Optimality of Kl{\o}ve Arrays within the Symmetric Kl{\o}ve-Mossige Class

Rajam$\unicode{228}$ki and Koivunen asked whether minimum-redundancy symmetric Kl$\unicode{248}$ve-Mossige arrays with contiguous sum co-arrays are always Kl$\unicode{248}$ve arrays. We give a computer-assisted proof that, at every fixed sensor count, every maximizing sensor set belongs to the Kl$\unicode{248}$ve class. The argument classifies the overlaps between a generator and its shifted reflection, then bounds the aperture of a hypothetical optimizer outside the Kl$\unicode{248}$ve class. Comparing these bounds with a classical Kl$\unicode{248}$ve construction settles all sensor counts at least 330. An exact integer certificate covers the remaining counts from 2 through 329 and matches every equality case to a Kl$\unicode{248}$ve array as a complete set. Consequently, optimization within the full symmetric Kl$\unicode{248}$ve-Mossige class reduces to the previously known search over Kl$\unicode{248}$ve parameters. The theorem concerns this specified class, rather than unrestricted sparse arrays or all restricted additive bases.

==> anc/verification/LICENSE <==
MIT License

Copyright (c) 2026 Lilin Yan and Hongwei Zhao

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/verification/MANIFEST.json <==
{
  "snapshot": "verification-v3",
  "date": "2026-09-06",
  "files": {
    "LICENSE": "5cea4a070de9fd75d860f92efd4ef65ce9c166ba6f6e05485a4b6ac4b212c284",
    "README.md": "94baef9128435e3b70a9734814035ba7aa8c2b7907149d8b7e118e3e00df07b0",
    "audits/check_generator_coverage.py": "c8e7c09d544bf3881942a33818578826623582898f2697b2a6150d114d65f3a6",
    "audits/check_inequality_certificates.py": "b3e1ecc3a165f6de3bd34d89c8285b3bbc94147eb5ee47400fdd4ed6b0001d73",
    "audits/check_witnesses.py": "ca789c236583902f4985066377f20306e8a31e8386d5b0251408e5ab04767c56",
    "audits/direct_44.json": "fe6b3881fa1d0c10d9e04d9fa3de899fdd5de6506f6a272c5583325edbc62289",
    "audits/direct_certificate.py": "d3c856ecd3fbcf5ab78e7371e61f07f66e09da541b24ae158ef3aa114a3bbadc",
    "audits/direct_full_329.csv": "5f430e856a796c1040d078d79b17ffd5d474c3e0d977a1fc4d5f1358a2e08575",
    "audits/direct_full_329.log": "d577c2de4dda266cfd548599eb6a81945c61cd0f514ae864f76435d9c8dc1e71",
    "audits/direct_full_certificate.c": "a36c5326b56de90f7403cedcf21c669b761dd62070055e5e3dc3bbd154d9cbe1",
    "audits/equality_witnesses_329.csv": "7d209695da09a4c8bc27a2b853efac864e06018ade8541ece42c0bc7ace955ae",
    "audits/export_witnesses.c": "9db3ad78761848fd9d59ce2d66cda6801c3a4752310100c2fe0adc4177e477d7",
    "audits/finite_329.csv": "ca539e0075dd715dc40940f1e5063ba1b6d5b6ca035da985d3453679aaa5adb8",
    "audits/finite_329.log": "ea3b6539016eea30d3f92b9ed23615e2412891d6715ed0cf4ca173b6dfe36789",
    "audits/finite_certificate.c": "677292e6ad72773510e127d87105980893ba66bd1542b3889f66a34aa917a733",
    "audits/generator_coverage_329.json": "46ddabc1539dcb7d201bbd31da11ac07d08caedbfcd9c1a2da0afdfa9c83e01f",
    "audits/independent_full_329.json": "4d59f769a92943ce96093e82857f17de630c5a2b25c25a9750ac6bab4d41da80",
    "audits/independent_full_certificate.py": "e2f74b363068dd8719a04aa1c1368539153fb6c780b9f4937b6f690a08efab8f",
    "audits/inequality_certificates.json": "9c334e92f504abef7b652637947d80812e96ffd6a83ea3b06c8aae61c01d2191",
    "audits/manuscript_checks.json": "4460a10fa017e016737ff252ff5d76b0b13aba58496282a9fc613e429ae1fa3b",
    "audits/manuscript_checks.py": "b7e70692b1e88a17aeb47a5633172641b567919830138c68c8aa5439d8bda341",
    "audits/release_negative_controls.json": "c813cf3e88db0887984cb7632ac455fe629600c4e4d2e20dbb382ff68fdbb306",
    "audits/reproduce.py": "ab8b7a81a6a0d267fe2836261d372fd1078d1ee0733341671f81d491907e3395",
    "audits/sanitized_full_329.csv": "5f430e856a796c1040d078d79b17ffd5d474c3e0d977a1fc4d5f1358a2e08575",
    "audits/sanitized_full_329.log": "d577c2de4dda266cfd548599eb6a81945c61cd0f514ae864f76435d9c8dc1e71",
    "audits/scope_example.json": "2f0c2551fd8d276da44b74c36eb8e6160d9cec0566b6c5e56f924d289ce53bc2",
    "audits/scope_example.py": "178f732b001ceb86cca3f91e99014595faee031de754008b4b856e0ab8e70dba",
    "audits/structure_checks.json": "a9e35346d31ece1a864082839155a3ded3265edc81d48f6e3595cd84872ae89a",
    "audits/structure_checks.py": "e8f4f16770d13050c108c2a7fd036e40cfdf14f9bb248ea7aeecdf31816e8f6a",
    "audits/symbolic.log": "3fbc6275684e289871ec6172a5460ae7629ea731144f7e70e6557ee9dd29a7d4",
    "audits/symbolic_identities.py": "4b86e2e79ef8c1e6dd1f4bc550aef56f0013a99e4a902feb7f422ee49780f8ca",
    "audits/test_release_audits.py": "45d9d69aceaa03295c5f0966371dbce37748fb896feda38bb14d2b9b0428af9e",
    "audits/test_witness_checker.py": "9bd695aeca7b25f457e248c7476bebc6a6b09d9b665e5f491bbcd1ba98c1d898",
    "audits/witness_check_329.json": "9bbc176fedeece9f0e3941acfa511a1622aa9743e9ab118048970b2b5f453150",
    "requirements.txt": "11c495c6fd22a834f03652c1be83034c9a747b39e16b60ffae0249f92e6e4a09",
    "run_checks.py": "636ade891d620c38f87a187dc64d32fa0915f70c43f317caa832b54bf7d7cbe2"
  }
}


==> anc/verification/README.md <==
# Klove array optimality: computational supplement

Companion to **Optimality of Klove Arrays within the Symmetric Klove--Mossige
Class**, by Lilin Yan and Hongwei Zhao. Release: `verification-v3` (2026-09-06).

This self-contained supplement contains the article's verification programs,
exact finite certificates, and supporting checks.
The analytic argument in the article and the complete finite certificate
together establish the result.

## Exact scope and proof dependencies

For each integer N >= 2, the theorem identifies **every maximizing sensor set**
among symmetric Klove--Mossige arrays (S-KMA) with N sensors and a contiguous sum
co-array as a Klove array (KA) with positive second parameter. It does not assert
optimality among all sparse arrays or uniqueness of an optimal parameter tuple.

| Article component | Evidence in this archive | What remains mathematical reasoning |
| --- | --- | --- |
| Definitions and overlap identities | Generator coverage and explicit-set checks | Their validity for arbitrary parameters |
| Analytic exclusion for N >= 330 | 18 exact algebra/sign certificates | Combinatorial hypotheses and case arguments in the article |
| All 2 <= N <= 329 | Full direct C and separately written full Python runs | Coverage argument linking the enumeration to the definition |
| All finite equality cases | 1783 reconstructed occurrences; 401 distinct sets | The distinction between sets and parameter representations |
| Scope, threshold, and figure | Exact example, rational arithmetic, and sumset checks | Interpretation in the article |

The two C verifiers share constructors and an equality matcher. The full Python
verifier imports neither C code nor the witness checker: it uses exact
packed-integer convolution, separate set construction, and a different generator
enumeration. It shares helpers with `check_generator_coverage.py`. All implement
the same mathematical definitions. Stored C outputs and equality lists are compared only after the full
Python search, not used to decide its answers.

## Start here

From this directory, with Python 3.12 and a C11 compiler available as `cc`:

```sh
python run_checks.py --mode hashes
python -m pip install -r requirements.txt
python run_checks.py --mode quick --output /tmp/kloeve-quick
```

Dependencies were tested with Python 3.12.13, NumPy 2.3.5, SymPy 1.14.0 and GCC
13.3.0 on Linux. Use a virtual environment if appropriate. No Lean, LaTeX, Git,
network connection, account or authentication is needed to execute the checks
after installing these dependencies. The C bridge uses UBSan and shared-library
loading; Linux or WSL is the tested environment. Native Windows is not certified.
Do not use `python -O` or compile with `-DNDEBUG`: some checks use assertions.

`hashes` verifies the exact archive contents. `quick` checks all 1783 stored
witnesses, the examples/figure, algebra, selected corrupted-input controls,
and fresh full enumerations **only through N=44**. A quick PASS does not replace
the full finite proof. Generated results go to the specified output directory;
recorded evidence is not overwritten.

To recompute the entire finite proof component:

```sh
python run_checks.py --mode full --output /tmp/kloeve-full
```

The full mode runs both C verifiers, the independent Python verifier, generator
coverage, and all quick checks, using N=329. It may take tens of minutes or longer
depending on hardware. The original full Python run took 1046.432 seconds in the
recorded environment; this is not a runtime guarantee. `run_summary.json`
records successful command exit codes. Detailed commands and outputs are retained
in that output directory. Hash agreement proves file identity, not correctness.

## Recorded full-range results

| Quantity | Result |
| --- | ---: |
| Sensor counts covered | 328 (N=2,...,329) |
| Eligible generators | 246028 |
| Feasible shifts | 2680100974 |
| Shifts with sensor count in [2,329] | 151726466 |
| Equality parameter occurrences | 1783 |
| Distinct maximizing sensor sets | 401 |
| KA comparison triples | 100411 |

`audits/independent_full_329.json` contains every per-N value and equality tuple.
`audits/witness_check_329.json` gives a matching KA triple and set digest for every
exported occurrence. The two full implementations agree on all per-N apertures,
equality counts, and complete equality tuples. JSON files contain timing metadata;
fresh JSON need not be byte-identical. The manifest binds each recorded file to
its exact source/evidence snapshot.

## File index

| Files under `audits/` | Purpose |
| --- | --- |
| `direct_full_certificate.c`, `finite_certificate.c`, `reproduce.py` | Direct and formula-based exhaustive C runs |
| `direct_full_329.csv`, `.log`; `finite_329.csv`, `.log` | Recorded C results |
| `direct_certificate.py`, `direct_44.json` | Independent bitset search through N=44, also cited in the article |
| `independent_full_certificate.py`, `independent_full_329.json` | Separately implemented complete finite check |
| `check_generator_coverage.py`, `generator_coverage_329.json` | Generator/KA construction, loop coverage and feasible shifts |
| `export_witnesses.c`, `equality_witnesses_329.csv` | Equality-tuple exporter and full list |
| `check_witnesses.py`, `witness_check_329.json`, `test_witness_checker.py` | Independent reconstruction and corrupted-input controls |
| `check_inequality_certificates.py`, `inequality_certificates.json` | 18 exact algebra/sign checks with explicit domains |
| `symbolic_identities.py`, `symbolic.log` | 12 additional polynomial identities |
| `manuscript_checks.py`, `manuscript_checks.json` | Figure coordinates, KA search and classical-bound substitution |
| `scope_example.py`, `scope_example.json` | N=10 example outside the claimed optimality scope |
| `structure_checks.py`, `structure_checks.json` | N=7 example, strict threshold and ordered-count identity |
| `test_release_audits.py`, `release_negative_controls.json` | Four selected injected-error controls |
| `sanitized_full_329.csv`, `.log` | Original full C run under AddressSanitizer and UBSan |

The sanitizer run used `ASAN_OPTIONS=detect_leaks=0`: the environment did not
support LeakSanitizer. No leak-check success is claimed. To repeat this optional
additional check on a compatible system:

```sh
cc -O1 -g -std=c11 -Wall -Wextra -fsanitize=address,undefined \
  -fno-sanitize-recover=all audits/direct_full_certificate.c \
  -o /tmp/kloeve-sanitized
ASAN_OPTIONS=detect_leaks=0 /tmp/kloeve-sanitized 329 \
  > /tmp/kloeve-sanitized.csv 2> /tmp/kloeve-sanitized.log
```

## Integrity

`MANIFEST.json` identifies this release and records SHA-256 hashes of every
other file in this directory. The `hashes` command checks both file contents
and the exact file inventory. The standalone archive and the repository's
`verification/` directory contain identical files.

## AI use and responsibility

The authors used Claude (Anthropic) and GPT (OpenAI) to assist with code
development, proof development and logical checks, literature searches,
and drafting portions of the text. The authors assume responsibility for all content.

## License

The verification software and accompanying documentation are distributed under
the [MIT License](LICENSE).


==> anc/verification/audits/check_generator_coverage.py <==
"""Independent full-range input/feasibility audit, not a full optimizer proof.

Enumerate by generator cardinality, compare the actual C loop prefix and C
constructors, and independently compute sum/difference supports with Python
integers. No first-hole/overlap formula or witness-checker code is imported.
Requires Python 3 and a C11 compiler. Temporary build products are discarded.
"""
import argparse
import ctypes
import hashlib
import json
import os
from pathlib import Path
import subprocess
import tempfile
import time

HERE = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise RuntimeError(message)


def parameters(bound):
    """Solve |G|=n for y, rather than reuse the C x,y,z loop nesting."""
    for n in range(1, bound + 1):
        for x in range(n + 1):
            if x and (n-x) % (x+1) == 0:
                yield x, 0, (n-x)//(x+1)
            for z in range((n-2*x-1)//(x+1)+1):
                yield x, n-2*x-z*(x+1), z


def sets(x, y, z):
    a = set(range(x))
    if y:
        a |= set(range(x, x+y*(x+1), x+1))
        a |= set(range(y*(x+1), y*(x+1)+x))
    m0 = max(a)
    period = x*x + m0 + 1
    q = set(range(0, x*x+1, max(x, 1)))
    g = a | {2*m0+1+i*period+v for i in range(z) for v in q}
    k = g | {v+2*m0+1+z*period for v in a}
    return sorted(g), sorted(k), m0


def build_bridge(directory, compiler):
    source = (HERE/'direct_full_certificate.c').read_text()
    start_marker = '    for(int x=0;x<=bound;x++) {'
    end_marker = '            I G[330];'
    require(source.count(start_marker) == source.count(end_marker) == 1,
            'C source changed: manually review extraction markers')
    prefix = source.split(start_marker)[1].split(end_marker)[0]
    prefix = start_marker + prefix
    # This is the original direct-certificate loop prefix, not a transcription.
    # Only its expensive body is replaced with a tuple collector.
    bridge = '''#define main original_formula_main
#include "finite_certificate.c"
#undef main
int audit_generator(int x,int y,int z,I *out) {return generator(x,y,z,out);}
int audit_ka(int x,int y,int z,I *out) {return ka_set(x,y,z,out);}
int audit_triples(int b,int *out,int capacity) {
    bound=b; int count=0;
''' + prefix + '''
            if(out) {
                assert(count<capacity);
                out[3*count]=x; out[3*count+1]=y; out[3*count+2]=z;
            }
            count++;
        }
      }
    }
    return count;
}
'''
    path = directory/'bridge.c'
    path.write_text(bridge)
    library = directory/'bridge.so'
    flags = ['-O2', '-std=c11', '-Wall', '-Wextra', '-shared', '-fPIC',
             '-fsanitize=undefined', '-fno-sanitize-recover=undefined']
    subprocess.run([compiler, *flags, '-I', str(HERE), str(path), '-o', str(library)],
                   check=True, capture_output=True, text=True)
    lib = ctypes.CDLL(str(library))
    lib.audit_triples.argtypes = [ctypes.c_int, ctypes.POINTER(ctypes.c_int), ctypes.c_int]
    for name in ('audit_generator', 'audit_ka'):
        getattr(lib, name).argtypes = [ctypes.c_int]*3 + [ctypes.POINTER(ctypes.c_int64)]
    return lib, flags, hashlib.sha256(bridge.encode()).hexdigest()


def check(bound, compiler):
    start = time.perf_counter()
    triples = list(parameters(bound))
    require(len(triples) == len(set(triples)), 'Python enumeration duplicated a tuple')
    counts = dict(generators=0, generator_coordinates=0, ka_constructors=0,
                  eligible_ka_triples=0, unordered_pair_visits=0,
                  feasible_shift_visits=0, max_generator_aperture=0,
                  difference_support_checks=0, first_hole_checks=0)
    digest = hashlib.sha256()
    with tempfile.TemporaryDirectory(prefix='kloeve-coverage-') as tmp:
        lib, flags, bridge_hash = build_bridge(Path(tmp), compiler)
        number = lib.audit_triples(bound, None, 0)
        buffer = (ctypes.c_int * (3*number))()
        require(lib.audit_triples(bound, buffer, number) == number, 'C tuple count changed')
        c_triples = [tuple(buffer[3*i:3*i+3]) for i in range(number)]
        require(number == len(set(c_triples)), 'C enumeration duplicated a tuple')
        require(set(c_triples) == set(triples), 'C/Python parameter coverage mismatch')
        output = (ctypes.c_int64 * 990)()
        for index, (x, y, z) in enumerate(triples):
            g, k, m0 = sets(x, y, z)
            n, m = len(g), g[-1]
            expected_n = (2*x+y if y else x) + z*(x+1)
            require(n == expected_n <= bound, 'generator cardinality identity failed')
            nc = lib.audit_generator(x, y, z, output)
            require(list(output[:nc]) == g, f'C generator mismatch at {(x,y,z)}')
            counts['generator_coordinates'] += n
            if y:
                nk = lib.audit_ka(x, y, z, output)
                require(list(output[:nk]) == k, f'C KA mismatch at {(x,y,z)}')
                require(set(k) == set(g) | {m+2*m0+1-v for v in g},
                        'KA/canonical reflection identity failed')
                counts['ka_constructors'] += 1
                counts['eligible_ka_triples'] += len(k) <= bound
            bits = sum(1 << v for v in g)
            sums, differences = 0, 0
            for v in g:
                sums |= bits << v
                differences |= bits >> v
            require(differences == (1 << (m+1))-1, 'generator difference hole')
            first_zero = (~sums) & (sums+1)
            h = first_zero.bit_length()-1
            require(0 <= h <= 2*m+1, 'first hole outside valid range')
            require(sums & ((1 << h)-1) == (1 << h)-1 and not (sums >> h) & 1,
                    'first-hole bit identity failed')
            counts['generators'] += 1
            counts['difference_support_checks'] += 1
            counts['first_hole_checks'] += 1
            counts['unordered_pair_visits'] += n*(n+1)//2
            counts['feasible_shift_visits'] += h+1
            counts['max_generator_aperture'] = max(counts['max_generator_aperture'], m)
            digest.update(f'{x},{y},{z},{n},{m},{h}\n'.encode())
            if (index+1) % 50000 == 0:
                print(f'checked {index+1}/{len(triples)} generators', flush=True)
    if bound == 329:
        log = (HERE/'direct_full_329.log').read_text().splitlines()[-1]
        fields = dict(item.split('=') for item in log.split() if '=' in item)
        for key in ('generators', 'unordered_pair_visits', 'feasible_shift_visits',
                    'max_generator_aperture'):
            require(counts[key] == int(fields[key]), f'recorded {key} mismatch')
        require(counts['eligible_ka_triples'] == 100411, 'KA coverage total mismatch')
    hashes = {name: hashlib.sha256((HERE/name).read_bytes()).hexdigest()
              for name in ('check_generator_coverage.py', 'finite_certificate.c',
                           'direct_full_certificate.c', 'direct_full_329.log')}
    return dict(status='PASS', bound=bound, counts=counts,
                scope='Full generator/KA construction and feasible-shift coverage only; '
                      'not every shift cardinality, optimizer check, or infinite proof',
                original_C_loop_prefix_extracted=True,
                undefined_behavior_sanitizer=True, compiler_flags=flags,
                compiler=subprocess.check_output([compiler, '--version'], text=True).splitlines()[0],
                bridge_sha256=bridge_hash, source_sha256=hashes,
                ordered_generator_record_sha256=digest.hexdigest(),
                elapsed_seconds=round(time.perf_counter()-start, 3))


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--limit', type=int, default=329)
    parser.add_argument('--cc', default=os.environ.get('CC', 'cc'))
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    require(2 <= args.limit <= 329, 'supported bound is 2..329')
    result = check(args.limit, args.cc)
    encoded = json.dumps(result, indent=2) + '\n'
    if args.output:
        args.output.write_text(encoded)
    print(encoded, end='')


==> anc/verification/audits/check_inequality_certificates.py <==
"""Exact certificates for the inequality steps in the analytic proof.

Requires SymPy. Polynomial equalities are checked exactly over QQ. For the
nonnegativity certificates, every variable is an explicitly documented
nonnegative slack and every expanded coefficient is nonnegative. This checks
the algebra and sign steps, not the combinatorial hypotheses or the theorem.
"""
import argparse
import hashlib
import json
from pathlib import Path
import sympy as S

A, B, C, D, E = S.symbols('a b c d e', nonnegative=True)
N, X, Y, T, V, H = S.symbols('N x y t V h')
Q = S.Rational


def ux(x, v):
    return (v*v+2*v*x+6*v-23*x*x+6*x-7)/8


def u(n):
    return (3*n*n+18*n-19)/23


def f(n):
    return (3*n*n+13*n-30)/23


def check():
    results = []

    def identity(name, lhs, rhs):
        difference = S.cancel(lhs-rhs)
        if difference != 0:
            raise RuntimeError((name, difference))
        results.append(dict(name=name, kind='exact identity', certificate=str(rhs)))

    def positive(name, expression, domain, strict=False):
        poly = S.Poly(S.expand(expression), A, B, C, D, E, domain=S.QQ)
        if not all(c >= 0 for c in poly.coeffs()):
            raise RuntimeError((name, poly.as_expr()))
        if strict and poly.TC() <= 0:
            raise RuntimeError((name, 'no positive constant term'))
        results.append(dict(name=name, kind='positive coefficients' if strict else
                            'nonnegative coefficients', domain=domain,
                            certificate=str(poly.as_expr())))

    identity('KA global square loss', u(V)-ux(X,V), (23*X-V-3)**2/184)
    identity('optimizer square loss', f(N)-(ux(X,N-1)+X), (23*X-N-6)**2/184)
    identity('degenerate y=0 aperture square', (N+3)**2/8-X*(N-2*X+3),
             (4*X-N-3)**2/8)
    identity('z=0 small shift square', (V+3)**2/8-(X+1)*(V+1-2*X),
             (4*X-V+1)**2/8)
    identity('z=0 large shift square', (N+5)**2/12-(X+1)*(N-3*X+2),
             (6*X-N+1)**2/12)
    identity('y=0 small shift square', (N+2)**2/16-X*(N-2*X+2)/2,
             (4*X-N-2)**2/16)
    positive('Ux monotonicity', ux(A,B+C)-ux(A,B), 'x=a, V=b, increment=c >=0')

    x, shift, y, t, w = 1+A+B, 1+A, 1+C, 1+D, 1+E
    s = w*shift
    n = 4*x+2*y+t*(x+1)+s
    positive('high overlap positive offset',
             (s-1)*(2*n-s+2*x+5)-8*x*(shift-1),
             'u=1+a, x=u+b, y=1+c, t=1+d, w=1+e, s=w*u, N=NK(t)+s')

    x, y, t, s, tau = 2+A, 1+B, C, 2+A+D, (2+A)**2-E
    n = 4*x+2*y+t*(x+1)+s
    positive('low overlap large tau', (s-1)*(2*n-s+2*x+5)-8*(tau-x),
             'x=2+a, y=1+b, t=c, s=x+d, tau=x^2-e, N=NK(t)+s')
    x, z = 2+A, 1+B
    v = x+1+2*z*(x+1)
    positive('exceptional endpoint strict gap', (v-5)*(v+3),
             'x=2+a, z=1+b, y=1, v=x+1+2z(x+1)', strict=True)
    lam, x, y = 1+A, 1+A+B, 1+C
    n = 2*x+y+lam+D
    positive('z=0 small shift subtraction', lam*(2*n-2-lam),
             'lambda=1+a, x=lambda+b, y=1+c, N=2x+y+lambda+d', strict=True)
    n = 6+A
    positive('z=0 final comparison', ((n+3)**2/8-(n+5)**2/12),
             'N=6+a', strict=True)
    positive('y=0 final comparison', ((n+3)**2/8-2)-((n+2)**2/16+n-3),
             'N=6+a', strict=True)
    positive('rounding ensures y>=1', (30+A-11)/S.Integer(13)-(30+A+3)/S.Integer(23),
             'N=30+a', strict=True)
    positive('classical Y>=X condition', (8*(43+A)-298)/S.Integer(46),
             'N=43+a', strict=True)
    positive('infinite main separation', u(330+A)-72-f(330+A),
             'N=330+a', strict=True)
    positive('infinite degenerate separation', u(114+A)-72-(114+A+3)**2/8,
             'N=114+a', strict=True)
    theta = S.symbols('theta')
    identity('rounding loss on [-1,1]', 72-(3+69*theta**2),
             69*(1-theta)*(1+theta))
    return dict(status='PASS', certificates=results, count=len(results),
                scope='Exact algebra and sign certificates conditional on stated domains; '
                      'not combinatorial classification or full formal verification',
                sympy_version=S.__version__,
                source_sha256=hashlib.sha256(Path(__file__).read_bytes()).hexdigest())


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    encoded = json.dumps(check(), indent=2)+'\n'
    if args.output:
        args.output.write_text(encoded)
    print(encoded, end='')


==> anc/verification/audits/check_witnesses.py <==
"""Independent Python reconstruction of every exported finite equality witness.

No C code, family first-hole formula, overlap formula or equality matcher is
imported. Explicit sets and Python arbitrary-precision bitsets are used.
This checks supplied witnesses, NOT exhaustiveness of their enumeration.
Run from any directory: python check_witnesses.py --output witness_check.json
"""
import argparse
import collections
import csv
import hashlib
import json
import time
from pathlib import Path

HERE = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise ValueError(message)


def generator(x, y, z):
    require(min(x, y, z) >= 0 and x+y >= 1, 'invalid generator parameters')
    # Concatenate the actual position sequence from the definition.
    a = list(range(x))
    if y:
        a += [x+j*(x+1) for j in range(y)]
        a += list(range(y*(x+1), y*(x+1)+x))
    m = max(a)
    positions = a[:]
    start = 2*m+1
    for _ in range(z):
        positions.extend(start+u*x for u in range(x+1))
        start += x*x+m+1
    return frozenset(positions), frozenset(a), start


def ka(x, y, z):
    require(y >= 1, 'KA second parameter must be positive')
    g, a, start = generator(x, y, z)
    return g | frozenset(v+start for v in a)


def check(witness_path, baseline_path):
    start_time = time.perf_counter()
    with baseline_path.open() as f:
        baseline = {int(r['N']): (int(r['KA_aperture']), int(r['equality_visits']))
                    for r in csv.DictReader(f)}
    targets = {}
    target_triples = 0
    for n, (best, _) in baseline.items():
        candidates = {}
        for x in range((n-2)//4+1):
            for z in range((n-4*x-2)//(x+1)+1):
                rest = n-4*x-z*(x+1)
                if rest % 2:
                    continue
                y = rest//2
                k = ka(x, y, z)
                require(len(k) == n, 'KA cardinality mismatch')
                candidates.setdefault(max(k), {})[k] = (x, y, z)
                target_triples += 1
        require(max(candidates) == best, 'baseline is not KA maximum')
        targets[n] = candidates[best]

    counts = collections.Counter()
    distinct = set()
    seen_tuples = set()
    matches = []
    with witness_path.open() as f:
        for row in csv.DictReader(f):
            n, x, y, z, lam, length = (int(row[k]) for k in ('N','x','y','z','lambda','L'))
            require(n in baseline and lam >= 0, 'invalid witness')
            key = (x,y,z,lam)
            require(key not in seen_tuples, 'duplicated parameter occurrence')
            seen_tuples.add(key)
            g, _, _ = generator(x,y,z)
            aperture = max(g)+lam
            d = g | frozenset(aperture-v for v in g)
            require(len(d) == n and max(d) == length == aperture, 'witness size/aperture')
            require(length == baseline[n][0], 'not an equality witness')
            bits = sum(1 << v for v in d)
            sums = 0
            for v in d:
                sums |= bits << v
            require(sums == (1 << (2*length+1))-1, 'noncontiguous witness sumset')
            require(d in targets[n], 'witness is not a KA set')
            counts[n] += 1
            distinct.add(d)
            matches.append({'N':n,'generator':[x,y,z],'lambda':lam,'L':length,
                            'KA':list(targets[n][d]),
                            'set_sha256':hashlib.sha256(','.join(map(str,sorted(d))).encode()).hexdigest()})
    require(set(counts) == set(baseline), 'missing sensor count')
    require(all(counts[n] == baseline[n][1] for n in baseline), 'per-N count mismatch')
    return {'status':'PASS','range':[min(baseline),max(baseline)],
            'witness_occurrences':sum(counts.values()),'distinct_sensor_sets':len(distinct),
            'KA_parameter_triples_constructed':target_triples,
            'direct_sumsets_checked':sum(counts.values()),
            'per_N_counts_match_full_certificate':True,
            'witness_sha256':hashlib.sha256(witness_path.read_bytes()).hexdigest(),
            'baseline_sha256':hashlib.sha256(baseline_path.read_bytes()).hexdigest(),
            'elapsed_seconds':round(time.perf_counter()-start_time,3),
            'scope':'Supplied equality witnesses only; enumeration completeness remains in the full certificate',
            'matches':matches}


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--witnesses',type=Path,default=HERE/'equality_witnesses_329.csv')
    p.add_argument('--baseline',type=Path,default=HERE/'direct_full_329.csv')
    p.add_argument('--output',type=Path)
    args=p.parse_args()
    result=check(args.witnesses,args.baseline)
    if args.output:
        args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k!='matches'},indent=2))


==> anc/verification/audits/direct_44.json <==
{
  "status": "PASS",
  "N_min": 2,
  "N_max": 44,
  "generators": 2799,
  "all_shift_visits": 1039278,
  "direct_sum_checks": 11046,
  "feasible_equality_visits": 274,
  "seconds": 0.575,
  "arithmetic": "exact Python integer bitsets",
  "H_or_overlap_formulas_used": false
}


==> anc/verification/audits/direct_certificate.py <==
"""Small independent check from exact integer bitsets, without H/overlap formulas.

Enumerate every generator of size <= bound and every 0<=lambda<=2*max(G)+1.
Construct D exactly. Below a directly constructed KA lower bound, D cannot be
optimal. At/above that bound, test D+D directly and compare every feasible tie
as a sensor set. No NumPy, floating-point arithmetic, or FFT is used.
"""
import json
import sys
from time import monotonic

limit = int(sys.argv[1]) if len(sys.argv) > 1 else 44
assert 2 <= limit <= 60


def cna(x, y):
    if y == 0:
        return set(range(x))
    return set(range(x)) | {x + j * (x + 1) for j in range(y)} | {
        y * (x + 1) + i for i in range(x)
    }


def gen(x, y, z):
    a = cna(x, y)
    m = max(a)
    period = x*x + m + 1
    b = {2*m + 1 + i*period + u*x for i in range(z) for u in range(x + 1)}
    return a | b


def params():
    for x in range(limit + 1):
        for y in range(limit + 1):
            if x + y == 0:
                continue
            size_a = x if y == 0 else 2*x + y
            if size_a > limit:
                break
            for z in range((limit - size_a)//(x + 1) + 1):
                yield x, y, z


def bits(s):
    return sum(1 << v for v in s)


def sum_bits(v):
    result, rest = 0, v
    while rest:
        low = rest & -rest
        result |= v << (low.bit_length() - 1)
        rest -= low
    return result


started = monotonic()
ka = {}
for x, y, z in params():
    if not y:
        continue
    a, g = cna(x, y), gen(x, y, z)
    shift = 2*max(a) + 1 + z*(x*x + max(a) + 1)
    d = g | {shift + v for v in a}
    n, ell = len(d), max(d)
    if n <= limit:
        b = bits(d)
        assert sum_bits(b) == (1 << (2*ell + 1)) - 1
        old = ka.get(n)
        if old is None or ell > old[0]:
            ka[n] = (ell, {b})
        elif ell == old[0]:
            old[1].add(b)

assert set(ka) == set(range(2, limit + 1))
ngen = visits = tested_sums = ties = 0
seen = set()
for x, y, z in params():
    g = gen(x, y, z)
    m = max(g)
    gb, reflected = bits(g), bits({m-v for v in g})
    ngen += 1
    for lam in range(2*m + 2):
        visits += 1
        d = gb | (reflected << lam)
        n = d.bit_count()
        if not 2 <= n <= limit:
            continue
        ell = m + lam
        if ell < ka[n][0]:
            continue
        tested_sums += 1
        if sum_bits(d) != (1 << (2*ell + 1)) - 1:
            continue
        assert ell == ka[n][0], ("value counterexample", x, y, z, lam, n, ell)
        assert d in ka[n][1], ("set counterexample", x, y, z, lam, n, ell)
        ties += 1
        seen.add(n)
assert seen == set(range(2, limit + 1))
print(json.dumps({"status": "PASS", "N_min": 2, "N_max": limit,
    "generators": ngen, "all_shift_visits": visits, "direct_sum_checks": tested_sums,
    "feasible_equality_visits": ties, "seconds": round(monotonic()-started, 3),
    "arithmetic": "exact Python integer bitsets", "H_or_overlap_formulas_used": False}, indent=2))


==> anc/verification/audits/direct_full_329.csv <==
N,KA_aperture,equality_visits,all_sets_are_KA
2,1,5,1
3,2,8,1
4,4,5,1
5,6,3,1
6,8,5,1
7,10,8,1
8,13,6,1
9,16,5,1
10,19,10,1
11,22,10,1
12,27,2,1
13,30,6,1
14,35,5,1
15,38,13,1
16,45,3,1
17,48,7,1
18,55,6,1
19,58,16,1
20,67,3,1
21,70,9,1
22,79,7,1
23,82,18,1
24,93,4,1
25,96,9,1
26,107,8,1
27,112,2,1
28,123,4,1
29,130,2,1
30,139,9,1
31,148,2,1
32,157,5,1
33,166,2,1
34,175,13,1
35,184,2,1
36,196,3,1
37,202,5,1
38,217,3,1
39,226,3,1
40,238,3,1
41,250,3,1
42,259,17,1
43,274,3,1
44,283,12,1
45,298,3,1
46,310,4,1
47,322,3,1
48,337,4,1
49,346,7,1
50,364,4,1
51,376,4,1
52,391,7,1
53,406,4,1
54,419,6,1
55,436,4,1
56,451,3,1
57,466,4,1
58,483,3,1
59,496,4,1
60,515,3,1
61,526,9,1
62,547,12,1
63,562,5,1
64,583,4,1
65,598,5,1
66,619,4,1
67,634,5,1
68,655,4,1
69,670,8,1
70,691,8,1
71,710,3,1
72,731,4,1
73,750,3,1
74,771,4,1
75,790,3,1
76,811,4,1
77,830,3,1
78,851,9,1
79,870,3,1
80,895,9,1
81,910,9,1
82,940,4,1
83,952,6,1
84,985,4,1
85,1000,4,1
86,1030,4,1
87,1050,4,1
88,1075,12,1
89,1100,4,1
90,1123,8,1
91,1150,4,1
92,1171,8,1
93,1200,4,1
94,1219,18,1
95,1250,4,1
96,1273,4,1
97,1300,4,1
98,1327,4,1
99,1350,4,1
100,1381,4,1
101,1402,3,1
102,1435,9,1
103,1458,3,1
104,1490,5,1
105,1514,3,1
106,1545,5,1
107,1570,8,1
108,1603,4,1
109,1630,5,1
110,1663,4,1
111,1690,5,1
112,1723,4,1
113,1750,5,1
114,1783,4,1
115,1810,5,1
116,1843,8,1
117,1870,5,1
118,1906,4,1
119,1930,5,1
120,1969,9,1
121,1990,9,1
122,2035,5,1
123,2060,4,1
124,2101,5,1
125,2130,4,1
126,2167,5,1
127,2200,4,1
128,2233,5,1
129,2270,4,1
130,2299,14,1
131,2340,4,1
132,2371,9,1
133,2410,4,1
134,2443,9,1
135,2480,4,1
136,2515,9,1
137,2550,4,1
138,2587,9,1
139,2620,4,1
140,2662,5,1
141,2690,4,1
142,2739,5,1
143,2760,4,1
144,2816,5,1
145,2830,19,1
146,2893,5,1
147,2914,5,1
148,2971,4,1
149,2998,5,1
150,3051,4,1
151,3082,5,1
152,3131,4,1
153,3166,5,1
154,3211,4,1
155,3250,5,1
156,3291,4,1
157,3334,5,1
158,3371,9,1
159,3418,5,1
160,3459,5,1
161,3502,5,1
162,3547,5,1
163,3586,9,1
164,3635,5,1
165,3676,4,1
166,3723,5,1
167,3766,4,1
168,3811,5,1
169,3856,4,1
170,3899,5,1
171,3946,4,1
172,3987,5,1
173,4036,4,1
174,4076,6,1
175,4126,4,1
176,4171,5,1
177,4216,4,1
178,4267,5,1
179,4306,4,1
180,4363,5,1
181,4398,6,1
182,4459,10,1
183,4496,6,1
184,4558,5,1
185,4594,6,1
186,4657,5,1
187,4692,6,1
188,4756,5,1
189,4790,6,1
190,4855,9,1
191,4888,6,1
192,4955,4,1
193,4990,5,1
194,5055,4,1
195,5098,5,1
196,5155,10,1
197,5206,5,1
198,5259,6,1
199,5314,5,1
200,5365,5,1
201,5422,5,1
202,5475,5,1
203,5530,5,1
204,5585,5,1
205,5638,9,1
206,5695,5,1
207,5748,4,1
208,5805,5,1
209,5858,4,1
210,5915,5,1
211,5968,4,1
212,6025,5,1
213,6078,4,1
214,6135,5,1
215,6188,4,1
216,6245,5,1
217,6298,4,1
218,6358,6,1
219,6408,4,1
220,6475,15,1
221,6518,4,1
222,6595,14,1
223,6628,4,1
224,6716,5,1
225,6738,4,1
226,6837,5,1
227,6862,6,1
228,6958,5,1
229,6988,6,1
230,7079,5,1
231,7114,6,1
232,7200,5,1
233,7240,6,1
234,7321,5,1
235,7366,10,1
236,7442,5,1
237,7496,4,1
238,7563,5,1
239,7626,4,1
240,7687,5,1
241,7756,4,1
242,7819,5,1
243,7886,4,1
244,7951,5,1
245,8016,4,1
246,8083,5,1
247,8146,9,1
248,8215,5,1
249,8278,5,1
250,8347,5,1
251,8410,5,1
252,8479,5,1
253,8542,5,1
254,8611,5,1
255,8674,5,1
256,8743,5,1
257,8806,5,1
258,8875,5,1
259,8938,5,1
260,9011,4,1
261,9070,5,1
262,9151,4,1
263,9202,5,1
264,9291,4,1
265,9334,5,1
266,9433,5,1
267,9466,5,1
268,9576,5,1
269,9610,4,1
270,9719,5,1
271,9760,4,1
272,9862,5,1
273,9910,4,1
274,10005,5,1
275,10060,4,1
276,10148,5,1
277,10210,4,1
278,10291,10,1
279,10360,4,1
280,10435,5,1
281,10510,4,1
282,10579,10,1
283,10660,4,1
284,10733,5,1
285,10810,4,1
286,10887,5,1
287,10960,4,1
288,11041,5,1
289,11110,9,1
290,11195,5,1
291,11266,5,1
292,11349,5,1
293,11422,5,1
294,11503,5,1
295,11578,5,1
296,11657,5,1
297,11734,5,1
298,11811,5,1
299,11890,5,1
300,11965,5,1
301,12046,5,1
302,12123,4,1
303,12202,5,1
304,12283,4,1
305,12358,5,1
306,12445,5,1
307,12514,5,1
308,12610,5,1
309,12670,5,1
310,12775,5,1
311,12830,4,1
312,12940,5,1
313,13000,4,1
314,13105,5,1
315,13170,4,1
316,13270,5,1
317,13340,4,1
318,13435,10,1
319,13510,4,1
320,13603,5,1
321,13680,4,1
322,13771,5,1
323,13850,4,1
324,13939,5,1
325,14020,4,1
326,14107,10,1
327,14190,4,1
328,14283,5,1
329,14360,4,1


==> anc/verification/audits/direct_full_329.log <==
x=0 complete, generators=54285
x=40 complete, generators=217372
x=80 complete, generators=237359
x=120 complete, generators=243839
x=160 complete, generators=245839
x=200 complete, generators=245899
x=240 complete, generators=245939
x=280 complete, generators=245979
x=320 complete, generators=246019
PASS direct N=2..329 generators=246028 unordered_pair_visits=7044825631 feasible_shift_visits=2680100974 in_range_visits=151726466 equality_set_checks=1783 max_generator_aperture=27224


==> anc/verification/audits/direct_full_certificate.c <==
/* Second certificate: direct integer convolution of EVERY generator through 329.
 * Reuses ONLY set constructors, sorting, baseline storage and equality matcher
 * from finite_certificate.c. Its H, cardinality and feasible-shift enumeration
 * do not use that program's S-KMA first-hole or overlap formulas or reductions.
 * Verifies G-G contiguous explicitly for every generator. For such G the generic
 * identity D+D=(G+G) U (L+G-G) U (2L-G-G) makes feasibility exactly lambda<=H.
 * The two programs are not represented as wholly independent implementations.
 */
#define main formula_certificate_main
#include "finite_certificate.c"
#undef main

int main(int argc,char **argv) {
    if(argc!=2 || (bound=atoi(argv[1]))<2 || bound>329) return 2;
    for(int i=0;i<=bound;i++) baseline[i]=-1;
    /* Baselines calculated from actual KA sets, not aperture/count formulas. */
    for(int x=0;x<=bound;x++) for(int y=1;2*x+y<=bound;y++) {
        int a=2*x+y;
        for(int z=0;a+z*(x+1)<=bound;z++) {
            I K[990]; int N=ka_set(x,y,z,K);
            if(N>bound) continue;
            I L=K[N-1];
            if(L>baseline[N]) {
                baseline[N]=L;
                while(targets[N]) {KA *p=targets[N];targets[N]=p->next;free(p);}
            }
            if(L==baseline[N]) {
                KA *p=alloc(sizeof(KA));p->x=x;p->y=y;p->z=z;
                p->next=targets[N];targets[N]=p;
            }
        }
    }
    for(int N=2;N<=bound;N++) assert(targets[N]);
    I pair_visits=0, shifts=0, max_m=0;
    for(int x=0;x<=bound;x++) {
      for(int y=0;y<=bound;y++) {
        if(x+y==0) continue;
        int a=y?2*x+y:x;
        if(a>bound) break;
        for(int z=0;a+z*(x+1)<=bound;z++) {
            I G[330]; int n=generator(x,y,z,G); I m=G[n-1];
            if(m>max_m) max_m=m;
            assert(n==a+z*(x+1));
            int *sum=alloc((size_t)(2*m+1)*sizeof(int));
            unsigned char *difference=alloc((size_t)(m+1));
            for(int i=0;i<n;i++) for(int j=0;j<=i;j++) {
                sum[G[i]+G[j]]+=(i==j?1:2);
                difference[G[i]-G[j]]=1;
                pair_visits++;
            }
            for(I d=0;d<=m;d++) if(!difference[d]) {
                fprintf(stderr,"difference hole x=%d y=%d z=%d d=%lld\n",
                    x,y,z,(long long)d);return 1;
            }
            I H=0;while(H<=2*m && sum[H]) H++;
            /* Every feasible shift, including zero overlap below H. */
            for(I lam=0;lam<=H;lam++) {
                I rho=m+lam<=2*m?sum[m+lam]:0;
                int N=2*n-(int)rho;
                shifts++;
                certify(x,y,z,lam,N,m+lam,0);
            }
            generators++;
            free(sum);free(difference);
        }
      }
      if(x%40==0) fprintf(stderr,"x=%d complete, generators=%lld\n",x,(long long)generators);
    }
    puts("N,KA_aperture,equality_visits,all_sets_are_KA");
    for(int N=2;N<=bound;N++) {
        assert(ties[N]>0);
        printf("%d,%lld,%lld,1\n",N,(long long)baseline[N],(long long)ties[N]);
    }
    fprintf(stderr,"PASS direct N=2..%d generators=%lld unordered_pair_visits=%lld feasible_shift_visits=%lld in_range_visits=%lld equality_set_checks=%lld max_generator_aperture=%lld\n",
        bound,(long long)generators,(long long)pair_visits,(long long)shifts,
        (long long)visited,(long long)setchecks,(long long)max_m);
    return 0;
}


==> anc/verification/audits/equality_witnesses_329.csv <==
N,x,y,z,lambda,L
2,0,1,0,1,1
4,0,1,1,3,4
2,0,1,1,0,1
3,0,1,1,1,2
3,0,1,2,0,2
4,0,2,0,3,4
2,0,2,0,0,1
3,0,2,0,1,2
6,0,2,1,5,8
4,0,2,1,1,4
5,0,2,1,3,6
5,0,2,2,1,6
6,0,2,2,3,8
7,0,2,2,5,10
6,0,2,3,1,8
7,0,2,3,3,10
7,0,2,4,1,10
3,0,3,0,0,2
8,0,3,1,8,13
7,0,3,1,5,10
10,0,3,2,11,19
7,0,3,2,2,10
8,0,3,2,5,13
9,0,3,2,8,16
8,0,3,3,2,13
9,0,3,3,5,16
10,0,3,3,8,19
11,0,3,3,11,22
9,0,3,4,2,16
10,0,3,4,5,19
11,0,3,4,8,22
10,0,3,5,2,19
11,0,3,5,5,22
11,0,3,6,2,22
11,0,4,2,11,22
11,0,4,3,7,22
13,0,4,3,15,30
11,0,4,4,3,22
13,0,4,4,11,30
15,0,4,4,19,38
13,0,4,5,7,30
15,0,4,5,15,38
13,0,4,6,3,30
15,0,4,6,11,38
15,0,4,7,7,38
15,0,4,8,3,38
15,0,5,3,19,38
15,0,5,4,14,38
17,0,5,4,24,48
15,0,5,5,9,38
17,0,5,5,19,48
19,0,5,5,29,58
15,0,5,6,4,38
17,0,5,6,14,48
19,0,5,6,24,58
17,0,5,7,9,48
19,0,5,7,19,58
17,0,5,8,4,48
19,0,5,8,14,58
19,0,5,9,9,58
19,0,5,10,4,58
19,0,6,4,29,58
19,0,6,5,23,58
21,0,6,5,35,70
19,0,6,6,17,58
21,0,6,6,29,70
23,0,6,6,41,82
19,0,6,7,11,58
21,0,6,7,23,70
23,0,6,7,35,82
19,0,6,8,5,58
21,0,6,8,17,70
23,0,6,8,29,82
21,0,6,9,11,70
23,0,6,9,23,82
21,0,6,10,5,70
23,0,6,10,17,82
23,0,6,11,11,82
23,0,6,12,5,82
23,0,7,5,41,82
23,0,7,6,34,82
25,0,7,6,48,96
23,0,7,7,27,82
25,0,7,7,41,96
23,0,7,8,20,82
25,0,7,8,34,96
23,0,7,9,13,82
25,0,7,9,27,96
23,0,7,10,6,82
25,0,7,10,20,96
25,0,7,11,13,96
25,0,7,12,6,96
2,1,0,0,1,1
3,1,0,1,0,2
3,1,1,0,0,2
8,1,2,0,9,13
4,1,2,0,0,4
8,1,2,1,3,13
10,1,2,1,9,19
10,1,2,2,3,19
10,1,3,0,13,19
5,1,3,0,0,6
14,1,3,1,21,35
10,1,3,1,5,19
12,1,3,1,13,27
12,1,3,2,5,27
14,1,3,2,13,35
14,1,3,3,5,35
6,1,4,0,0,8
16,1,4,1,27,45
14,1,4,1,17,35
14,1,4,2,7,35
16,1,4,2,17,45
18,1,4,2,27,55
16,1,4,3,7,45
18,1,4,3,17,55
18,1,4,4,7,55
7,1,5,0,0,10
18,1,5,1,33,55
22,1,5,2,45,79
18,1,5,2,21,55
20,1,5,2,33,67
18,1,5,3,9,55
20,1,5,3,21,67
22,1,5,3,33,79
20,1,5,4,9,67
22,1,5,4,21,79
22,1,5,5,9,79
24,1,6,2,53,93
22,1,6,2,39,79
22,1,6,3,25,79
24,1,6,3,39,93
26,1,6,3,53,107
22,1,6,4,11,79
24,1,6,4,25,93
26,1,6,4,39,107
24,1,6,5,11,93
26,1,6,5,25,107
26,1,6,6,11,107
26,1,7,2,61,107
30,1,7,3,77,139
26,1,7,3,45,107
28,1,7,3,61,123
26,1,7,4,29,107
28,1,7,4,45,123
30,1,7,4,61,139
26,1,7,5,13,107
28,1,7,5,29,123
30,1,7,5,45,139
28,1,7,6,13,123
30,1,7,6,29,139
30,1,7,7,13,139
32,1,8,3,87,157
30,1,8,3,69,139
30,1,8,4,51,139
32,1,8,4,69,157
34,1,8,4,87,175
30,1,8,5,33,139
32,1,8,5,51,157
34,1,8,5,69,175
30,1,8,6,15,139
32,1,8,6,33,157
34,1,8,6,51,175
32,1,8,7,15,157
34,1,8,7,33,175
34,1,8,8,15,175
34,1,9,3,97,175
34,1,9,4,77,175
34,1,9,5,57,175
34,1,9,6,37,175
34,1,9,7,17,175
42,1,10,5,129,259
42,1,10,6,107,259
42,1,10,7,85,259
42,1,10,8,63,259
42,1,10,9,41,259
42,1,10,10,19,259
42,1,11,4,141,259
42,1,11,5,117,259
44,1,11,5,141,283
42,1,11,6,93,259
44,1,11,6,117,283
42,1,11,7,69,259
44,1,11,7,93,283
42,1,11,8,45,259
44,1,11,8,69,283
42,1,11,9,21,259
44,1,11,9,45,283
44,1,11,10,21,283
4,2,0,0,3,4
2,2,0,0,0,1
3,2,0,0,1,2
6,2,0,1,1,8
7,2,0,1,3,10
7,2,3,0,0,10
8,2,4,0,0,13
19,2,4,1,27,58
9,2,5,0,0,16
21,2,5,1,33,70
27,2,5,2,54,112
27,2,5,3,33,112
10,2,6,0,0,19
23,2,6,1,39,82
29,2,6,2,63,130
29,2,6,3,39,130
11,2,7,0,0,22
34,2,7,2,99,175
31,2,7,2,72,148
31,2,7,3,45,148
34,2,7,3,72,175
37,2,7,3,99,202
34,2,7,4,45,175
37,2,7,4,72,202
37,2,7,5,45,202
36,2,8,2,111,196
33,2,8,2,81,166
33,2,8,3,51,166
36,2,8,3,81,196
39,2,8,3,111,226
36,2,8,4,51,196
39,2,8,4,81,226
39,2,8,5,51,226
38,2,9,2,123,217
35,2,9,2,90,184
44,2,9,3,156,283
35,2,9,3,57,184
38,2,9,3,90,217
41,2,9,3,123,250
38,2,9,4,57,217
41,2,9,4,90,250
44,2,9,4,123,283
41,2,9,5,57,250
44,2,9,5,90,283
44,2,9,6,57,283
40,2,10,2,135,238
37,2,10,2,99,202
46,2,10,3,171,310
37,2,10,3,63,202
40,2,10,3,99,238
43,2,10,3,135,274
40,2,10,4,63,238
43,2,10,4,99,274
46,2,10,4,135,310
49,2,10,4,171,346
43,2,10,5,63,274
46,2,10,5,99,310
49,2,10,5,135,346
46,2,10,6,63,310
49,2,10,6,99,346
49,2,10,7,63,346
42,2,11,2,147,259
48,2,11,3,186,337
42,2,11,3,108,259
45,2,11,3,147,298
42,2,11,4,69,259
45,2,11,4,108,298
48,2,11,4,147,337
51,2,11,4,186,376
45,2,11,5,69,298
48,2,11,5,108,337
51,2,11,5,147,376
48,2,11,6,69,337
51,2,11,6,108,376
51,2,11,7,69,376
50,2,12,3,201,364
47,2,12,3,159,322
47,2,12,4,117,322
50,2,12,4,159,364
53,2,12,4,201,406
47,2,12,5,75,322
50,2,12,5,117,364
53,2,12,5,159,406
50,2,12,6,75,364
53,2,12,6,117,406
53,2,12,7,75,406
52,2,13,3,216,391
49,2,13,3,171,346
49,2,13,4,126,346
52,2,13,4,171,391
55,2,13,4,216,436
49,2,13,5,81,346
52,2,13,5,126,391
55,2,13,5,171,436
61,2,13,5,261,526
52,2,13,6,81,391
55,2,13,6,126,436
61,2,13,6,216,526
55,2,13,7,81,436
61,2,13,7,171,526
61,2,13,8,126,526
61,2,13,9,81,526
57,2,14,4,231,466
57,2,14,5,183,466
63,2,14,5,279,562
57,2,14,6,135,466
63,2,14,6,231,562
57,2,14,7,87,466
63,2,14,7,183,562
63,2,14,8,135,562
63,2,14,9,87,562
62,2,15,4,297,547
59,2,15,4,246,496
59,2,15,5,195,496
62,2,15,5,246,547
65,2,15,5,297,598
59,2,15,6,144,496
62,2,15,6,195,547
65,2,15,6,246,598
59,2,15,7,93,496
62,2,15,7,144,547
65,2,15,7,195,598
62,2,15,8,93,547
65,2,15,8,144,598
65,2,15,9,93,598
61,2,16,4,261,526
61,2,16,5,207,526
67,2,16,5,315,634
61,2,16,6,153,526
67,2,16,6,261,634
61,2,16,7,99,526
67,2,16,7,207,634
67,2,16,8,153,634
67,2,16,9,99,634
69,2,17,5,333,670
69,2,17,6,276,670
69,2,17,7,219,670
69,2,17,8,162,670
69,2,17,9,105,670
81,2,20,6,453,910
81,2,20,7,387,910
81,2,20,8,321,910
81,2,20,9,255,910
81,2,20,10,189,910
81,2,20,11,123,910
83,2,21,6,474,952
83,2,21,7,405,952
83,2,21,8,336,952
83,2,21,9,267,952
83,2,21,10,198,952
83,2,21,11,129,952
3,3,0,0,0,2
9,3,0,1,2,16
10,3,0,1,5,19
11,3,0,1,8,22
11,3,5,0,0,22
13,3,7,0,0,30
15,3,9,0,0,38
42,3,9,2,125,259
42,3,9,3,77,259
44,3,10,2,137,283
44,3,10,3,85,283
54,3,11,3,205,419
54,3,11,4,149,419
54,3,11,5,93,419
52,3,12,2,221,391
52,3,12,3,161,391
56,3,12,3,221,451
52,3,12,4,101,391
56,3,12,4,161,451
56,3,12,5,101,451
54,3,13,2,237,419
62,3,13,3,301,547
54,3,13,3,173,419
58,3,13,3,237,483
54,3,13,4,109,419
58,3,13,4,173,483
62,3,13,4,237,547
58,3,13,5,109,483
62,3,13,5,173,547
62,3,13,6,109,547
64,3,14,3,321,583
60,3,14,3,253,515
60,3,14,4,185,515
64,3,14,4,253,583
60,3,14,5,117,515
64,3,14,5,185,583
64,3,14,6,117,583
66,3,15,3,341,619
62,3,15,3,269,547
62,3,15,4,197,547
66,3,15,4,269,619
70,3,15,4,341,691
62,3,15,5,125,547
66,3,15,5,197,619
70,3,15,5,269,691
66,3,15,6,125,619
70,3,15,6,197,691
70,3,15,7,125,691
68,3,16,3,361,655
68,3,16,4,285,655
72,3,16,4,361,731
68,3,16,5,209,655
72,3,16,5,285,731
68,3,16,6,133,655
72,3,16,6,209,731
72,3,16,7,133,731
70,3,17,3,381,691
78,3,17,4,461,851
70,3,17,4,301,691
74,3,17,4,381,771
70,3,17,5,221,691
74,3,17,5,301,771
78,3,17,5,381,851
70,3,17,6,141,691
74,3,17,6,221,771
78,3,17,6,301,851
74,3,17,7,141,771
78,3,17,7,221,851
78,3,17,8,141,851
80,3,18,4,485,895
76,3,18,4,401,811
76,3,18,5,317,811
80,3,18,5,401,895
76,3,18,6,233,811
80,3,18,6,317,895
76,3,18,7,149,811
80,3,18,7,233,895
80,3,18,8,149,895
78,3,19,4,421,851
78,3,19,5,333,851
78,3,19,6,245,851
78,3,19,7,157,851
88,3,20,5,533,1075
88,3,20,6,441,1075
88,3,20,7,349,1075
88,3,20,8,257,1075
88,3,20,9,165,1075
94,3,21,5,653,1219
90,3,21,5,557,1123
90,3,21,6,461,1123
94,3,21,6,557,1219
90,3,21,7,365,1123
94,3,21,7,461,1219
90,3,21,8,269,1123
94,3,21,8,365,1219
90,3,21,9,173,1123
94,3,21,9,269,1219
94,3,21,10,173,1219
92,3,22,5,581,1171
92,3,22,6,481,1171
92,3,22,7,381,1171
92,3,22,8,281,1171
92,3,22,9,181,1171
94,3,23,5,605,1219
94,3,23,6,501,1219
94,3,23,7,397,1219
94,3,23,8,293,1219
94,3,23,9,189,1219
13,4,0,1,7,30
15,4,0,1,15,38
15,4,7,0,0,38
17,4,9,0,0,48
19,4,11,0,0,58
69,4,14,3,327,670
69,4,14,4,237,670
69,4,14,5,147,670
71,4,15,3,347,710
71,4,15,4,252,710
71,4,15,5,157,710
73,4,16,3,367,750
73,4,16,4,267,750
73,4,16,5,167,750
80,4,17,3,492,895
75,4,17,3,387,790
75,4,17,4,282,790
80,4,17,4,387,895
85,4,17,4,492,1000
75,4,17,5,177,790
80,4,17,5,282,895
85,4,17,5,387,1000
80,4,17,6,177,895
85,4,17,6,282,1000
85,4,17,7,177,1000
82,4,18,3,517,940
77,4,18,3,407,830
77,4,18,4,297,830
82,4,18,4,407,940
87,4,18,4,517,1050
77,4,18,5,187,830
82,4,18,5,297,940
87,4,18,5,407,1050
82,4,18,6,187,940
87,4,18,6,297,1050
87,4,18,7,187,1050
84,4,19,3,542,985
79,4,19,3,427,870
79,4,19,4,312,870
84,4,19,4,427,985
89,4,19,4,542,1100
79,4,19,5,197,870
84,4,19,5,312,985
89,4,19,5,427,1100
84,4,19,6,197,985
89,4,19,6,312,1100
89,4,19,7,197,1100
86,4,20,3,567,1030
81,4,20,3,447,910
81,4,20,4,327,910
86,4,20,4,447,1030
91,4,20,4,567,1150
81,4,20,5,207,910
86,4,20,5,327,1030
91,4,20,5,447,1150
86,4,20,6,207,1030
91,4,20,6,327,1150
91,4,20,7,207,1150
88,4,21,3,592,1075
88,4,21,4,467,1075
93,4,21,4,592,1200
88,4,21,5,342,1075
93,4,21,5,467,1200
88,4,21,6,217,1075
93,4,21,6,342,1200
93,4,21,7,217,1200
95,4,22,4,617,1250
95,4,22,5,487,1250
95,4,22,6,357,1250
95,4,22,7,227,1250
102,4,23,4,777,1435
97,4,23,4,642,1300
97,4,23,5,507,1300
102,4,23,5,642,1435
107,4,23,5,777,1570
97,4,23,6,372,1300
102,4,23,6,507,1435
107,4,23,6,642,1570
97,4,23,7,237,1300
102,4,23,7,372,1435
107,4,23,7,507,1570
102,4,23,8,237,1435
107,4,23,8,372,1570
107,4,23,9,237,1570
104,4,24,4,807,1490
99,4,24,4,667,1350
99,4,24,5,527,1350
104,4,24,5,667,1490
109,4,24,5,807,1630
99,4,24,6,387,1350
104,4,24,6,527,1490
109,4,24,6,667,1630
99,4,24,7,247,1350
104,4,24,7,387,1490
109,4,24,7,527,1630
104,4,24,8,247,1490
109,4,24,8,387,1630
109,4,24,9,247,1630
106,4,25,4,837,1545
106,4,25,5,692,1545
111,4,25,5,837,1690
106,4,25,6,547,1545
111,4,25,6,692,1690
106,4,25,7,402,1545
111,4,25,7,547,1690
106,4,25,8,257,1545
111,4,25,8,402,1690
111,4,25,9,257,1690
113,4,26,5,867,1750
113,4,26,6,717,1750
113,4,26,7,567,1750
113,4,26,8,417,1750
113,4,26,9,267,1750
115,4,27,5,897,1810
115,4,27,6,742,1810
115,4,27,7,587,1810
115,4,27,8,432,1810
115,4,27,9,277,1810
117,4,28,5,927,1870
117,4,28,6,767,1870
117,4,28,7,607,1870
117,4,28,8,447,1870
117,4,28,9,287,1870
119,4,29,5,957,1930
119,4,29,6,792,1930
119,4,29,7,627,1930
119,4,29,8,462,1930
119,4,29,9,297,1930
121,4,30,5,987,1990
121,4,30,6,817,1990
121,4,30,7,647,1990
121,4,30,8,477,1990
121,4,30,9,307,1990
145,4,32,7,1407,2830
145,4,32,8,1227,2830
145,4,32,9,1047,2830
145,4,32,10,867,2830
145,4,32,11,687,2830
145,4,32,12,507,2830
145,4,32,13,327,2830
15,5,0,1,4,38
17,5,0,1,14,48
19,5,0,1,24,58
19,5,9,0,0,58
21,5,11,0,0,70
23,5,13,0,0,82
94,5,19,3,669,1219
88,5,19,3,525,1075
88,5,19,4,381,1075
94,5,19,4,525,1219
88,5,19,5,237,1075
94,5,19,5,381,1219
94,5,19,6,237,1219
96,5,20,3,699,1273
90,5,20,3,549,1123
90,5,20,4,399,1123
96,5,20,4,549,1273
90,5,20,5,249,1123
96,5,20,5,399,1273
96,5,20,6,249,1273
98,5,21,3,729,1327
92,5,21,3,573,1171
92,5,21,4,417,1171
98,5,21,4,573,1327
92,5,21,5,261,1171
98,5,21,5,417,1327
98,5,21,6,261,1327
100,5,22,3,759,1381
94,5,22,3,597,1219
94,5,22,4,435,1219
100,5,22,4,597,1381
94,5,22,5,273,1219
100,5,22,5,435,1381
100,5,22,6,273,1381
102,5,23,3,789,1435
102,5,23,4,621,1435
108,5,23,4,789,1603
102,5,23,5,453,1435
108,5,23,5,621,1603
102,5,23,6,285,1435
108,5,23,6,453,1603
108,5,23,7,285,1603
110,5,24,4,819,1663
110,5,24,5,645,1663
110,5,24,6,471,1663
110,5,24,7,297,1663
112,5,25,4,849,1723
112,5,25,5,669,1723
112,5,25,6,489,1723
112,5,25,7,309,1723
120,5,26,4,1065,1969
114,5,26,4,879,1783
114,5,26,5,693,1783
120,5,26,5,879,1969
114,5,26,6,507,1783
120,5,26,6,693,1969
114,5,26,7,321,1783
120,5,26,7,507,1969
120,5,26,8,321,1969
122,5,27,4,1101,2035
116,5,27,4,909,1843
116,5,27,5,717,1843
122,5,27,5,909,2035
116,5,27,6,525,1843
122,5,27,6,717,2035
116,5,27,7,333,1843
122,5,27,7,525,2035
122,5,27,8,333,2035
124,5,28,4,1137,2101
124,5,28,5,939,2101
130,5,28,5,1137,2299
124,5,28,6,741,2101
130,5,28,6,939,2299
124,5,28,7,543,2101
130,5,28,7,741,2299
124,5,28,8,345,2101
130,5,28,8,543,2299
130,5,28,9,345,2299
126,5,29,4,1173,2167
126,5,29,5,969,2167
132,5,29,5,1173,2371
126,5,29,6,765,2167
132,5,29,6,969,2371
126,5,29,7,561,2167
132,5,29,7,765,2371
126,5,29,8,357,2167
132,5,29,8,561,2371
132,5,29,9,357,2371
128,5,30,4,1209,2233
128,5,30,5,999,2233
134,5,30,5,1209,2443
128,5,30,6,789,2233
134,5,30,6,999,2443
128,5,30,7,579,2233
134,5,30,7,789,2443
128,5,30,8,369,2233
134,5,30,8,579,2443
134,5,30,9,369,2443
130,5,31,4,1245,2299
130,5,31,5,1029,2299
136,5,31,5,1245,2515
130,5,31,6,813,2299
136,5,31,6,1029,2515
130,5,31,7,597,2299
136,5,31,7,813,2515
130,5,31,8,381,2299
136,5,31,8,597,2515
136,5,31,9,381,2515
138,5,32,5,1281,2587
138,5,32,6,1059,2587
138,5,32,7,837,2587
138,5,32,8,615,2587
138,5,32,9,393,2587
19,6,0,1,11,58
21,6,0,1,23,70
23,6,0,1,35,82
23,6,11,0,0,82
25,6,13,0,0,96
101,6,21,3,683,1402
101,6,21,4,494,1402
101,6,21,5,305,1402
103,6,22,3,711,1458
103,6,22,4,515,1458
103,6,22,5,319,1458
105,6,23,3,739,1514
105,6,23,4,536,1514
105,6,23,5,333,1514
107,6,24,3,767,1570
107,6,24,4,557,1570
121,6,24,4,977,1990
107,6,24,5,347,1570
121,6,24,5,767,1990
121,6,24,6,557,1990
121,6,24,7,347,1990
116,6,25,3,1012,1843
116,6,25,4,795,1843
123,6,25,4,1012,2060
116,6,25,5,578,1843
123,6,25,5,795,2060
116,6,25,6,361,1843
123,6,25,6,578,2060
123,6,25,7,361,2060
118,6,26,3,1047,1906
118,6,26,4,823,1906
125,6,26,4,1047,2130
118,6,26,5,599,1906
125,6,26,5,823,2130
118,6,26,6,375,1906
125,6,26,6,599,2130
125,6,26,7,375,2130
120,6,27,3,1082,1969
120,6,27,4,851,1969
127,6,27,4,1082,2200
120,6,27,5,620,1969
127,6,27,5,851,2200
120,6,27,6,389,1969
127,6,27,6,620,2200
127,6,27,7,389,2200
129,6,28,4,1117,2270
129,6,28,5,879,2270
129,6,28,6,641,2270
129,6,28,7,403,2270
131,6,29,4,1152,2340
131,6,29,5,907,2340
145,6,29,5,1397,2830
131,6,29,6,662,2340
145,6,29,6,1152,2830
131,6,29,7,417,2340
145,6,29,7,907,2830
145,6,29,8,662,2830
145,6,29,9,417,2830
140,6,30,4,1439,2662
133,6,30,4,1187,2410
133,6,30,5,935,2410
140,6,30,5,1187,2662
147,6,30,5,1439,2914
133,6,30,6,683,2410
140,6,30,6,935,2662
147,6,30,6,1187,2914
133,6,30,7,431,2410
140,6,30,7,683,2662
147,6,30,7,935,2914
140,6,30,8,431,2662
147,6,30,8,683,2914
147,6,30,9,431,2914
142,6,31,4,1481,2739
135,6,31,4,1222,2480
135,6,31,5,963,2480
142,6,31,5,1222,2739
149,6,31,5,1481,2998
135,6,31,6,704,2480
142,6,31,6,963,2739
149,6,31,6,1222,2998
135,6,31,7,445,2480
142,6,31,7,704,2739
149,6,31,7,963,2998
142,6,31,8,445,2739
149,6,31,8,704,2998
149,6,31,9,445,2998
144,6,32,4,1523,2816
137,6,32,4,1257,2550
137,6,32,5,991,2550
144,6,32,5,1257,2816
151,6,32,5,1523,3082
137,6,32,6,725,2550
144,6,32,6,991,2816
151,6,32,6,1257,3082
137,6,32,7,459,2550
144,6,32,7,725,2816
151,6,32,7,991,3082
144,6,32,8,459,2816
151,6,32,8,725,3082
151,6,32,9,459,3082
146,6,33,4,1565,2893
139,6,33,4,1292,2620
139,6,33,5,1019,2620
146,6,33,5,1292,2893
153,6,33,5,1565,3166
139,6,33,6,746,2620
146,6,33,6,1019,2893
153,6,33,6,1292,3166
139,6,33,7,473,2620
146,6,33,7,746,2893
153,6,33,7,1019,3166
146,6,33,8,473,2893
153,6,33,8,746,3166
153,6,33,9,473,3166
141,6,34,4,1327,2690
141,6,34,5,1047,2690
155,6,34,5,1607,3250
141,6,34,6,767,2690
155,6,34,6,1327,3250
141,6,34,7,487,2690
155,6,34,7,1047,3250
155,6,34,8,767,3250
155,6,34,9,487,3250
143,6,35,4,1362,2760
143,6,35,5,1075,2760
157,6,35,5,1649,3334
143,6,35,6,788,2760
157,6,35,6,1362,3334
143,6,35,7,501,2760
157,6,35,7,1075,3334
157,6,35,8,788,3334
157,6,35,9,501,3334
145,6,36,4,1397,2830
145,6,36,5,1103,2830
159,6,36,5,1691,3418
145,6,36,6,809,2830
159,6,36,6,1397,3418
145,6,36,7,515,2830
159,6,36,7,1103,3418
159,6,36,8,809,3418
159,6,36,9,515,3418
161,6,37,5,1733,3502
161,6,37,6,1432,3502
161,6,37,7,1131,3502
161,6,37,8,830,3502
161,6,37,9,529,3502
163,6,38,5,1775,3586
163,6,38,6,1467,3586
163,6,38,7,1159,3586
163,6,38,8,851,3586
163,6,38,9,543,3586
174,6,40,5,2181,4076
174,6,40,6,1859,4076
181,6,40,6,2181,4398
174,6,40,7,1537,4076
181,6,40,7,1859,4398
174,6,40,8,1215,4076
181,6,40,8,1537,4398
174,6,40,9,893,4076
181,6,40,9,1215,4398
174,6,40,10,571,4076
181,6,40,10,893,4398
181,6,40,11,571,4398
183,6,41,6,2230,4496
183,6,41,7,1901,4496
183,6,41,8,1572,4496
183,6,41,9,1243,4496
183,6,41,10,914,4496
183,6,41,11,585,4496
185,6,42,6,2279,4594
185,6,42,7,1943,4594
185,6,42,8,1607,4594
185,6,42,9,1271,4594
185,6,42,10,935,4594
185,6,42,11,599,4594
187,6,43,6,2328,4692
187,6,43,7,1985,4692
187,6,43,8,1642,4692
187,6,43,9,1299,4692
187,6,43,10,956,4692
187,6,43,11,613,4692
189,6,44,6,2377,4790
189,6,44,7,2027,4790
189,6,44,8,1677,4790
189,6,44,9,1327,4790
189,6,44,10,977,4790
189,6,44,11,627,4790
191,6,45,6,2426,4888
191,6,45,7,2069,4888
191,6,45,8,1712,4888
191,6,45,9,1355,4888
191,6,45,10,998,4888
191,6,45,11,641,4888
23,7,0,1,20,82
25,7,0,1,34,96
130,7,27,3,1261,2299
130,7,27,4,989,2299
130,7,27,5,717,2299
130,7,27,6,445,2299
132,7,28,3,1301,2371
132,7,28,4,1021,2371
132,7,28,5,741,2371
132,7,28,6,461,2371
134,7,29,3,1341,2443
134,7,29,4,1053,2443
134,7,29,5,765,2443
134,7,29,6,477,2443
136,7,30,3,1381,2515
136,7,30,4,1085,2515
136,7,30,5,789,2515
136,7,30,6,493,2515
138,7,31,3,1421,2587
138,7,31,4,1117,2587
138,7,31,5,813,2587
138,7,31,6,509,2587
148,7,32,4,1461,2971
148,7,32,5,1149,2971
148,7,32,6,837,2971
148,7,32,7,525,2971
158,7,33,4,1821,3371
150,7,33,4,1501,3051
150,7,33,5,1181,3051
158,7,33,5,1501,3371
150,7,33,6,861,3051
158,7,33,6,1181,3371
150,7,33,7,541,3051
158,7,33,7,861,3371
158,7,33,8,541,3371
160,7,34,4,1869,3459
152,7,34,4,1541,3131
152,7,34,5,1213,3131
160,7,34,5,1541,3459
152,7,34,6,885,3131
160,7,34,6,1213,3459
152,7,34,7,557,3131
160,7,34,7,885,3459
160,7,34,8,557,3459
162,7,35,4,1917,3547
154,7,35,4,1581,3211
154,7,35,5,1245,3211
162,7,35,5,1581,3547
154,7,35,6,909,3211
162,7,35,6,1245,3547
154,7,35,7,573,3211
162,7,35,7,909,3547
162,7,35,8,573,3547
164,7,36,4,1965,3635
156,7,36,4,1621,3291
156,7,36,5,1277,3291
164,7,36,5,1621,3635
156,7,36,6,933,3291
164,7,36,6,1277,3635
156,7,36,7,589,3291
164,7,36,7,933,3635
164,7,36,8,589,3635
166,7,37,4,2013,3723
158,7,37,4,1661,3371
158,7,37,5,1309,3371
166,7,37,5,1661,3723
158,7,37,6,957,3371
166,7,37,6,1309,3723
158,7,37,7,605,3371
166,7,37,7,957,3723
166,7,37,8,605,3723
168,7,38,4,2061,3811
168,7,38,5,1701,3811
176,7,38,5,2061,4171
168,7,38,6,1341,3811
176,7,38,6,1701,4171
168,7,38,7,981,3811
176,7,38,7,1341,4171
168,7,38,8,621,3811
176,7,38,8,981,4171
176,7,38,9,621,4171
170,7,39,4,2109,3899
170,7,39,5,1741,3899
178,7,39,5,2109,4267
170,7,39,6,1373,3899
178,7,39,6,1741,4267
170,7,39,7,1005,3899
178,7,39,7,1373,4267
170,7,39,8,637,3899
178,7,39,8,1005,4267
178,7,39,9,637,4267
172,7,40,4,2157,3987
172,7,40,5,1781,3987
180,7,40,5,2157,4363
172,7,40,6,1405,3987
180,7,40,6,1781,4363
172,7,40,7,1029,3987
180,7,40,7,1405,4363
172,7,40,8,653,3987
180,7,40,8,1029,4363
180,7,40,9,653,4363
182,7,41,5,2205,4459
182,7,41,6,1821,4459
182,7,41,7,1437,4459
182,7,41,8,1053,4459
182,7,41,9,669,4459
196,7,44,5,2757,5155
196,7,44,6,2349,5155
196,7,44,7,1941,5155
196,7,44,8,1533,5155
196,7,44,9,1125,5155
196,7,44,10,717,5155
198,7,45,5,2813,5259
198,7,45,6,2397,5259
198,7,45,7,1981,5259
198,7,45,8,1565,5259
198,7,45,9,1149,5259
198,7,45,10,733,5259
145,8,34,3,1383,2830
145,8,34,4,1005,2830
163,8,34,4,1761,3586
145,8,34,5,627,2830
163,8,34,5,1383,3586
163,8,34,6,1005,3586
163,8,34,7,627,3586
165,8,35,4,1806,3676
165,8,35,5,1419,3676
165,8,35,6,1032,3676
165,8,35,7,645,3676
167,8,36,4,1851,3766
167,8,36,5,1455,3766
167,8,36,6,1059,3766
167,8,36,7,663,3766
169,8,37,4,1896,3856
169,8,37,5,1491,3856
169,8,37,6,1086,3856
169,8,37,7,681,3856
171,8,38,4,1941,3946
171,8,38,5,1527,3946
171,8,38,6,1113,3946
171,8,38,7,699,3946
182,8,39,4,2409,4459
173,8,39,4,1986,4036
173,8,39,5,1563,4036
182,8,39,5,1986,4459
173,8,39,6,1140,4036
182,8,39,6,1563,4459
173,8,39,7,717,4036
182,8,39,7,1140,4459
182,8,39,8,717,4459
184,8,40,4,2463,4558
175,8,40,4,2031,4126
175,8,40,5,1599,4126
184,8,40,5,2031,4558
193,8,40,5,2463,4990
175,8,40,6,1167,4126
184,8,40,6,1599,4558
193,8,40,6,2031,4990
175,8,40,7,735,4126
184,8,40,7,1167,4558
193,8,40,7,1599,4990
184,8,40,8,735,4558
193,8,40,8,1167,4990
193,8,40,9,735,4990
186,8,41,4,2517,4657
177,8,41,4,2076,4216
177,8,41,5,1635,4216
186,8,41,5,2076,4657
195,8,41,5,2517,5098
177,8,41,6,1194,4216
186,8,41,6,1635,4657
195,8,41,6,2076,5098
177,8,41,7,753,4216
186,8,41,7,1194,4657
195,8,41,7,1635,5098
186,8,41,8,753,4657
195,8,41,8,1194,5098
195,8,41,9,753,5098
188,8,42,4,2571,4756
179,8,42,4,2121,4306
179,8,42,5,1671,4306
188,8,42,5,2121,4756
197,8,42,5,2571,5206
179,8,42,6,1221,4306
188,8,42,6,1671,4756
197,8,42,6,2121,5206
179,8,42,7,771,4306
188,8,42,7,1221,4756
197,8,42,7,1671,5206
188,8,42,8,771,4756
197,8,42,8,1221,5206
197,8,42,9,771,5206
190,8,43,4,2625,4855
190,8,43,5,2166,4855
199,8,43,5,2625,5314
190,8,43,6,1707,4855
199,8,43,6,2166,5314
190,8,43,7,1248,4855
199,8,43,7,1707,5314
190,8,43,8,789,4855
199,8,43,8,1248,5314
199,8,43,9,789,5314
201,8,44,5,2679,5422
201,8,44,6,2211,5422
201,8,44,7,1743,5422
201,8,44,8,1275,5422
201,8,44,9,807,5422
203,8,45,5,2733,5530
203,8,45,6,2256,5530
203,8,45,7,1779,5530
203,8,45,8,1302,5530
203,8,45,9,825,5530
205,8,46,5,2787,5638
205,8,46,6,2301,5638
205,8,46,7,1815,5638
205,8,46,8,1329,5638
205,8,46,9,843,5638
218,8,48,5,3399,6358
218,8,48,6,2895,6358
227,8,48,6,3399,6862
218,8,48,7,2391,6358
227,8,48,7,2895,6862
218,8,48,8,1887,6358
227,8,48,8,2391,6862
218,8,48,9,1383,6358
227,8,48,9,1887,6862
218,8,48,10,879,6358
227,8,48,10,1383,6862
227,8,48,11,879,6862
220,8,49,5,3462,6475
220,8,49,6,2949,6475
229,8,49,6,3462,6988
220,8,49,7,2436,6475
229,8,49,7,2949,6988
220,8,49,8,1923,6475
229,8,49,8,2436,6988
220,8,49,9,1410,6475
229,8,49,9,1923,6988
220,8,49,10,897,6475
229,8,49,10,1410,6988
229,8,49,11,897,6988
231,8,50,6,3525,7114
231,8,50,7,3003,7114
231,8,50,8,2481,7114
231,8,50,9,1959,7114
231,8,50,10,1437,7114
231,8,50,11,915,7114
233,8,51,6,3588,7240
233,8,51,7,3057,7240
233,8,51,8,2526,7240
233,8,51,9,1995,7240
233,8,51,10,1464,7240
233,8,51,11,933,7240
235,8,52,6,3651,7366
235,8,52,7,3111,7366
235,8,52,8,2571,7366
235,8,52,9,2031,7366
235,8,52,10,1491,7366
235,8,52,11,951,7366
200,9,42,4,2897,5365
190,9,42,4,2387,4855
190,9,42,5,1877,4855
200,9,42,5,2387,5365
190,9,42,6,1367,4855
200,9,42,6,1877,5365
190,9,42,7,857,4855
200,9,42,7,1367,5365
200,9,42,8,857,5365
202,9,43,4,2957,5475
192,9,43,4,2437,4955
192,9,43,5,1917,4955
202,9,43,5,2437,5475
192,9,43,6,1397,4955
202,9,43,6,1917,5475
192,9,43,7,877,4955
202,9,43,7,1397,5475
202,9,43,8,877,5475
204,9,44,4,3017,5585
194,9,44,4,2487,5055
194,9,44,5,1957,5055
204,9,44,5,2487,5585
194,9,44,6,1427,5055
204,9,44,6,1957,5585
194,9,44,7,897,5055
204,9,44,7,1427,5585
204,9,44,8,897,5585
206,9,45,4,3077,5695
196,9,45,4,2537,5155
196,9,45,5,1997,5155
206,9,45,5,2537,5695
196,9,45,6,1457,5155
206,9,45,6,1997,5695
196,9,45,7,917,5155
206,9,45,7,1457,5695
206,9,45,8,917,5695
208,9,46,4,3137,5805
208,9,46,5,2587,5805
208,9,46,6,2037,5805
208,9,46,7,1487,5805
208,9,46,8,937,5805
210,9,47,4,3197,5915
210,9,47,5,2637,5915
220,9,47,5,3197,6475
210,9,47,6,2077,5915
220,9,47,6,2637,6475
210,9,47,7,1517,5915
220,9,47,7,2077,6475
210,9,47,8,957,5915
220,9,47,8,1517,6475
220,9,47,9,957,6475
212,9,48,4,3257,6025
212,9,48,5,2687,6025
222,9,48,5,3257,6595
212,9,48,6,2117,6025
222,9,48,6,2687,6595
212,9,48,7,1547,6025
222,9,48,7,2117,6595
212,9,48,8,977,6025
222,9,48,8,1547,6595
222,9,48,9,977,6595
214,9,49,4,3317,6135
214,9,49,5,2737,6135
214,9,49,6,2157,6135
214,9,49,7,1577,6135
214,9,49,8,997,6135
216,9,50,4,3377,6245
216,9,50,5,2787,6245
216,9,50,6,2197,6245
216,9,50,7,1607,6245
216,9,50,8,1017,6245
205,10,44,4,2769,5638
205,10,44,5,2175,5638
205,10,44,6,1581,5638
205,10,44,7,987,5638
207,10,45,4,2824,5748
207,10,45,5,2219,5748
207,10,45,6,1614,5748
207,10,45,7,1009,5748
209,10,46,4,2879,5858
209,10,46,5,2263,5858
209,10,46,6,1647,5858
209,10,46,7,1031,5858
222,10,47,4,3561,6595
211,10,47,4,2934,5968
211,10,47,5,2307,5968
222,10,47,5,2934,6595
211,10,47,6,1680,5968
222,10,47,6,2307,6595
211,10,47,7,1053,5968
222,10,47,7,1680,6595
222,10,47,8,1053,6595
224,10,48,4,3627,6716
213,10,48,4,2989,6078
213,10,48,5,2351,6078
224,10,48,5,2989,6716
213,10,48,6,1713,6078
224,10,48,6,2351,6716
213,10,48,7,1075,6078
224,10,48,7,1713,6716
224,10,48,8,1075,6716
226,10,49,4,3693,6837
215,10,49,4,3044,6188
215,10,49,5,2395,6188
226,10,49,5,3044,6837
215,10,49,6,1746,6188
226,10,49,6,2395,6837
215,10,49,7,1097,6188
226,10,49,7,1746,6837
226,10,49,8,1097,6837
228,10,50,4,3759,6958
217,10,50,4,3099,6298
217,10,50,5,2439,6298
228,10,50,5,3099,6958
217,10,50,6,1779,6298
228,10,50,6,2439,6958
217,10,50,7,1119,6298
228,10,50,7,1779,6958
228,10,50,8,1119,6958
230,10,51,4,3825,7079
219,10,51,4,3154,6408
219,10,51,5,2483,6408
230,10,51,5,3154,7079
219,10,51,6,1812,6408
230,10,51,6,2483,7079
219,10,51,7,1141,6408
230,10,51,7,1812,7079
230,10,51,8,1141,7079
232,10,52,4,3891,7200
221,10,52,4,3209,6518
221,10,52,5,2527,6518
232,10,52,5,3209,7200
221,10,52,6,1845,6518
232,10,52,6,2527,7200
221,10,52,7,1163,6518
232,10,52,7,1845,7200
232,10,52,8,1163,7200
234,10,53,4,3957,7321
223,10,53,4,3264,6628
223,10,53,5,2571,6628
234,10,53,5,3264,7321
223,10,53,6,1878,6628
234,10,53,6,2571,7321
223,10,53,7,1185,6628
234,10,53,7,1878,7321
234,10,53,8,1185,7321
236,10,54,4,4023,7442
225,10,54,4,3319,6738
225,10,54,5,2615,6738
236,10,54,5,3319,7442
247,10,54,5,4023,8146
225,10,54,6,1911,6738
236,10,54,6,2615,7442
247,10,54,6,3319,8146
225,10,54,7,1207,6738
236,10,54,7,1911,7442
247,10,54,7,2615,8146
236,10,54,8,1207,7442
247,10,54,8,1911,8146
247,10,54,9,1207,8146
238,10,55,4,4089,7563
238,10,55,5,3374,7563
249,10,55,5,4089,8278
238,10,55,6,2659,7563
249,10,55,6,3374,8278
238,10,55,7,1944,7563
249,10,55,7,2659,8278
238,10,55,8,1229,7563
249,10,55,8,1944,8278
249,10,55,9,1229,8278
251,10,56,5,4155,8410
251,10,56,6,3429,8410
251,10,56,7,2703,8410
251,10,56,8,1977,8410
251,10,56,9,1251,8410
253,10,57,5,4221,8542
253,10,57,6,3484,8542
253,10,57,7,2747,8542
253,10,57,8,2010,8542
253,10,57,9,1273,8542
255,10,58,5,4287,8674
255,10,58,6,3539,8674
255,10,58,7,2791,8674
255,10,58,8,2043,8674
255,10,58,9,1295,8674
257,10,59,5,4353,8806
257,10,59,6,3594,8806
257,10,59,7,2835,8806
257,10,59,8,2076,8806
257,10,59,9,1317,8806
259,10,60,5,4419,8938
259,10,60,6,3649,8938
259,10,60,7,2879,8938
259,10,60,8,2109,8938
259,10,60,9,1339,8938
261,10,61,5,4485,9070
261,10,61,6,3704,9070
261,10,61,7,2923,9070
261,10,61,8,2142,9070
261,10,61,9,1361,9070
263,10,62,5,4551,9202
263,10,62,6,3759,9202
263,10,62,7,2967,9202
263,10,62,8,2175,9202
263,10,62,9,1383,9202
265,10,63,5,4617,9334
265,10,63,6,3814,9334
265,10,63,7,3011,9334
265,10,63,8,2208,9334
265,10,63,9,1405,9334
267,10,64,5,4683,9466
267,10,64,6,3869,9466
267,10,64,7,3055,9466
267,10,64,8,2241,9466
267,10,64,9,1427,9466
220,11,46,4,3177,6475
220,11,46,5,2493,6475
220,11,46,6,1809,6475
220,11,46,7,1125,6475
222,11,47,4,3237,6595
222,11,47,5,2541,6595
222,11,47,6,1845,6595
222,11,47,7,1149,6595
240,11,50,4,4149,7687
240,11,50,5,3417,7687
240,11,50,6,2685,7687
240,11,50,7,1953,7687
240,11,50,8,1221,7687
242,11,51,4,4221,7819
242,11,51,5,3477,7819
242,11,51,6,2733,7819
242,11,51,7,1989,7819
242,11,51,8,1245,7819
244,11,52,4,4293,7951
244,11,52,5,3537,7951
244,11,52,6,2781,7951
244,11,52,7,2025,7951
244,11,52,8,1269,7951
246,11,53,4,4365,8083
246,11,53,5,3597,8083
246,11,53,6,2829,8083
246,11,53,7,2061,8083
246,11,53,8,1293,8083
248,11,54,4,4437,8215
248,11,54,5,3657,8215
248,11,54,6,2877,8215
248,11,54,7,2097,8215
248,11,54,8,1317,8215
250,11,55,4,4509,8347
250,11,55,5,3717,8347
250,11,55,6,2925,8347
250,11,55,7,2133,8347
250,11,55,8,1341,8347
252,11,56,4,4581,8479
252,11,56,5,3777,8479
252,11,56,6,2973,8479
252,11,56,7,2169,8479
252,11,56,8,1365,8479
254,11,57,4,4653,8611
254,11,57,5,3837,8611
254,11,57,6,3021,8611
254,11,57,7,2205,8611
254,11,57,8,1389,8611
256,11,58,4,4725,8743
256,11,58,5,3897,8743
256,11,58,6,3069,8743
256,11,58,7,2241,8743
256,11,58,8,1413,8743
258,11,59,4,4797,8875
258,11,59,5,3957,8875
258,11,59,6,3117,8875
258,11,59,7,2277,8875
258,11,59,8,1437,8875
278,11,63,5,5085,10291
278,11,63,6,4197,10291
278,11,63,7,3309,10291
278,11,63,8,2421,10291
278,11,63,9,1533,10291
280,11,64,5,5157,10435
280,11,64,6,4257,10435
280,11,64,7,3357,10435
280,11,64,8,2457,10435
280,11,64,9,1557,10435
282,11,65,5,5229,10579
282,11,65,6,4317,10579
282,11,65,7,3405,10579
282,11,65,8,2493,10579
282,11,65,9,1581,10579
235,12,48,4,3611,7366
235,12,48,5,2831,7366
235,12,48,6,2051,7366
235,12,48,7,1271,7366
237,12,49,4,3676,7496
237,12,49,5,2883,7496
237,12,49,6,2090,7496
237,12,49,7,1297,7496
239,12,50,4,3741,7626
239,12,50,5,2935,7626
239,12,50,6,2129,7626
239,12,50,7,1323,7626
241,12,51,4,3806,7756
241,12,51,5,2987,7756
241,12,51,6,2168,7756
241,12,51,7,1349,7756
243,12,52,4,3871,7886
243,12,52,5,3039,7886
243,12,52,6,2207,7886
243,12,52,7,1375,7886
245,12,53,4,3936,8016
245,12,53,5,3091,8016
245,12,53,6,2246,8016
245,12,53,7,1401,8016
247,12,54,4,4001,8146
247,12,54,5,3143,8146
247,12,54,6,2285,8146
247,12,54,7,1427,8146
266,12,57,4,5093,9433
266,12,57,5,4196,9433
266,12,57,6,3299,9433
266,12,57,7,2402,9433
266,12,57,8,1505,9433
268,12,58,4,5171,9576
268,12,58,5,4261,9576
268,12,58,6,3351,9576
268,12,58,7,2441,9576
268,12,58,8,1531,9576
270,12,59,4,5249,9719
270,12,59,5,4326,9719
270,12,59,6,3403,9719
270,12,59,7,2480,9719
270,12,59,8,1557,9719
272,12,60,4,5327,9862
272,12,60,5,4391,9862
272,12,60,6,3455,9862
272,12,60,7,2519,9862
272,12,60,8,1583,9862
274,12,61,4,5405,10005
274,12,61,5,4456,10005
274,12,61,6,3507,10005
274,12,61,7,2558,10005
274,12,61,8,1609,10005
276,12,62,4,5483,10148
276,12,62,5,4521,10148
289,12,62,5,5483,11110
276,12,62,6,3559,10148
289,12,62,6,4521,11110
276,12,62,7,2597,10148
289,12,62,7,3559,11110
276,12,62,8,1635,10148
289,12,62,8,2597,11110
289,12,62,9,1635,11110
278,12,63,4,5561,10291
278,12,63,5,4586,10291
291,12,63,5,5561,11266
278,12,63,6,3611,10291
291,12,63,6,4586,11266
278,12,63,7,2636,10291
291,12,63,7,3611,11266
278,12,63,8,1661,10291
291,12,63,8,2636,11266
291,12,63,9,1661,11266
293,12,64,5,5639,11422
293,12,64,6,4651,11422
293,12,64,7,3663,11422
293,12,64,8,2675,11422
293,12,64,9,1687,11422
295,12,65,5,5717,11578
295,12,65,6,4716,11578
295,12,65,7,3715,11578
295,12,65,8,2714,11578
295,12,65,9,1713,11578
297,12,66,5,5795,11734
297,12,66,6,4781,11734
297,12,66,7,3767,11734
297,12,66,8,2753,11734
297,12,66,9,1739,11734
299,12,67,5,5873,11890
299,12,67,6,4846,11890
299,12,67,7,3819,11890
299,12,67,8,2792,11890
299,12,67,9,1765,11890
301,12,68,5,5951,12046
301,12,68,6,4911,12046
301,12,68,7,3871,12046
301,12,68,8,2831,12046
301,12,68,9,1791,12046
303,12,69,5,6029,12202
303,12,69,6,4976,12202
303,12,69,7,3923,12202
303,12,69,8,2870,12202
303,12,69,9,1817,12202
305,12,70,5,6107,12358
305,12,70,6,5041,12358
305,12,70,7,3975,12358
305,12,70,8,2909,12358
305,12,70,9,1843,12358
307,12,71,5,6185,12514
307,12,71,6,5106,12514
307,12,71,7,4027,12514
307,12,71,8,2948,12514
307,12,71,9,1869,12514
309,12,72,5,6263,12670
309,12,72,6,5171,12670
309,12,72,7,4079,12670
309,12,72,8,2987,12670
309,12,72,9,1895,12670
260,13,55,4,4421,9011
260,13,55,5,3469,9011
260,13,55,6,2517,9011
260,13,55,7,1565,9011
262,13,56,4,4491,9151
262,13,56,5,3525,9151
262,13,56,6,2559,9151
262,13,56,7,1593,9151
264,13,57,4,4561,9291
264,13,57,5,3581,9291
264,13,57,6,2601,9291
264,13,57,7,1621,9291
282,13,59,4,5709,10579
282,13,59,5,4701,10579
282,13,59,6,3693,10579
282,13,59,7,2685,10579
282,13,59,8,1677,10579
284,13,60,4,5793,10733
284,13,60,5,4771,10733
284,13,60,6,3749,10733
284,13,60,7,2727,10733
284,13,60,8,1705,10733
286,13,61,4,5877,10887
286,13,61,5,4841,10887
286,13,61,6,3805,10887
286,13,61,7,2769,10887
286,13,61,8,1733,10887
288,13,62,4,5961,11041
288,13,62,5,4911,11041
288,13,62,6,3861,11041
288,13,62,7,2811,11041
288,13,62,8,1761,11041
290,13,63,4,6045,11195
290,13,63,5,4981,11195
290,13,63,6,3917,11195
290,13,63,7,2853,11195
290,13,63,8,1789,11195
292,13,64,4,6129,11349
292,13,64,5,5051,11349
292,13,64,6,3973,11349
292,13,64,7,2895,11349
292,13,64,8,1817,11349
294,13,65,4,6213,11503
294,13,65,5,5121,11503
294,13,65,6,4029,11503
294,13,65,7,2937,11503
294,13,65,8,1845,11503
296,13,66,4,6297,11657
296,13,66,5,5191,11657
296,13,66,6,4085,11657
296,13,66,7,2979,11657
296,13,66,8,1873,11657
298,13,67,4,6381,11811
298,13,67,5,5261,11811
298,13,67,6,4141,11811
298,13,67,7,3021,11811
298,13,67,8,1901,11811
300,13,68,4,6465,11965
300,13,68,5,5331,11965
300,13,68,6,4197,11965
300,13,68,7,3063,11965
300,13,68,8,1929,11965
318,13,70,5,6633,13435
318,13,70,6,5471,13435
318,13,70,7,4309,13435
318,13,70,8,3147,13435
318,13,70,9,1985,13435
320,13,71,5,6717,13603
320,13,71,6,5541,13603
320,13,71,7,4365,13603
320,13,71,8,3189,13603
320,13,71,9,2013,13603
322,13,72,5,6801,13771
322,13,72,6,5611,13771
322,13,72,7,4421,13771
322,13,72,8,3231,13771
322,13,72,9,2041,13771
324,13,73,5,6885,13939
324,13,73,6,5681,13939
324,13,73,7,4477,13939
324,13,73,8,3273,13939
324,13,73,9,2069,13939
326,13,74,5,6969,14107
326,13,74,6,5751,14107
326,13,74,7,4533,14107
326,13,74,8,3315,14107
326,13,74,9,2097,14107
269,14,54,4,4707,9610
269,14,54,5,3687,9610
269,14,54,6,2667,9610
269,14,54,7,1647,9610
271,14,55,4,4782,9760
271,14,55,5,3747,9760
271,14,55,6,2712,9760
271,14,55,7,1677,9760
273,14,56,4,4857,9910
273,14,56,5,3807,9910
273,14,56,6,2757,9910
273,14,56,7,1707,9910
275,14,57,4,4932,10060
275,14,57,5,3867,10060
275,14,57,6,2802,10060
275,14,57,7,1737,10060
277,14,58,4,5007,10210
277,14,58,5,3927,10210
277,14,58,6,2847,10210
277,14,58,7,1767,10210
279,14,59,4,5082,10360
279,14,59,5,3987,10360
279,14,59,6,2892,10360
279,14,59,7,1797,10360
281,14,60,4,5157,10510
281,14,60,5,4047,10510
281,14,60,6,2937,10510
281,14,60,7,1827,10510
283,14,61,4,5232,10660
283,14,61,5,4107,10660
283,14,61,6,2982,10660
283,14,61,7,1857,10660
285,14,62,4,5307,10810
285,14,62,5,4167,10810
285,14,62,6,3027,10810
285,14,62,7,1887,10810
287,14,63,4,5382,10960
287,14,63,5,4227,10960
287,14,63,6,3072,10960
287,14,63,7,1917,10960
289,14,64,4,5457,11110
289,14,64,5,4287,11110
289,14,64,6,3117,11110
289,14,64,7,1947,11110
306,14,65,4,6717,12445
306,14,65,5,5532,12445
306,14,65,6,4347,12445
306,14,65,7,3162,12445
306,14,65,8,1977,12445
308,14,66,4,6807,12610
308,14,66,5,5607,12610
308,14,66,6,4407,12610
308,14,66,7,3207,12610
308,14,66,8,2007,12610
310,14,67,4,6897,12775
310,14,67,5,5682,12775
310,14,67,6,4467,12775
310,14,67,7,3252,12775
310,14,67,8,2037,12775
312,14,68,4,6987,12940
312,14,68,5,5757,12940
312,14,68,6,4527,12940
312,14,68,7,3297,12940
312,14,68,8,2067,12940
314,14,69,4,7077,13105
314,14,69,5,5832,13105
314,14,69,6,4587,13105
314,14,69,7,3342,13105
314,14,69,8,2097,13105
316,14,70,4,7167,13270
316,14,70,5,5907,13270
316,14,70,6,4647,13270
316,14,70,7,3387,13270
316,14,70,8,2127,13270
318,14,71,4,7257,13435
318,14,71,5,5982,13435
318,14,71,6,4707,13435
318,14,71,7,3432,13435
318,14,71,8,2157,13435
302,15,65,4,5949,12123
302,15,65,5,4669,12123
302,15,65,6,3389,12123
302,15,65,7,2109,12123
304,15,66,4,6029,12283
304,15,66,5,4733,12283
304,15,66,6,3437,12283
304,15,66,7,2141,12283
326,15,69,4,7613,14107
326,15,69,5,6269,14107
326,15,69,6,4925,14107
326,15,69,7,3581,14107
326,15,69,8,2237,14107
328,15,70,4,7709,14283
328,15,70,5,6349,14283
328,15,70,6,4989,14283
328,15,70,7,3629,14283
328,15,70,8,2269,14283
311,16,64,4,6287,12830
311,16,64,5,4927,12830
311,16,64,6,3567,12830
311,16,64,7,2207,12830
313,16,65,4,6372,13000
313,16,65,5,4995,13000
313,16,65,6,3618,13000
313,16,65,7,2241,13000
315,16,66,4,6457,13170
315,16,66,5,5063,13170
315,16,66,6,3669,13170
315,16,66,7,2275,13170
317,16,67,4,6542,13340
317,16,67,5,5131,13340
317,16,67,6,3720,13340
317,16,67,7,2309,13340
319,16,68,4,6627,13510
319,16,68,5,5199,13510
319,16,68,6,3771,13510
319,16,68,7,2343,13510
321,16,69,4,6712,13680
321,16,69,5,5267,13680
321,16,69,6,3822,13680
321,16,69,7,2377,13680
323,16,70,4,6797,13850
323,16,70,5,5335,13850
323,16,70,6,3873,13850
323,16,70,7,2411,13850
325,16,71,4,6882,14020
325,16,71,5,5403,14020
325,16,71,6,3924,14020
325,16,71,7,2445,14020
327,16,72,4,6967,14190
327,16,72,5,5471,14190
327,16,72,6,3975,14190
327,16,72,7,2479,14190
329,16,73,4,7052,14360
329,16,73,5,5539,14360
329,16,73,6,4026,14360
329,16,73,7,2513,14360


==> anc/verification/audits/export_witnesses.c <==
/* Optional witness exporter. Normal certificate builds are unchanged.
 * Emits successful equality occurrences after the original match succeeds.
 * Coverage still depends on the full certificate, not on the witness checker.
 * Usage: export_witnesses 329 witnesses.csv > summary.csv 2> run.log
 */
#include <stdio.h>
static FILE *witness_output;
#define KLOEVE_WITNESS_HOOK(x,y,z,lam,N,L) do { \
    if(fprintf(witness_output,"%d,%d,%d,%d,%lld,%lld\n", \
        (N),(x),(y),(z),(long long)(lam),(long long)(L))<0) exit(2); \
} while(0)
#define main certificate_main
#include "finite_certificate.c"
#undef main

int main(int argc,char **argv) {
    if(argc!=3) {
        fprintf(stderr,"Usage: export_witnesses NMAX output.csv\n");return 2;
    }
    witness_output=fopen(argv[2],"w");
    if(!witness_output) {perror("witness output");return 2;}
    if(fputs("N,x,y,z,lambda,L\n",witness_output)<0) return 2;
    int result=certificate_main(2,argv);
    if(fclose(witness_output)!=0) {perror("witness close");return 2;}
    return result;
}


==> anc/verification/audits/finite_329.csv <==
N,KA_aperture,equality_visits,noncanonical_equality_visits,all_sets_are_KA
2,1,5,4,1
3,2,8,7,1
4,4,5,4,1
5,6,3,2,1
6,8,5,3,1
7,10,8,5,1
8,13,6,3,1
9,16,5,3,1
10,19,10,5,1
11,22,10,5,1
12,27,2,1,1
13,30,6,3,1
14,35,5,2,1
15,38,13,6,1
16,45,3,1,1
17,48,7,3,1
18,55,6,2,1
19,58,16,6,1
20,67,3,1,1
21,70,9,3,1
22,79,7,2,1
23,82,18,6,1
24,93,4,1,1
25,96,9,3,1
26,107,8,2,1
27,112,2,0,1
28,123,4,1,1
29,130,2,0,1
30,139,9,2,1
31,148,2,0,1
32,157,5,1,1
33,166,2,0,1
34,175,13,2,1
35,184,2,0,1
36,196,3,0,1
37,202,5,0,1
38,217,3,0,1
39,226,3,0,1
40,238,3,0,1
41,250,3,0,1
42,259,17,2,1
43,274,3,0,1
44,283,12,1,1
45,298,3,0,1
46,310,4,0,1
47,322,3,0,1
48,337,4,0,1
49,346,7,0,1
50,364,4,0,1
51,376,4,0,1
52,391,7,0,1
53,406,4,0,1
54,419,6,0,1
55,436,4,0,1
56,451,3,0,1
57,466,4,0,1
58,483,3,0,1
59,496,4,0,1
60,515,3,0,1
61,526,9,0,1
62,547,12,0,1
63,562,5,0,1
64,583,4,0,1
65,598,5,0,1
66,619,4,0,1
67,634,5,0,1
68,655,4,0,1
69,670,8,0,1
70,691,8,0,1
71,710,3,0,1
72,731,4,0,1
73,750,3,0,1
74,771,4,0,1
75,790,3,0,1
76,811,4,0,1
77,830,3,0,1
78,851,9,0,1
79,870,3,0,1
80,895,9,0,1
81,910,9,0,1
82,940,4,0,1
83,952,6,0,1
84,985,4,0,1
85,1000,4,0,1
86,1030,4,0,1
87,1050,4,0,1
88,1075,12,0,1
89,1100,4,0,1
90,1123,8,0,1
91,1150,4,0,1
92,1171,8,0,1
93,1200,4,0,1
94,1219,18,0,1
95,1250,4,0,1
96,1273,4,0,1
97,1300,4,0,1
98,1327,4,0,1
99,1350,4,0,1
100,1381,4,0,1
101,1402,3,0,1
102,1435,9,0,1
103,1458,3,0,1
104,1490,5,0,1
105,1514,3,0,1
106,1545,5,0,1
107,1570,8,0,1
108,1603,4,0,1
109,1630,5,0,1
110,1663,4,0,1
111,1690,5,0,1
112,1723,4,0,1
113,1750,5,0,1
114,1783,4,0,1
115,1810,5,0,1
116,1843,8,0,1
117,1870,5,0,1
118,1906,4,0,1
119,1930,5,0,1
120,1969,9,0,1
121,1990,9,0,1
122,2035,5,0,1
123,2060,4,0,1
124,2101,5,0,1
125,2130,4,0,1
126,2167,5,0,1
127,2200,4,0,1
128,2233,5,0,1
129,2270,4,0,1
130,2299,14,0,1
131,2340,4,0,1
132,2371,9,0,1
133,2410,4,0,1
134,2443,9,0,1
135,2480,4,0,1
136,2515,9,0,1
137,2550,4,0,1
138,2587,9,0,1
139,2620,4,0,1
140,2662,5,0,1
141,2690,4,0,1
142,2739,5,0,1
143,2760,4,0,1
144,2816,5,0,1
145,2830,19,0,1
146,2893,5,0,1
147,2914,5,0,1
148,2971,4,0,1
149,2998,5,0,1
150,3051,4,0,1
151,3082,5,0,1
152,3131,4,0,1
153,3166,5,0,1
154,3211,4,0,1
155,3250,5,0,1
156,3291,4,0,1
157,3334,5,0,1
158,3371,9,0,1
159,3418,5,0,1
160,3459,5,0,1
161,3502,5,0,1
162,3547,5,0,1
163,3586,9,0,1
164,3635,5,0,1
165,3676,4,0,1
166,3723,5,0,1
167,3766,4,0,1
168,3811,5,0,1
169,3856,4,0,1
170,3899,5,0,1
171,3946,4,0,1
172,3987,5,0,1
173,4036,4,0,1
174,4076,6,0,1
175,4126,4,0,1
176,4171,5,0,1
177,4216,4,0,1
178,4267,5,0,1
179,4306,4,0,1
180,4363,5,0,1
181,4398,6,0,1
182,4459,10,0,1
183,4496,6,0,1
184,4558,5,0,1
185,4594,6,0,1
186,4657,5,0,1
187,4692,6,0,1
188,4756,5,0,1
189,4790,6,0,1
190,4855,9,0,1
191,4888,6,0,1
192,4955,4,0,1
193,4990,5,0,1
194,5055,4,0,1
195,5098,5,0,1
196,5155,10,0,1
197,5206,5,0,1
198,5259,6,0,1
199,5314,5,0,1
200,5365,5,0,1
201,5422,5,0,1
202,5475,5,0,1
203,5530,5,0,1
204,5585,5,0,1
205,5638,9,0,1
206,5695,5,0,1
207,5748,4,0,1
208,5805,5,0,1
209,5858,4,0,1
210,5915,5,0,1
211,5968,4,0,1
212,6025,5,0,1
213,6078,4,0,1
214,6135,5,0,1
215,6188,4,0,1
216,6245,5,0,1
217,6298,4,0,1
218,6358,6,0,1
219,6408,4,0,1
220,6475,15,0,1
221,6518,4,0,1
222,6595,14,0,1
223,6628,4,0,1
224,6716,5,0,1
225,6738,4,0,1
226,6837,5,0,1
227,6862,6,0,1
228,6958,5,0,1
229,6988,6,0,1
230,7079,5,0,1
231,7114,6,0,1
232,7200,5,0,1
233,7240,6,0,1
234,7321,5,0,1
235,7366,10,0,1
236,7442,5,0,1
237,7496,4,0,1
238,7563,5,0,1
239,7626,4,0,1
240,7687,5,0,1
241,7756,4,0,1
242,7819,5,0,1
243,7886,4,0,1
244,7951,5,0,1
245,8016,4,0,1
246,8083,5,0,1
247,8146,9,0,1
248,8215,5,0,1
249,8278,5,0,1
250,8347,5,0,1
251,8410,5,0,1
252,8479,5,0,1
253,8542,5,0,1
254,8611,5,0,1
255,8674,5,0,1
256,8743,5,0,1
257,8806,5,0,1
258,8875,5,0,1
259,8938,5,0,1
260,9011,4,0,1
261,9070,5,0,1
262,9151,4,0,1
263,9202,5,0,1
264,9291,4,0,1
265,9334,5,0,1
266,9433,5,0,1
267,9466,5,0,1
268,9576,5,0,1
269,9610,4,0,1
270,9719,5,0,1
271,9760,4,0,1
272,9862,5,0,1
273,9910,4,0,1
274,10005,5,0,1
275,10060,4,0,1
276,10148,5,0,1
277,10210,4,0,1
278,10291,10,0,1
279,10360,4,0,1
280,10435,5,0,1
281,10510,4,0,1
282,10579,10,0,1
283,10660,4,0,1
284,10733,5,0,1
285,10810,4,0,1
286,10887,5,0,1
287,10960,4,0,1
288,11041,5,0,1
289,11110,9,0,1
290,11195,5,0,1
291,11266,5,0,1
292,11349,5,0,1
293,11422,5,0,1
294,11503,5,0,1
295,11578,5,0,1
296,11657,5,0,1
297,11734,5,0,1
298,11811,5,0,1
299,11890,5,0,1
300,11965,5,0,1
301,12046,5,0,1
302,12123,4,0,1
303,12202,5,0,1
304,12283,4,0,1
305,12358,5,0,1
306,12445,5,0,1
307,12514,5,0,1
308,12610,5,0,1
309,12670,5,0,1
310,12775,5,0,1
311,12830,4,0,1
312,12940,5,0,1
313,13000,4,0,1
314,13105,5,0,1
315,13170,4,0,1
316,13270,5,0,1
317,13340,4,0,1
318,13435,10,0,1
319,13510,4,0,1
320,13603,5,0,1
321,13680,4,0,1
322,13771,5,0,1
323,13850,4,0,1
324,13939,5,0,1
325,14020,4,0,1
326,14107,10,0,1
327,14190,4,0,1
328,14283,5,0,1
329,14360,4,0,1


==> anc/verification/audits/finite_329.log <==
PASS N=2..329 generators=246028 candidate_visits=28230844 exact_set_checks=1783
No value pruning; no capped equality lists; integer arithmetic only.


==> anc/verification/audits/finite_certificate.c <==
/* Independent exact finite certificate for the S-KMA -> KA theorem.
 * No floating point, no optimal-value pruning, no capped list of optimal tuples.
 * Dependencies: the article's definitions and its first-hole (Lemma 2.3),
 * sensor-count (Lemma 2.5), and zero-overlap reduction (Lemma 2.7) results.
 * Every equality case is checked as an actual sensor set.
 * Run: cc -O2 -std=c11 -Wall -Wextra finite_certificate.c -o /tmp/kloeve-cert
 *      /tmp/kloeve-cert 329 > finite_329.csv 2> finite_329.log
 * Supported bounds 2..329 keep explicit memory/arithmetic bounds conservative.
 */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
#include <assert.h>

typedef int64_t I;
typedef struct KA { int x,y,z; struct KA *next; } KA;
static int bound;
static I baseline[330], ties[330], noncanonical[330];
static KA *targets[330];
static I generators, visited, setchecks;

static void *alloc(size_t n) { void *p=calloc(n,1); if(!p) exit(2); return p; }
static int cmp(const void *a,const void *b) {
    I x=*(const I*)a,y=*(const I*)b; return (x>y)-(x<y);
}
static int unique(I *v,int n) {
    qsort(v,(size_t)n,sizeof(I),cmp);
    int k=0; for(int i=0;i<n;i++) if(!k || v[i]!=v[k-1]) v[k++]=v[i];
    return k;
}
static int cna(int x,int y,I *v) {
    int k=0;
    for(int i=0;i<x;i++) v[k++]=i;
    if(y) {
        for(int j=0;j<y;j++) v[k++]=x+(I)j*(x+1);
        for(int i=0;i<x;i++) v[k++]=(I)y*(x+1)+i;
    }
    return k;
}
static int generator(int x,int y,int z,I *v) {
    int k=cna(x,y,v); I M=v[k-1],P=(I)x*x+M+1;
    for(int i=0;i<z;i++) for(int u=0;u<=x;u++)
        v[k++]=2*M+1+(I)i*P+(I)u*x;
    return k;
}
static int ka_set(int x,int y,int z,I *v) {
    I a[330]; int n=cna(x,y,a), k=generator(x,y,z,v);
    I M=a[n-1],P=(I)x*x+M+1;
    for(int i=0;i<n;i++) v[k++]=a[i]+2*M+1+(I)z*P;
    return unique(v,k);
}
static I floor_div(I a,I b) { return a>=0?a/b:-((-a+b-1)/b); }
static I q(int x,I t) {
    if(x==0) return t==0;
    if(t<0) t=-t;
    return t<=(I)x*x && t%x==0 ? x+1-t/x : 0;
}
static I overlap_B(int x,int z,I M,I P,I lam) {
    I delta=lam-2*M-1, d=floor_div(-delta,P), total=0;
    /* P>x^2: these are the only two possible windows bracketing zero. */
    for(I j=d;j<=d+1;j++) {
        I ab=j<0?-j:j;
        if(ab<z) total+=(z-ab)*q(x,delta+j*P);
    }
    return total;
}
static void certify(int x,int y,int z,I lam,int N,I L,int canonical) {
    if(N<2 || N>bound) return;
    visited++;
    if(L<baseline[N]) return;
    if(L>baseline[N]) {
        fprintf(stderr,"COUNTEREXAMPLE value: %d %d %d %lld N=%d L=%lld KA=%lld\n",
          x,y,z,(long long)lam,N,(long long)L,(long long)baseline[N]); exit(1);
    }
    ties[N]++; noncanonical[N]+=!canonical;
    I D[660],K[660]; int n=generator(x,y,z,D); I m=D[n-1];
    for(int i=0;i<n;i++) D[n+i]=m+lam-D[i];
    int nd=unique(D,2*n);
    if(nd!=N || D[nd-1]!=L) {
        fprintf(stderr,"COUNT/APERTURE MISMATCH\n"); exit(1);
    }
    int matched=0;
    for(KA *t=targets[N];t;t=t->next) {
        int nk=ka_set(t->x,t->y,t->z,K);
        if(nk!=nd) { fprintf(stderr,"KA count mismatch\n"); exit(1); }
        int equal=1; for(int i=0;i<nd;i++) if(D[i]!=K[i]) {equal=0;break;}
        if(equal) {matched=1;break;}
    }
    if(!matched) {
        fprintf(stderr,"COUNTEREXAMPLE set: %d %d %d %lld N=%d\n",
          x,y,z,(long long)lam,N); exit(1);
    }
    setchecks++;
#ifdef KLOEVE_WITNESS_HOOK
    KLOEVE_WITNESS_HOOK(x,y,z,lam,N,L);
#endif
}

int main(int argc,char **argv) {
    if(argc!=2 || (bound=atoi(argv[1]))<2 || bound>329) {
        fprintf(stderr,"Usage: finite_certificate NMAX, 2<=NMAX<=329\n");return 2;
    }
    for(int i=0;i<=bound;i++) baseline[i]=-1;
    for(int x=0;4*x+2<=bound;x++)
      for(int y=1;4*x+2*y<=bound;y++)
        for(int z=0;4*x+2*y+z*(x+1)<=bound;z++) {
            int N=4*x+2*y+z*(x+1);
            I L=(I)(x+1)*((I)z*(x+y)+3*y+3)-5;
            if(L>baseline[N]) {
                baseline[N]=L;
                while(targets[N]) {KA *t=targets[N];targets[N]=t->next;free(t);}
            }
            if(L==baseline[N]) {
                KA *t=alloc(sizeof(KA));t->x=x;t->y=y;t->z=z;
                t->next=targets[N];targets[N]=t;
            }
        }
    for(int N=2;N<=bound;N++) assert(targets[N]);

    for(int x=0;x<=bound;x++) for(int y=0;y<=bound;y++) {
        if(x+y==0) continue;
        int a=y?2*x+y:x;
        if(a>bound) break;
        I A[330]; assert(cna(x,y,A)==a);
        I M=A[a-1],P=(I)x*x+M+1;
        int *rAA=alloc((size_t)(2*M+1)*sizeof(int));
        int *rAB=alloc((size_t)(M+1)*sizeof(int));
        /* Exact convolution from actual A, independent of an overlap formula. */
        for(int i=0;i<a;i++) for(int j=0;j<a;j++) rAA[A[i]+A[j]]++;
        for(int i=0;i<a;i++) for(int u=0;u<=x;u++) {
            I lam=A[i]-(I)u*x; if(lam>=0) rAB[lam]++;
        }
        generators++;
        certify(x,y,0,2*M+1,2*a,3*M+1,y>0);
        for(I lam=0;lam<=M;lam++)
            certify(x,y,0,lam,2*a-rAA[M+lam],M+lam,0);
        for(int z=1;a+z*(x+1)<=bound;z++) {
            generators++;
            int n=a+z*(x+1); I m=M+(I)z*P;
            I H=x+y==1?2*m+1:2*M+1+(I)z*P+(y==1 && x>=2);
            certify(x,y,z,H,2*n,m+H,y>0 && H==2*M+1+(I)z*P);
            for(I lam=0;lam<=M;lam++) {
                I rho=2*rAB[lam]+overlap_B(x,z,M,P,lam);
                if(rho) certify(x,y,z,lam,(int)(2*n-rho),m+lam,0);
            }
            for(int j=0;j<z;j++) for(int u=-x;u<=x;u++) {
                I lam=2*M+1+(I)j*P+(I)u*x;
                if(lam>M && lam<=H) {
                    I rho=overlap_B(x,z,M,P,lam);
                    certify(x,y,z,lam,(int)(2*n-rho),m+lam,y>0 && u==0);
                }
            }
        }
        free(rAA);free(rAB);
    }
    puts("N,KA_aperture,equality_visits,noncanonical_equality_visits,all_sets_are_KA");
    for(int N=2;N<=bound;N++) {
        assert(ties[N]>0);
        printf("%d,%lld,%lld,%lld,1\n",N,(long long)baseline[N],
           (long long)ties[N],(long long)noncanonical[N]);
    }
    fprintf(stderr,"PASS N=2..%d generators=%lld candidate_visits=%lld exact_set_checks=%lld\n",
      bound,(long long)generators,(long long)visited,(long long)setchecks);
    fprintf(stderr,"No value pruning; no capped equality lists; integer arithmetic only.\n");
    return 0;
}


==> anc/verification/audits/generator_coverage_329.json <==
{
  "status": "PASS",
  "bound": 329,
  "counts": {
    "generators": 246028,
    "generator_coordinates": 55860415,
    "ka_constructors": 244384,
    "eligible_ka_triples": 100411,
    "unordered_pair_visits": 7044825631,
    "feasible_shift_visits": 2680100974,
    "max_generator_aperture": 27224,
    "difference_support_checks": 246028,
    "first_hole_checks": 246028
  },
  "scope": "Full generator/KA construction and feasible-shift coverage only; not every shift cardinality, optimizer check, or infinite proof",
  "original_C_loop_prefix_extracted": true,
  "undefined_behavior_sanitizer": true,
  "compiler_flags": [
    "-O2",
    "-std=c11",
    "-Wall",
    "-Wextra",
    "-shared",
    "-fPIC",
    "-fsanitize=undefined",
    "-fno-sanitize-recover=undefined"
  ],
  "compiler": "cc (Ubuntu 13.3.0-6ubuntu2~24.04) 13.3.0",
  "bridge_sha256": "39bba85ec50cc63025cc59408646bb8a7337654ae2c75bc925d2b89fd8bbb06f",
  "source_sha256": {
    "check_generator_coverage.py": "c8e7c09d544bf3881942a33818578826623582898f2697b2a6150d114d65f3a6",
    "finite_certificate.c": "677292e6ad72773510e127d87105980893ba66bd1542b3889f66a34aa917a733",
    "direct_full_certificate.c": "a36c5326b56de90f7403cedcf21c669b761dd62070055e5e3dc3bbd154d9cbe1",
    "direct_full_329.log": "d577c2de4dda266cfd548599eb6a81945c61cd0f514ae864f76435d9c8dc1e71"
  },
  "ordered_generator_record_sha256": "6fa80a51577f2c490bc5fa086b506dc09f670b95ae5dabb4f31d217b3ee9afdd",
  "elapsed_seconds": 157.967
}


==> anc/verification/audits/independent_full_329.json <==
{
  "status": "PASS",
  "bound": 329,
  "counts": {
    "generators": 246028,
    "unordered_pair_visits": 7044825631,
    "feasible_shift_visits": 2680100974,
    "in_range_visits": 151726466,
    "equality_set_checks": 1783,
    "max_generator_aperture": 27224
  },
  "distinct_optimal_sets": 401,
  "ka_triples_constructed": 100411,
  "arbitrary_set_convolution_tests": 256,
  "per_N": [
    {
      "N": 2,
      "KA_aperture": 1,
      "equality_visits": 5
    },
    {
      "N": 3,
      "KA_aperture": 2,
      "equality_visits": 8
    },
    {
      "N": 4,
      "KA_aperture": 4,
      "equality_visits": 5
    },
    {
      "N": 5,
      "KA_aperture": 6,
      "equality_visits": 3
    },
    {
      "N": 6,
      "KA_aperture": 8,
      "equality_visits": 5
    },
    {
      "N": 7,
      "KA_aperture": 10,
      "equality_visits": 8
    },
    {
      "N": 8,
      "KA_aperture": 13,
      "equality_visits": 6
    },
    {
      "N": 9,
      "KA_aperture": 16,
      "equality_visits": 5
    },
    {
      "N": 10,
      "KA_aperture": 19,
      "equality_visits": 10
    },
    {
      "N": 11,
      "KA_aperture": 22,
      "equality_visits": 10
    },
    {
      "N": 12,
      "KA_aperture": 27,
      "equality_visits": 2
    },
    {
      "N": 13,
      "KA_aperture": 30,
      "equality_visits": 6
    },
    {
      "N": 14,
      "KA_aperture": 35,
      "equality_visits": 5
    },
    {
      "N": 15,
      "KA_aperture": 38,
      "equality_visits": 13
    },
    {
      "N": 16,
      "KA_aperture": 45,
      "equality_visits": 3
    },
    {
      "N": 17,
      "KA_aperture": 48,
      "equality_visits": 7
    },
    {
      "N": 18,
      "KA_aperture": 55,
      "equality_visits": 6
    },
    {
      "N": 19,
      "KA_aperture": 58,
      "equality_visits": 16
    },
    {
      "N": 20,
      "KA_aperture": 67,
      "equality_visits": 3
    },
    {
      "N": 21,
      "KA_aperture": 70,
      "equality_visits": 9
    },
    {
      "N": 22,
      "KA_aperture": 79,
      "equality_visits": 7
    },
    {
      "N": 23,
      "KA_aperture": 82,
      "equality_visits": 18
    },
    {
      "N": 24,
      "KA_aperture": 93,
      "equality_visits": 4
    },
    {
      "N": 25,
      "KA_aperture": 96,
      "equality_visits": 9
    },
    {
      "N": 26,
      "KA_aperture": 107,
      "equality_visits": 8
    },
    {
      "N": 27,
      "KA_aperture": 112,
      "equality_visits": 2
    },
    {
      "N": 28,
      "KA_aperture": 123,
      "equality_visits": 4
    },
    {
      "N": 29,
      "KA_aperture": 130,
      "equality_visits": 2
    },
    {
      "N": 30,
      "KA_aperture": 139,
      "equality_visits": 9
    },
    {
      "N": 31,
      "KA_aperture": 148,
      "equality_visits": 2
    },
    {
      "N": 32,
      "KA_aperture": 157,
      "equality_visits": 5
    },
    {
      "N": 33,
      "KA_aperture": 166,
      "equality_visits": 2
    },
    {
      "N": 34,
      "KA_aperture": 175,
      "equality_visits": 13
    },
    {
      "N": 35,
      "KA_aperture": 184,
      "equality_visits": 2
    },
    {
      "N": 36,
      "KA_aperture": 196,
      "equality_visits": 3
    },
    {
      "N": 37,
      "KA_aperture": 202,
      "equality_visits": 5
    },
    {
      "N": 38,
      "KA_aperture": 217,
      "equality_visits": 3
    },
    {
      "N": 39,
      "KA_aperture": 226,
      "equality_visits": 3
    },
    {
      "N": 40,
      "KA_aperture": 238,
      "equality_visits": 3
    },
    {
      "N": 41,
      "KA_aperture": 250,
      "equality_visits": 3
    },
    {
      "N": 42,
      "KA_aperture": 259,
      "equality_visits": 17
    },
    {
      "N": 43,
      "KA_aperture": 274,
      "equality_visits": 3
    },
    {
      "N": 44,
      "KA_aperture": 283,
      "equality_visits": 12
    },
    {
      "N": 45,
      "KA_aperture": 298,
      "equality_visits": 3
    },
    {
      "N": 46,
      "KA_aperture": 310,
      "equality_visits": 4
    },
    {
      "N": 47,
      "KA_aperture": 322,
      "equality_visits": 3
    },
    {
      "N": 48,
      "KA_aperture": 337,
      "equality_visits": 4
    },
    {
      "N": 49,
      "KA_aperture": 346,
      "equality_visits": 7
    },
    {
      "N": 50,
      "KA_aperture": 364,
      "equality_visits": 4
    },
    {
      "N": 51,
      "KA_aperture": 376,
      "equality_visits": 4
    },
    {
      "N": 52,
      "KA_aperture": 391,
      "equality_visits": 7
    },
    {
      "N": 53,
      "KA_aperture": 406,
      "equality_visits": 4
    },
    {
      "N": 54,
      "KA_aperture": 419,
      "equality_visits": 6
    },
    {
      "N": 55,
      "KA_aperture": 436,
      "equality_visits": 4
    },
    {
      "N": 56,
      "KA_aperture": 451,
      "equality_visits": 3
    },
    {
      "N": 57,
      "KA_aperture": 466,
      "equality_visits": 4
    },
    {
      "N": 58,
      "KA_aperture": 483,
      "equality_visits": 3
    },
    {
      "N": 59,
      "KA_aperture": 496,
      "equality_visits": 4
    },
    {
      "N": 60,
      "KA_aperture": 515,
      "equality_visits": 3
    },
    {
      "N": 61,
      "KA_aperture": 526,
      "equality_visits": 9
    },
    {
      "N": 62,
      "KA_aperture": 547,
      "equality_visits": 12
    },
    {
      "N": 63,
      "KA_aperture": 562,
      "equality_visits": 5
    },
    {
      "N": 64,
      "KA_aperture": 583,
      "equality_visits": 4
    },
    {
      "N": 65,
      "KA_aperture": 598,
      "equality_visits": 5
    },
    {
      "N": 66,
      "KA_aperture": 619,
      "equality_visits": 4
    },
    {
      "N": 67,
      "KA_aperture": 634,
      "equality_visits": 5
    },
    {
      "N": 68,
      "KA_aperture": 655,
      "equality_visits": 4
    },
    {
      "N": 69,
      "KA_aperture": 670,
      "equality_visits": 8
    },
    {
      "N": 70,
      "KA_aperture": 691,
      "equality_visits": 8
    },
    {
      "N": 71,
      "KA_aperture": 710,
      "equality_visits": 3
    },
    {
      "N": 72,
      "KA_aperture": 731,
      "equality_visits": 4
    },
    {
      "N": 73,
      "KA_aperture": 750,
      "equality_visits": 3
    },
    {
      "N": 74,
      "KA_aperture": 771,
      "equality_visits": 4
    },
    {
      "N": 75,
      "KA_aperture": 790,
      "equality_visits": 3
    },
    {
      "N": 76,
      "KA_aperture": 811,
      "equality_visits": 4
    },
    {
      "N": 77,
      "KA_aperture": 830,
      "equality_visits": 3
    },
    {
      "N": 78,
      "KA_aperture": 851,
      "equality_visits": 9
    },
    {
      "N": 79,
      "KA_aperture": 870,
      "equality_visits": 3
    },
    {
      "N": 80,
      "KA_aperture": 895,
      "equality_visits": 9
    },
    {
      "N": 81,
      "KA_aperture": 910,
      "equality_visits": 9
    },
    {
      "N": 82,
      "KA_aperture": 940,
      "equality_visits": 4
    },
    {
      "N": 83,
      "KA_aperture": 952,
      "equality_visits": 6
    },
    {
      "N": 84,
      "KA_aperture": 985,
      "equality_visits": 4
    },
    {
      "N": 85,
      "KA_aperture": 1000,
      "equality_visits": 4
    },
    {
      "N": 86,
      "KA_aperture": 1030,
      "equality_visits": 4
    },
    {
      "N": 87,
      "KA_aperture": 1050,
      "equality_visits": 4
    },
    {
      "N": 88,
      "KA_aperture": 1075,
      "equality_visits": 12
    },
    {
      "N": 89,
      "KA_aperture": 1100,
      "equality_visits": 4
    },
    {
      "N": 90,
      "KA_aperture": 1123,
      "equality_visits": 8
    },
    {
      "N": 91,
      "KA_aperture": 1150,
      "equality_visits": 4
    },
    {
      "N": 92,
      "KA_aperture": 1171,
      "equality_visits": 8
    },
    {
      "N": 93,
      "KA_aperture": 1200,
      "equality_visits": 4
    },
    {
      "N": 94,
      "KA_aperture": 1219,
      "equality_visits": 18
    },
    {
      "N": 95,
      "KA_aperture": 1250,
      "equality_visits": 4
    },
    {
      "N": 96,
      "KA_aperture": 1273,
      "equality_visits": 4
    },
    {
      "N": 97,
      "KA_aperture": 1300,
      "equality_visits": 4
    },
    {
      "N": 98,
      "KA_aperture": 1327,
      "equality_visits": 4
    },
    {
      "N": 99,
      "KA_aperture": 1350,
      "equality_visits": 4
    },
    {
      "N": 100,
      "KA_aperture": 1381,
      "equality_visits": 4
    },
    {
      "N": 101,
      "KA_aperture": 1402,
      "equality_visits": 3
    },
    {
      "N": 102,
      "KA_aperture": 1435,
      "equality_visits": 9
    },
    {
      "N": 103,
      "KA_aperture": 1458,
      "equality_visits": 3
    },
    {
      "N": 104,
      "KA_aperture": 1490,
      "equality_visits": 5
    },
    {
      "N": 105,
      "KA_aperture": 1514,
      "equality_visits": 3
    },
    {
      "N": 106,
      "KA_aperture": 1545,
      "equality_visits": 5
    },
    {
      "N": 107,
      "KA_aperture": 1570,
      "equality_visits": 8
    },
    {
      "N": 108,
      "KA_aperture": 1603,
      "equality_visits": 4
    },
    {
      "N": 109,
      "KA_aperture": 1630,
      "equality_visits": 5
    },
    {
      "N": 110,
      "KA_aperture": 1663,
      "equality_visits": 4
    },
    {
      "N": 111,
      "KA_aperture": 1690,
      "equality_visits": 5
    },
    {
      "N": 112,
      "KA_aperture": 1723,
      "equality_visits": 4
    },
    {
      "N": 113,
      "KA_aperture": 1750,
      "equality_visits": 5
    },
    {
      "N": 114,
      "KA_aperture": 1783,
      "equality_visits": 4
    },
    {
      "N": 115,
      "KA_aperture": 1810,
      "equality_visits": 5
    },
    {
      "N": 116,
      "KA_aperture": 1843,
      "equality_visits": 8
    },
    {
      "N": 117,
      "KA_aperture": 1870,
      "equality_visits": 5
    },
    {
      "N": 118,
      "KA_aperture": 1906,
      "equality_visits": 4
    },
    {
      "N": 119,
      "KA_aperture": 1930,
      "equality_visits": 5
    },
    {
      "N": 120,
      "KA_aperture": 1969,
      "equality_visits": 9
    },
    {
      "N": 121,
      "KA_aperture": 1990,
      "equality_visits": 9
    },
    {
      "N": 122,
      "KA_aperture": 2035,
      "equality_visits": 5
    },
    {
      "N": 123,
      "KA_aperture": 2060,
      "equality_visits": 4
    },
    {
      "N": 124,
      "KA_aperture": 2101,
      "equality_visits": 5
    },
    {
      "N": 125,
      "KA_aperture": 2130,
      "equality_visits": 4
    },
    {
      "N": 126,
      "KA_aperture": 2167,
      "equality_visits": 5
    },
    {
      "N": 127,
      "KA_aperture": 2200,
      "equality_visits": 4
    },
    {
      "N": 128,
      "KA_aperture": 2233,
      "equality_visits": 5
    },
    {
      "N": 129,
      "KA_aperture": 2270,
      "equality_visits": 4
    },
    {
      "N": 130,
      "KA_aperture": 2299,
      "equality_visits": 14
    },
    {
      "N": 131,
      "KA_aperture": 2340,
      "equality_visits": 4
    },
    {
      "N": 132,
      "KA_aperture": 2371,
      "equality_visits": 9
    },
    {
      "N": 133,
      "KA_aperture": 2410,
      "equality_visits": 4
    },
    {
      "N": 134,
      "KA_aperture": 2443,
      "equality_visits": 9
    },
    {
      "N": 135,
      "KA_aperture": 2480,
      "equality_visits": 4
    },
    {
      "N": 136,
      "KA_aperture": 2515,
      "equality_visits": 9
    },
    {
      "N": 137,
      "KA_aperture": 2550,
      "equality_visits": 4
    },
    {
      "N": 138,
      "KA_aperture": 2587,
      "equality_visits": 9
    },
    {
      "N": 139,
      "KA_aperture": 2620,
      "equality_visits": 4
    },
    {
      "N": 140,
      "KA_aperture": 2662,
      "equality_visits": 5
    },
    {
      "N": 141,
      "KA_aperture": 2690,
      "equality_visits": 4
    },
    {
      "N": 142,
      "KA_aperture": 2739,
      "equality_visits": 5
    },
    {
      "N": 143,
      "KA_aperture": 2760,
      "equality_visits": 4
    },
    {
      "N": 144,
      "KA_aperture": 2816,
      "equality_visits": 5
    },
    {
      "N": 145,
      "KA_aperture": 2830,
      "equality_visits": 19
    },
    {
      "N": 146,
      "KA_aperture": 2893,
      "equality_visits": 5
    },
    {
      "N": 147,
      "KA_aperture": 2914,
      "equality_visits": 5
    },
    {
      "N": 148,
      "KA_aperture": 2971,
      "equality_visits": 4
    },
    {
      "N": 149,
      "KA_aperture": 2998,
      "equality_visits": 5
    },
    {
      "N": 150,
      "KA_aperture": 3051,
      "equality_visits": 4
    },
    {
      "N": 151,
      "KA_aperture": 3082,
      "equality_visits": 5
    },
    {
      "N": 152,
      "KA_aperture": 3131,
      "equality_visits": 4
    },
    {
      "N": 153,
      "KA_aperture": 3166,
      "equality_visits": 5
    },
    {
      "N": 154,
      "KA_aperture": 3211,
      "equality_visits": 4
    },
    {
      "N": 155,
      "KA_aperture": 3250,
      "equality_visits": 5
    },
    {
      "N": 156,
      "KA_aperture": 3291,
      "equality_visits": 4
    },
    {
      "N": 157,
      "KA_aperture": 3334,
      "equality_visits": 5
    },
    {
      "N": 158,
      "KA_aperture": 3371,
      "equality_visits": 9
    },
    {
      "N": 159,
      "KA_aperture": 3418,
      "equality_visits": 5
    },
    {
      "N": 160,
      "KA_aperture": 3459,
      "equality_visits": 5
    },
    {
      "N": 161,
      "KA_aperture": 3502,
      "equality_visits": 5
    },
    {
      "N": 162,
      "KA_aperture": 3547,
      "equality_visits": 5
    },
    {
      "N": 163,
      "KA_aperture": 3586,
      "equality_visits": 9
    },
    {
      "N": 164,
      "KA_aperture": 3635,
      "equality_visits": 5
    },
    {
      "N": 165,
      "KA_aperture": 3676,
      "equality_visits": 4
    },
    {
      "N": 166,
      "KA_aperture": 3723,
      "equality_visits": 5
    },
    {
      "N": 167,
      "KA_aperture": 3766,
      "equality_visits": 4
    },
    {
      "N": 168,
      "KA_aperture": 3811,
      "equality_visits": 5
    },
    {
      "N": 169,
      "KA_aperture": 3856,
      "equality_visits": 4
    },
    {
      "N": 170,
      "KA_aperture": 3899,
      "equality_visits": 5
    },
    {
      "N": 171,
      "KA_aperture": 3946,
      "equality_visits": 4
    },
    {
      "N": 172,
      "KA_aperture": 3987,
      "equality_visits": 5
    },
    {
      "N": 173,
      "KA_aperture": 4036,
      "equality_visits": 4
    },
    {
      "N": 174,
      "KA_aperture": 4076,
      "equality_visits": 6
    },
    {
      "N": 175,
      "KA_aperture": 4126,
      "equality_visits": 4
    },
    {
      "N": 176,
      "KA_aperture": 4171,
      "equality_visits": 5
    },
    {
      "N": 177,
      "KA_aperture": 4216,
      "equality_visits": 4
    },
    {
      "N": 178,
      "KA_aperture": 4267,
      "equality_visits": 5
    },
    {
      "N": 179,
      "KA_aperture": 4306,
      "equality_visits": 4
    },
    {
      "N": 180,
      "KA_aperture": 4363,
      "equality_visits": 5
    },
    {
      "N": 181,
      "KA_aperture": 4398,
      "equality_visits": 6
    },
    {
      "N": 182,
      "KA_aperture": 4459,
      "equality_visits": 10
    },
    {
      "N": 183,
      "KA_aperture": 4496,
      "equality_visits": 6
    },
    {
      "N": 184,
      "KA_aperture": 4558,
      "equality_visits": 5
    },
    {
      "N": 185,
      "KA_aperture": 4594,
      "equality_visits": 6
    },
    {
      "N": 186,
      "KA_aperture": 4657,
      "equality_visits": 5
    },
    {
      "N": 187,
      "KA_aperture": 4692,
      "equality_visits": 6
    },
    {
      "N": 188,
      "KA_aperture": 4756,
      "equality_visits": 5
    },
    {
      "N": 189,
      "KA_aperture": 4790,
      "equality_visits": 6
    },
    {
      "N": 190,
      "KA_aperture": 4855,
      "equality_visits": 9
    },
    {
      "N": 191,
      "KA_aperture": 4888,
      "equality_visits": 6
    },
    {
      "N": 192,
      "KA_aperture": 4955,
      "equality_visits": 4
    },
    {
      "N": 193,
      "KA_aperture": 4990,
      "equality_visits": 5
    },
    {
      "N": 194,
      "KA_aperture": 5055,
      "equality_visits": 4
    },
    {
      "N": 195,
      "KA_aperture": 5098,
      "equality_visits": 5
    },
    {
      "N": 196,
      "KA_aperture": 5155,
      "equality_visits": 10
    },
    {
      "N": 197,
      "KA_aperture": 5206,
      "equality_visits": 5
    },
    {
      "N": 198,
      "KA_aperture": 5259,
      "equality_visits": 6
    },
    {
      "N": 199,
      "KA_aperture": 5314,
      "equality_visits": 5
    },
    {
      "N": 200,
      "KA_aperture": 5365,
      "equality_visits": 5
    },
    {
      "N": 201,
      "KA_aperture": 5422,
      "equality_visits": 5
    },
    {
      "N": 202,
      "KA_aperture": 5475,
      "equality_visits": 5
    },
    {
      "N": 203,
      "KA_aperture": 5530,
      "equality_visits": 5
    },
    {
      "N": 204,
      "KA_aperture": 5585,
      "equality_visits": 5
    },
    {
      "N": 205,
      "KA_aperture": 5638,
      "equality_visits": 9
    },
    {
      "N": 206,
      "KA_aperture": 5695,
      "equality_visits": 5
    },
    {
      "N": 207,
      "KA_aperture": 5748,
      "equality_visits": 4
    },
    {
      "N": 208,
      "KA_aperture": 5805,
      "equality_visits": 5
    },
    {
      "N": 209,
      "KA_aperture": 5858,
      "equality_visits": 4
    },
    {
      "N": 210,
      "KA_aperture": 5915,
      "equality_visits": 5
    },
    {
      "N": 211,
      "KA_aperture": 5968,
      "equality_visits": 4
    },
    {
      "N": 212,
      "KA_aperture": 6025,
      "equality_visits": 5
    },
    {
      "N": 213,
      "KA_aperture": 6078,
      "equality_visits": 4
    },
    {
      "N": 214,
      "KA_aperture": 6135,
      "equality_visits": 5
    },
    {
      "N": 215,
      "KA_aperture": 6188,
      "equality_visits": 4
    },
    {
      "N": 216,
      "KA_aperture": 6245,
      "equality_visits": 5
    },
    {
      "N": 217,
      "KA_aperture": 6298,
      "equality_visits": 4
    },
    {
      "N": 218,
      "KA_aperture": 6358,
      "equality_visits": 6
    },
    {
      "N": 219,
      "KA_aperture": 6408,
      "equality_visits": 4
    },
    {
      "N": 220,
      "KA_aperture": 6475,
      "equality_visits": 15
    },
    {
      "N": 221,
      "KA_aperture": 6518,
      "equality_visits": 4
    },
    {
      "N": 222,
      "KA_aperture": 6595,
      "equality_visits": 14
    },
    {
      "N": 223,
      "KA_aperture": 6628,
      "equality_visits": 4
    },
    {
      "N": 224,
      "KA_aperture": 6716,
      "equality_visits": 5
    },
    {
      "N": 225,
      "KA_aperture": 6738,
      "equality_visits": 4
    },
    {
      "N": 226,
      "KA_aperture": 6837,
      "equality_visits": 5
    },
    {
      "N": 227,
      "KA_aperture": 6862,
      "equality_visits": 6
    },
    {
      "N": 228,
      "KA_aperture": 6958,
      "equality_visits": 5
    },
    {
      "N": 229,
      "KA_aperture": 6988,
      "equality_visits": 6
    },
    {
      "N": 230,
      "KA_aperture": 7079,
      "equality_visits": 5
    },
    {
      "N": 231,
      "KA_aperture": 7114,
      "equality_visits": 6
    },
    {
      "N": 232,
      "KA_aperture": 7200,
      "equality_visits": 5
    },
    {
      "N": 233,
      "KA_aperture": 7240,
      "equality_visits": 6
    },
    {
      "N": 234,
      "KA_aperture": 7321,
      "equality_visits": 5
    },
    {
      "N": 235,
      "KA_aperture": 7366,
      "equality_visits": 10
    },
    {
      "N": 236,
      "KA_aperture": 7442,
      "equality_visits": 5
    },
    {
      "N": 237,
      "KA_aperture": 7496,
      "equality_visits": 4
    },
    {
      "N": 238,
      "KA_aperture": 7563,
      "equality_visits": 5
    },
    {
      "N": 239,
      "KA_aperture": 7626,
      "equality_visits": 4
    },
    {
      "N": 240,
      "KA_aperture": 7687,
      "equality_visits": 5
    },
    {
      "N": 241,
      "KA_aperture": 7756,
      "equality_visits": 4
    },
    {
      "N": 242,
      "KA_aperture": 7819,
      "equality_visits": 5
    },
    {
      "N": 243,
      "KA_aperture": 7886,
      "equality_visits": 4
    },
    {
      "N": 244,
      "KA_aperture": 7951,
      "equality_visits": 5
    },
    {
      "N": 245,
      "KA_aperture": 8016,
      "equality_visits": 4
    },
    {
      "N": 246,
      "KA_aperture": 8083,
      "equality_visits": 5
    },
    {
      "N": 247,
      "KA_aperture": 8146,
      "equality_visits": 9
    },
    {
      "N": 248,
      "KA_aperture": 8215,
      "equality_visits": 5
    },
    {
      "N": 249,
      "KA_aperture": 8278,
      "equality_visits": 5
    },
    {
      "N": 250,
      "KA_aperture": 8347,
      "equality_visits": 5
    },
    {
      "N": 251,
      "KA_aperture": 8410,
      "equality_visits": 5
    },
    {
      "N": 252,
      "KA_aperture": 8479,
      "equality_visits": 5
    },
    {
      "N": 253,
      "KA_aperture": 8542,
      "equality_visits": 5
    },
    {
      "N": 254,
      "KA_aperture": 8611,
      "equality_visits": 5
    },
    {
      "N": 255,
      "KA_aperture": 8674,
      "equality_visits": 5
    },
    {
      "N": 256,
      "KA_aperture": 8743,
      "equality_visits": 5
    },
    {
      "N": 257,
      "KA_aperture": 8806,
      "equality_visits": 5
    },
    {
      "N": 258,
      "KA_aperture": 8875,
      "equality_visits": 5
    },
    {
      "N": 259,
      "KA_aperture": 8938,
      "equality_visits": 5
    },
    {
      "N": 260,
      "KA_aperture": 9011,
      "equality_visits": 4
    },
    {
      "N": 261,
      "KA_aperture": 9070,
      "equality_visits": 5
    },
    {
      "N": 262,
      "KA_aperture": 9151,
      "equality_visits": 4
    },
    {
      "N": 263,
      "KA_aperture": 9202,
      "equality_visits": 5
    },
    {
      "N": 264,
      "KA_aperture": 9291,
      "equality_visits": 4
    },
    {
      "N": 265,
      "KA_aperture": 9334,
      "equality_visits": 5
    },
    {
      "N": 266,
      "KA_aperture": 9433,
      "equality_visits": 5
    },
    {
      "N": 267,
      "KA_aperture": 9466,
      "equality_visits": 5
    },
    {
      "N": 268,
      "KA_aperture": 9576,
      "equality_visits": 5
    },
    {
      "N": 269,
      "KA_aperture": 9610,
      "equality_visits": 4
    },
    {
      "N": 270,
      "KA_aperture": 9719,
      "equality_visits": 5
    },
    {
      "N": 271,
      "KA_aperture": 9760,
      "equality_visits": 4
    },
    {
      "N": 272,
      "KA_aperture": 9862,
      "equality_visits": 5
    },
    {
      "N": 273,
      "KA_aperture": 9910,
      "equality_visits": 4
    },
    {
      "N": 274,
      "KA_aperture": 10005,
      "equality_visits": 5
    },
    {
      "N": 275,
      "KA_aperture": 10060,
      "equality_visits": 4
    },
    {
      "N": 276,
      "KA_aperture": 10148,
      "equality_visits": 5
    },
    {
      "N": 277,
      "KA_aperture": 10210,
      "equality_visits": 4
    },
    {
      "N": 278,
      "KA_aperture": 10291,
      "equality_visits": 10
    },
    {
      "N": 279,
      "KA_aperture": 10360,
      "equality_visits": 4
    },
    {
      "N": 280,
      "KA_aperture": 10435,
      "equality_visits": 5
    },
    {
      "N": 281,
      "KA_aperture": 10510,
      "equality_visits": 4
    },
    {
      "N": 282,
      "KA_aperture": 10579,
      "equality_visits": 10
    },
    {
      "N": 283,
      "KA_aperture": 10660,
      "equality_visits": 4
    },
    {
      "N": 284,
      "KA_aperture": 10733,
      "equality_visits": 5
    },
    {
      "N": 285,
      "KA_aperture": 10810,
      "equality_visits": 4
    },
    {
      "N": 286,
      "KA_aperture": 10887,
      "equality_visits": 5
    },
    {
      "N": 287,
      "KA_aperture": 10960,
      "equality_visits": 4
    },
    {
      "N": 288,
      "KA_aperture": 11041,
      "equality_visits": 5
    },
    {
      "N": 289,
      "KA_aperture": 11110,
      "equality_visits": 9
    },
    {
      "N": 290,
      "KA_aperture": 11195,
      "equality_visits": 5
    },
    {
      "N": 291,
      "KA_aperture": 11266,
      "equality_visits": 5
    },
    {
      "N": 292,
      "KA_aperture": 11349,
      "equality_visits": 5
    },
    {
      "N": 293,
      "KA_aperture": 11422,
      "equality_visits": 5
    },
    {
      "N": 294,
      "KA_aperture": 11503,
      "equality_visits": 5
    },
    {
      "N": 295,
      "KA_aperture": 11578,
      "equality_visits": 5
    },
    {
      "N": 296,
      "KA_aperture": 11657,
      "equality_visits": 5
    },
    {
      "N": 297,
      "KA_aperture": 11734,
      "equality_visits": 5
    },
    {
      "N": 298,
      "KA_aperture": 11811,
      "equality_visits": 5
    },
    {
      "N": 299,
      "KA_aperture": 11890,
      "equality_visits": 5
    },
    {
      "N": 300,
      "KA_aperture": 11965,
      "equality_visits": 5
    },
    {
      "N": 301,
      "KA_aperture": 12046,
      "equality_visits": 5
    },
    {
      "N": 302,
      "KA_aperture": 12123,
      "equality_visits": 4
    },
    {
      "N": 303,
      "KA_aperture": 12202,
      "equality_visits": 5
    },
    {
      "N": 304,
      "KA_aperture": 12283,
      "equality_visits": 4
    },
    {
      "N": 305,
      "KA_aperture": 12358,
      "equality_visits": 5
    },
    {
      "N": 306,
      "KA_aperture": 12445,
      "equality_visits": 5
    },
    {
      "N": 307,
      "KA_aperture": 12514,
      "equality_visits": 5
    },
    {
      "N": 308,
      "KA_aperture": 12610,
      "equality_visits": 5
    },
    {
      "N": 309,
      "KA_aperture": 12670,
      "equality_visits": 5
    },
    {
      "N": 310,
      "KA_aperture": 12775,
      "equality_visits": 5
    },
    {
      "N": 311,
      "KA_aperture": 12830,
      "equality_visits": 4
    },
    {
      "N": 312,
      "KA_aperture": 12940,
      "equality_visits": 5
    },
    {
      "N": 313,
      "KA_aperture": 13000,
      "equality_visits": 4
    },
    {
      "N": 314,
      "KA_aperture": 13105,
      "equality_visits": 5
    },
    {
      "N": 315,
      "KA_aperture": 13170,
      "equality_visits": 4
    },
    {
      "N": 316,
      "KA_aperture": 13270,
      "equality_visits": 5
    },
    {
      "N": 317,
      "KA_aperture": 13340,
      "equality_visits": 4
    },
    {
      "N": 318,
      "KA_aperture": 13435,
      "equality_visits": 10
    },
    {
      "N": 319,
      "KA_aperture": 13510,
      "equality_visits": 4
    },
    {
      "N": 320,
      "KA_aperture": 13603,
      "equality_visits": 5
    },
    {
      "N": 321,
      "KA_aperture": 13680,
      "equality_visits": 4
    },
    {
      "N": 322,
      "KA_aperture": 13771,
      "equality_visits": 5
    },
    {
      "N": 323,
      "KA_aperture": 13850,
      "equality_visits": 4
    },
    {
      "N": 324,
      "KA_aperture": 13939,
      "equality_visits": 5
    },
    {
      "N": 325,
      "KA_aperture": 14020,
      "equality_visits": 4
    },
    {
      "N": 326,
      "KA_aperture": 14107,
      "equality_visits": 10
    },
    {
      "N": 327,
      "KA_aperture": 14190,
      "equality_visits": 4
    },
    {
      "N": 328,
      "KA_aperture": 14283,
      "equality_visits": 5
    },
    {
      "N": 329,
      "KA_aperture": 14360,
      "equality_visits": 4
    }
  ],
  "equality_occurrences": [
    [
      2,
      0,
      1,
      0,
      1,
      1
    ],
    [
      2,
      1,
      0,
      0,
      1,
      1
    ],
    [
      2,
      0,
      2,
      0,
      0,
      1
    ],
    [
      3,
      0,
      2,
      0,
      1,
      2
    ],
    [
      4,
      0,
      2,
      0,
      3,
      4
    ],
    [
      2,
      0,
      1,
      1,
      0,
      1
    ],
    [
      3,
      0,
      1,
      1,
      1,
      2
    ],
    [
      4,
      0,
      1,
      1,
      3,
      4
    ],
    [
      2,
      2,
      0,
      0,
      0,
      1
    ],
    [
      3,
      2,
      0,
      0,
      1,
      2
    ],
    [
      4,
      2,
      0,
      0,
      3,
      4
    ],
    [
      3,
      0,
      3,
      0,
      0,
      2
    ],
    [
      4,
      0,
      2,
      1,
      1,
      4
    ],
    [
      5,
      0,
      2,
      1,
      3,
      6
    ],
    [
      6,
      0,
      2,
      1,
      5,
      8
    ],
    [
      3,
      0,
      1,
      2,
      0,
      2
    ],
    [
      3,
      1,
      0,
      1,
      0,
      2
    ],
    [
      3,
      1,
      1,
      0,
      0,
      2
    ],
    [
      3,
      3,
      0,
      0,
      0,
      2
    ],
    [
      7,
      0,
      3,
      1,
      5,
      10
    ],
    [
      8,
      0,
      3,
      1,
      8,
      13
    ],
    [
      5,
      0,
      2,
      2,
      1,
      6
    ],
    [
      6,
      0,
      2,
      2,
      3,
      8
    ],
    [
      7,
      0,
      2,
      2,
      5,
      10
    ],
    [
      4,
      1,
      2,
      0,
      0,
      4
    ],
    [
      8,
      1,
      2,
      0,
      9,
      13
    ],
    [
      7,
      0,
      3,
      2,
      2,
      10
    ],
    [
      8,
      0,
      3,
      2,
      5,
      13
    ],
    [
      9,
      0,
      3,
      2,
      8,
      16
    ],
    [
      10,
      0,
      3,
      2,
      11,
      19
    ],
    [
      6,
      0,
      2,
      3,
      1,
      8
    ],
    [
      7,
      0,
      2,
      3,
      3,
      10
    ],
    [
      5,
      1,
      3,
      0,
      0,
      6
    ],
    [
      10,
      1,
      3,
      0,
      13,
      19
    ],
    [
      6,
      2,
      0,
      1,
      1,
      8
    ],
    [
      7,
      2,
      0,
      1,
      3,
      10
    ],
    [
      11,
      0,
      4,
      2,
      11,
      22
    ],
    [
      8,
      0,
      3,
      3,
      2,
      13
    ],
    [
      9,
      0,
      3,
      3,
      5,
      16
    ],
    [
      10,
      0,
      3,
      3,
      8,
      19
    ],
    [
      11,
      0,
      3,
      3,
      11,
      22
    ],
    [
      7,
      0,
      2,
      4,
      1,
      10
    ],
    [
      6,
      1,
      4,
      0,
      0,
      8
    ],
    [
      8,
      1,
      2,
      1,
      3,
      13
    ],
    [
      10,
      1,
      2,
      1,
      9,
      19
    ],
    [
      11,
      0,
      4,
      3,
      7,
      22
    ],
    [
      13,
      0,
      4,
      3,
      15,
      30
    ],
    [
      9,
      0,
      3,
      4,
      2,
      16
    ],
    [
      10,
      0,
      3,
      4,
      5,
      19
    ],
    [
      11,
      0,
      3,
      4,
      8,
      22
    ],
    [
      7,
      1,
      5,
      0,
      0,
      10
    ],
    [
      10,
      1,
      3,
      1,
      5,
      19
    ],
    [
      12,
      1,
      3,
      1,
      13,
      27
    ],
    [
      14,
      1,
      3,
      1,
      21,
      35
    ],
    [
      7,
      2,
      3,
      0,
      0,
      10
    ],
    [
      9,
      3,
      0,
      1,
      2,
      16
    ],
    [
      10,
      3,
      0,
      1,
      5,
      19
    ],
    [
      11,
      3,
      0,
      1,
      8,
      22
    ],
    [
      15,
      0,
      5,
      3,
      19,
      38
    ],
    [
      11,
      0,
      4,
      4,
      3,
      22
    ],
    [
      13,
      0,
      4,
      4,
      11,
      30
    ],
    [
      15,
      0,
      4,
      4,
      19,
      38
    ],
    [
      10,
      0,
      3,
      5,
      2,
      19
    ],
    [
      11,
      0,
      3,
      5,
      5,
      22
    ],
    [
      14,
      1,
      4,
      1,
      17,
      35
    ],
    [
      16,
      1,
      4,
      1,
      27,
      45
    ],
    [
      10,
      1,
      2,
      2,
      3,
      19
    ],
    [
      8,
      2,
      4,
      0,
      0,
      13
    ],
    [
      15,
      0,
      5,
      4,
      14,
      38
    ],
    [
      17,
      0,
      5,
      4,
      24,
      48
    ],
    [
      13,
      0,
      4,
      5,
      7,
      30
    ],
    [
      15,
      0,
      4,
      5,
      15,
      38
    ],
    [
      11,
      0,
      3,
      6,
      2,
      22
    ],
    [
      18,
      1,
      5,
      1,
      33,
      55
    ],
    [
      12,
      1,
      3,
      2,
      5,
      27
    ],
    [
      14,
      1,
      3,
      2,
      13,
      35
    ],
    [
      9,
      2,
      5,
      0,
      0,
      16
    ],
    [
      13,
      4,
      0,
      1,
      7,
      30
    ],
    [
      15,
      4,
      0,
      1,
      15,
      38
    ],
    [
      19,
      0,
      6,
      4,
      29,
      58
    ],
    [
      15,
      0,
      5,
      5,
      9,
      38
    ],
    [
      17,
      0,
      5,
      5,
      19,
      48
    ],
    [
      19,
      0,
      5,
      5,
      29,
      58
    ],
    [
      13,
      0,
      4,
      6,
      3,
      30
    ],
    [
      15,
      0,
      4,
      6,
      11,
      38
    ],
    [
      14,
      1,
      4,
      2,
      7,
      35
    ],
    [
      16,
      1,
      4,
      2,
      17,
      45
    ],
    [
      18,
      1,
      4,
      2,
      27,
      55
    ],
    [
      10,
      2,
      6,
      0,
      0,
      19
    ],
    [
      19,
      0,
      6,
      5,
      23,
      58
    ],
    [
      21,
      0,
      6,
      5,
      35,
      70
    ],
    [
      15,
      0,
      5,
      6,
      4,
      38
    ],
    [
      17,
      0,
      5,
      6,
      14,
      48
    ],
    [
      19,
      0,
      5,
      6,
      24,
      58
    ],
    [
      15,
      0,
      4,
      7,
      7,
      38
    ],
    [
      18,
      1,
      5,
      2,
      21,
      55
    ],
    [
      20,
      1,
      5,
      2,
      33,
      67
    ],
    [
      22,
      1,
      5,
      2,
      45,
      79
    ],
    [
      14,
      1,
      3,
      3,
      5,
      35
    ],
    [
      11,
      2,
      7,
      0,
      0,
      22
    ],
    [
      19,
      2,
      4,
      1,
      27,
      58
    ],
    [
      11,
      3,
      5,
      0,
      0,
      22
    ],
    [
      15,
      5,
      0,
      1,
      4,
      38
    ],
    [
      17,
      5,
      0,
      1,
      14,
      48
    ],
    [
      19,
      5,
      0,
      1,
      24,
      58
    ],
    [
      23,
      0,
      7,
      5,
      41,
      82
    ],
    [
      19,
      0,
      6,
      6,
      17,
      58
    ],
    [
      21,
      0,
      6,
      6,
      29,
      70
    ],
    [
      23,
      0,
      6,
      6,
      41,
      82
    ],
    [
      17,
      0,
      5,
      7,
      9,
      48
    ],
    [
      19,
      0,
      5,
      7,
      19,
      58
    ],
    [
      15,
      0,
      4,
      8,
      3,
      38
    ],
    [
      22,
      1,
      6,
      2,
      39,
      79
    ],
    [
      24,
      1,
      6,
      2,
      53,
      93
    ],
    [
      16,
      1,
      4,
      3,
      7,
      45
    ],
    [
      18,
      1,
      4,
      3,
      17,
      55
    ],
    [
      21,
      2,
      5,
      1,
      33,
      70
    ],
    [
      23,
      0,
      7,
      6,
      34,
      82
    ],
    [
      25,
      0,
      7,
      6,
      48,
      96
    ],
    [
      19,
      0,
      6,
      7,
      11,
      58
    ],
    [
      21,
      0,
      6,
      7,
      23,
      70
    ],
    [
      23,
      0,
      6,
      7,
      35,
      82
    ],
    [
      17,
      0,
      5,
      8,
      4,
      48
    ],
    [
      19,
      0,
      5,
      8,
      14,
      58
    ],
    [
      26,
      1,
      7,
      2,
      61,
      107
    ],
    [
      18,
      1,
      5,
      3,
      9,
      55
    ],
    [
      20,
      1,
      5,
      3,
      21,
      67
    ],
    [
      22,
      1,
      5,
      3,
      33,
      79
    ],
    [
      23,
      2,
      6,
      1,
      39,
      82
    ],
    [
      13,
      3,
      7,
      0,
      0,
      30
    ],
    [
      19,
      6,
      0,
      1,
      11,
      58
    ],
    [
      21,
      6,
      0,
      1,
      23,
      70
    ],
    [
      23,
      6,
      0,
      1,
      35,
      82
    ],
    [
      23,
      0,
      7,
      7,
      27,
      82
    ],
    [
      25,
      0,
      7,
      7,
      41,
      96
    ],
    [
      19,
      0,
      6,
      8,
      5,
      58
    ],
    [
      21,
      0,
      6,
      8,
      17,
      70
    ],
    [
      23,
      0,
      6,
      8,
      29,
      82
    ],
    [
      19,
      0,
      5,
      9,
      9,
      58
    ],
    [
      22,
      1,
      6,
      3,
      25,
      79
    ],
    [
      24,
      1,
      6,
      3,
      39,
      93
    ],
    [
      26,
      1,
      6,
      3,
      53,
      107
    ],
    [
      18,
      1,
      4,
      4,
      7,
      55
    ],
    [
      23,
      0,
      7,
      8,
      20,
      82
    ],
    [
      25,
      0,
      7,
      8,
      34,
      96
    ],
    [
      21,
      0,
      6,
      9,
      11,
      70
    ],
    [
      23,
      0,
      6,
      9,
      23,
      82
    ],
    [
      19,
      0,
      5,
      10,
      4,
      58
    ],
    [
      26,
      1,
      7,
      3,
      45,
      107
    ],
    [
      28,
      1,
      7,
      3,
      61,
      123
    ],
    [
      30,
      1,
      7,
      3,
      77,
      139
    ],
    [
      20,
      1,
      5,
      4,
      9,
      67
    ],
    [
      22,
      1,
      5,
      4,
      21,
      79
    ],
    [
      27,
      2,
      5,
      2,
      54,
      112
    ],
    [
      15,
      3,
      9,
      0,
      0,
      38
    ],
    [
      15,
      4,
      7,
      0,
      0,
      38
    ],
    [
      23,
      7,
      0,
      1,
      20,
      82
    ],
    [
      25,
      7,
      0,
      1,
      34,
      96
    ],
    [
      23,
      0,
      7,
      9,
      13,
      82
    ],
    [
      25,
      0,
      7,
      9,
      27,
      96
    ],
    [
      21,
      0,
      6,
      10,
      5,
      70
    ],
    [
      23,
      0,
      6,
      10,
      17,
      82
    ],
    [
      30,
      1,
      8,
      3,
      69,
      139
    ],
    [
      32,
      1,
      8,
      3,
      87,
      157
    ],
    [
      22,
      1,
      6,
      4,
      11,
      79
    ],
    [
      24,
      1,
      6,
      4,
      25,
      93
    ],
    [
      26,
      1,
      6,
      4,
      39,
      107
    ],
    [
      29,
      2,
      6,
      2,
      63,
      130
    ],
    [
      23,
      0,
      7,
      10,
      6,
      82
    ],
    [
      25,
      0,
      7,
      10,
      20,
      96
    ],
    [
      23,
      0,
      6,
      11,
      11,
      82
    ],
    [
      34,
      1,
      9,
      3,
      97,
      175
    ],
    [
      26,
      1,
      7,
      4,
      29,
      107
    ],
    [
      28,
      1,
      7,
      4,
      45,
      123
    ],
    [
      30,
      1,
      7,
      4,
      61,
      139
    ],
    [
      22,
      1,
      5,
      5,
      9,
      79
    ],
    [
      31,
      2,
      7,
      2,
      72,
      148
    ],
    [
      34,
      2,
      7,
      2,
      99,
      175
    ],
    [
      17,
      4,
      9,
      0,
      0,
      48
    ],
    [
      25,
      0,
      7,
      11,
      13,
      96
    ],
    [
      23,
      0,
      6,
      12,
      5,
      82
    ],
    [
      30,
      1,
      8,
      4,
      51,
      139
    ],
    [
      32,
      1,
      8,
      4,
      69,
      157
    ],
    [
      34,
      1,
      8,
      4,
      87,
      175
    ],
    [
      24,
      1,
      6,
      5,
      11,
      93
    ],
    [
      26,
      1,
      6,
      5,
      25,
      107
    ],
    [
      33,
      2,
      8,
      2,
      81,
      166
    ],
    [
      36,
      2,
      8,
      2,
      111,
      196
    ],
    [
      27,
      2,
      5,
      3,
      33,
      112
    ],
    [
      25,
      0,
      7,
      12,
      6,
      96
    ],
    [
      34,
      1,
      9,
      4,
      77,
      175
    ],
    [
      26,
      1,
      7,
      5,
      13,
      107
    ],
    [
      28,
      1,
      7,
      5,
      29,
      123
    ],
    [
      30,
      1,
      7,
      5,
      45,
      139
    ],
    [
      35,
      2,
      9,
      2,
      90,
      184
    ],
    [
      38,
      2,
      9,
      2,
      123,
      217
    ],
    [
      29,
      2,
      6,
      3,
      39,
      130
    ],
    [
      19,
      4,
      11,
      0,
      0,
      58
    ],
    [
      19,
      5,
      9,
      0,
      0,
      58
    ],
    [
      30,
      1,
      8,
      5,
      33,
      139
    ],
    [
      32,
      1,
      8,
      5,
      51,
      157
    ],
    [
      34,
      1,
      8,
      5,
      69,
      175
    ],
    [
      26,
      1,
      6,
      6,
      11,
      107
    ],
    [
      37,
      2,
      10,
      2,
      99,
      202
    ],
    [
      40,
      2,
      10,
      2,
      135,
      238
    ],
    [
      31,
      2,
      7,
      3,
      45,
      148
    ],
    [
      34,
      2,
      7,
      3,
      72,
      175
    ],
    [
      37,
      2,
      7,
      3,
      99,
      202
    ],
    [
      42,
      1,
      11,
      4,
      141,
      259
    ],
    [
      34,
      1,
      9,
      5,
      57,
      175
    ],
    [
      28,
      1,
      7,
      6,
      13,
      123
    ],
    [
      30,
      1,
      7,
      6,
      29,
      139
    ],
    [
      42,
      2,
      11,
      2,
      147,
      259
    ],
    [
      33,
      2,
      8,
      3,
      51,
      166
    ],
    [
      36,
      2,
      8,
      3,
      81,
      196
    ],
    [
      39,
      2,
      8,
      3,
      111,
      226
    ],
    [
      21,
      5,
      11,
      0,
      0,
      70
    ],
    [
      42,
      1,
      10,
      5,
      129,
      259
    ],
    [
      30,
      1,
      8,
      6,
      15,
      139
    ],
    [
      32,
      1,
      8,
      6,
      33,
      157
    ],
    [
      34,
      1,
      8,
      6,
      51,
      175
    ],
    [
      35,
      2,
      9,
      3,
      57,
      184
    ],
    [
      38,
      2,
      9,
      3,
      90,
      217
    ],
    [
      41,
      2,
      9,
      3,
      123,
      250
    ],
    [
      44,
      2,
      9,
      3,
      156,
      283
    ],
    [
      42,
      1,
      11,
      5,
      117,
      259
    ],
    [
      44,
      1,
      11,
      5,
      141,
      283
    ],
    [
      34,
      1,
      9,
      6,
      37,
      175
    ],
    [
      30,
      1,
      7,
      7,
      13,
      139
    ],
    [
      37,
      2,
      10,
      3,
      63,
      202
    ],
    [
      40,
      2,
      10,
      3,
      99,
      238
    ],
    [
      43,
      2,
      10,
      3,
      135,
      274
    ],
    [
      46,
      2,
      10,
      3,
      171,
      310
    ],
    [
      34,
      2,
      7,
      4,
      45,
      175
    ],
    [
      37,
      2,
      7,
      4,
      72,
      202
    ],
    [
      42,
      3,
      9,
      2,
      125,
      259
    ],
    [
      23,
      5,
      13,
      0,
      0,
      82
    ],
    [
      23,
      6,
      11,
      0,
      0,
      82
    ],
    [
      42,
      1,
      10,
      6,
      107,
      259
    ],
    [
      32,
      1,
      8,
      7,
      15,
      157
    ],
    [
      34,
      1,
      8,
      7,
      33,
      175
    ],
    [
      42,
      2,
      11,
      3,
      108,
      259
    ],
    [
      45,
      2,
      11,
      3,
      147,
      298
    ],
    [
      48,
      2,
      11,
      3,
      186,
      337
    ],
    [
      36,
      2,
      8,
      4,
      51,
      196
    ],
    [
      39,
      2,
      8,
      4,
      81,
      226
    ],
    [
      44,
      3,
      10,
      2,
      137,
      283
    ],
    [
      42,
      1,
      11,
      6,
      93,
      259
    ],
    [
      44,
      1,
      11,
      6,
      117,
      283
    ],
    [
      34,
      1,
      9,
      7,
      17,
      175
    ],
    [
      47,
      2,
      12,
      3,
      159,
      322
    ],
    [
      50,
      2,
      12,
      3,
      201,
      364
    ],
    [
      38,
      2,
      9,
      4,
      57,
      217
    ],
    [
      41,
      2,
      9,
      4,
      90,
      250
    ],
    [
      44,
      2,
      9,
      4,
      123,
      283
    ],
    [
      25,
      6,
      13,
      0,
      0,
      96
    ],
    [
      42,
      1,
      10,
      7,
      85,
      259
    ],
    [
      34,
      1,
      8,
      8,
      15,
      175
    ],
    [
      49,
      2,
      13,
      3,
      171,
      346
    ],
    [
      52,
      2,
      13,
      3,
      216,
      391
    ],
    [
      40,
      2,
      10,
      4,
      63,
      238
    ],
    [
      43,
      2,
      10,
      4,
      99,
      274
    ],
    [
      46,
      2,
      10,
      4,
      135,
      310
    ],
    [
      49,
      2,
      10,
      4,
      171,
      346
    ],
    [
      37,
      2,
      7,
      5,
      45,
      202
    ],
    [
      52,
      3,
      12,
      2,
      221,
      391
    ],
    [
      42,
      1,
      11,
      7,
      69,
      259
    ],
    [
      44,
      1,
      11,
      7,
      93,
      283
    ],
    [
      42,
      2,
      11,
      4,
      69,
      259
    ],
    [
      45,
      2,
      11,
      4,
      108,
      298
    ],
    [
      48,
      2,
      11,
      4,
      147,
      337
    ],
    [
      51,
      2,
      11,
      4,
      186,
      376
    ],
    [
      39,
      2,
      8,
      5,
      51,
      226
    ],
    [
      54,
      3,
      13,
      2,
      237,
      419
    ],
    [
      42,
      3,
      9,
      3,
      77,
      259
    ],
    [
      42,
      1,
      10,
      8,
      63,
      259
    ],
    [
      47,
      2,
      12,
      4,
      117,
      322
    ],
    [
      50,
      2,
      12,
      4,
      159,
      364
    ],
    [
      53,
      2,
      12,
      4,
      201,
      406
    ],
    [
      41,
      2,
      9,
      5,
      57,
      250
    ],
    [
      44,
      2,
      9,
      5,
      90,
      283
    ],
    [
      44,
      3,
      10,
      3,
      85,
      283
    ],
    [
      42,
      1,
      11,
      8,
      45,
      259
    ],
    [
      44,
      1,
      11,
      8,
      69,
      283
    ],
    [
      49,
      2,
      13,
      4,
      126,
      346
    ],
    [
      52,
      2,
      13,
      4,
      171,
      391
    ],
    [
      55,
      2,
      13,
      4,
      216,
      436
    ],
    [
      43,
      2,
      10,
      5,
      63,
      274
    ],
    [
      46,
      2,
      10,
      5,
      99,
      310
    ],
    [
      49,
      2,
      10,
      5,
      135,
      346
    ],
    [
      54,
      3,
      11,
      3,
      205,
      419
    ],
    [
      42,
      1,
      10,
      9,
      41,
      259
    ],
    [
      57,
      2,
      14,
      4,
      231,
      466
    ],
    [
      45,
      2,
      11,
      5,
      69,
      298
    ],
    [
      48,
      2,
      11,
      5,
      108,
      337
    ],
    [
      51,
      2,
      11,
      5,
      147,
      376
    ],
    [
      52,
      3,
      12,
      3,
      161,
      391
    ],
    [
      56,
      3,
      12,
      3,
      221,
      451
    ],
    [
      42,
      1,
      11,
      9,
      21,
      259
    ],
    [
      44,
      1,
      11,
      9,
      45,
      283
    ],
    [
      59,
      2,
      15,
      4,
      246,
      496
    ],
    [
      62,
      2,
      15,
      4,
      297,
      547
    ],
    [
      47,
      2,
      12,
      5,
      75,
      322
    ],
    [
      50,
      2,
      12,
      5,
      117,
      364
    ],
    [
      53,
      2,
      12,
      5,
      159,
      406
    ],
    [
      44,
      2,
      9,
      6,
      57,
      283
    ],
    [
      54,
      3,
      13,
      3,
      173,
      419
    ],
    [
      58,
      3,
      13,
      3,
      237,
      483
    ],
    [
      62,
      3,
      13,
      3,
      301,
      547
    ],
    [
      42,
      1,
      10,
      10,
      19,
      259
    ],
    [
      61,
      2,
      16,
      4,
      261,
      526
    ],
    [
      49,
      2,
      13,
      5,
      81,
      346
    ],
    [
      52,
      2,
      13,
      5,
      126,
      391
    ],
    [
      55,
      2,
      13,
      5,
      171,
      436
    ],
    [
      61,
      2,
      13,
      5,
      261,
      526
    ],
    [
      46,
      2,
      10,
      6,
      63,
      310
    ],
    [
      49,
      2,
      10,
      6,
      99,
      346
    ],
    [
      60,
      3,
      14,
      3,
      253,
      515
    ],
    [
      64,
      3,
      14,
      3,
      321,
      583
    ],
    [
      44,
      1,
      11,
      10,
      21,
      283
    ],
    [
      57,
      2,
      14,
      5,
      183,
      466
    ],
    [
      63,
      2,
      14,
      5,
      279,
      562
    ],
    [
      48,
      2,
      11,
      6,
      69,
      337
    ],
    [
      51,
      2,
      11,
      6,
      108,
      376
    ],
    [
      62,
      3,
      15,
      3,
      269,
      547
    ],
    [
      66,
      3,
      15,
      3,
      341,
      619
    ],
    [
      54,
      3,
      11,
      4,
      149,
      419
    ],
    [
      59,
      2,
      15,
      5,
      195,
      496
    ],
    [
      62,
      2,
      15,
      5,
      246,
      547
    ],
    [
      65,
      2,
      15,
      5,
      297,
      598
    ],
    [
      50,
      2,
      12,
      6,
      75,
      364
    ],
    [
      53,
      2,
      12,
      6,
      117,
      406
    ],
    [
      68,
      3,
      16,
      3,
      361,
      655
    ],
    [
      52,
      3,
      12,
      4,
      101,
      391
    ],
    [
      56,
      3,
      12,
      4,
      161,
      451
    ],
    [
      61,
      2,
      16,
      5,
      207,
      526
    ],
    [
      67,
      2,
      16,
      5,
      315,
      634
    ],
    [
      52,
      2,
      13,
      6,
      81,
      391
    ],
    [
      55,
      2,
      13,
      6,
      126,
      436
    ],
    [
      61,
      2,
      13,
      6,
      216,
      526
    ],
    [
      49,
      2,
      10,
      7,
      63,
      346
    ],
    [
      70,
      3,
      17,
      3,
      381,
      691
    ],
    [
      54,
      3,
      13,
      4,
      109,
      419
    ],
    [
      58,
      3,
      13,
      4,
      173,
      483
    ],
    [
      62,
      3,
      13,
      4,
      237,
      547
    ],
    [
      69,
      2,
      17,
      5,
      333,
      670
    ],
    [
      57,
      2,
      14,
      6,
      135,
      466
    ],
    [
      63,
      2,
      14,
      6,
      231,
      562
    ],
    [
      51,
      2,
      11,
      7,
      69,
      376
    ],
    [
      60,
      3,
      14,
      4,
      185,
      515
    ],
    [
      64,
      3,
      14,
      4,
      253,
      583
    ],
    [
      59,
      2,
      15,
      6,
      144,
      496
    ],
    [
      62,
      2,
      15,
      6,
      195,
      547
    ],
    [
      65,
      2,
      15,
      6,
      246,
      598
    ],
    [
      53,
      2,
      12,
      7,
      75,
      406
    ],
    [
      62,
      3,
      15,
      4,
      197,
      547
    ],
    [
      66,
      3,
      15,
      4,
      269,
      619
    ],
    [
      70,
      3,
      15,
      4,
      341,
      691
    ],
    [
      54,
      3,
      11,
      5,
      93,
      419
    ],
    [
      69,
      4,
      14,
      3,
      327,
      670
    ],
    [
      61,
      2,
      16,
      6,
      153,
      526
    ],
    [
      67,
      2,
      16,
      6,
      261,
      634
    ],
    [
      55,
      2,
      13,
      7,
      81,
      436
    ],
    [
      61,
      2,
      13,
      7,
      171,
      526
    ],
    [
      68,
      3,
      16,
      4,
      285,
      655
    ],
    [
      72,
      3,
      16,
      4,
      361,
      731
    ],
    [
      56,
      3,
      12,
      5,
      101,
      451
    ],
    [
      71,
      4,
      15,
      3,
      347,
      710
    ],
    [
      69,
      2,
      17,
      6,
      276,
      670
    ],
    [
      57,
      2,
      14,
      7,
      87,
      466
    ],
    [
      63,
      2,
      14,
      7,
      183,
      562
    ],
    [
      70,
      3,
      17,
      4,
      301,
      691
    ],
    [
      74,
      3,
      17,
      4,
      381,
      771
    ],
    [
      78,
      3,
      17,
      4,
      461,
      851
    ],
    [
      58,
      3,
      13,
      5,
      109,
      483
    ],
    [
      62,
      3,
      13,
      5,
      173,
      547
    ],
    [
      73,
      4,
      16,
      3,
      367,
      750
    ],
    [
      59,
      2,
      15,
      7,
      93,
      496
    ],
    [
      62,
      2,
      15,
      7,
      144,
      547
    ],
    [
      65,
      2,
      15,
      7,
      195,
      598
    ],
    [
      76,
      3,
      18,
      4,
      401,
      811
    ],
    [
      80,
      3,
      18,
      4,
      485,
      895
    ],
    [
      60,
      3,
      14,
      5,
      117,
      515
    ],
    [
      64,
      3,
      14,
      5,
      185,
      583
    ],
    [
      75,
      4,
      17,
      3,
      387,
      790
    ],
    [
      80,
      4,
      17,
      3,
      492,
      895
    ],
    [
      61,
      2,
      16,
      7,
      99,
      526
    ],
    [
      67,
      2,
      16,
      7,
      207,
      634
    ],
    [
      61,
      2,
      13,
      8,
      126,
      526
    ],
    [
      78,
      3,
      19,
      4,
      421,
      851
    ],
    [
      62,
      3,
      15,
      5,
      125,
      547
    ],
    [
      66,
      3,
      15,
      5,
      197,
      619
    ],
    [
      70,
      3,
      15,
      5,
      269,
      691
    ],
    [
      77,
      4,
      18,
      3,
      407,
      830
    ],
    [
      82,
      4,
      18,
      3,
      517,
      940
    ],
    [
      81,
      2,
      20,
      6,
      453,
      910
    ],
    [
      69,
      2,
      17,
      7,
      219,
      670
    ],
    [
      63,
      2,
      14,
      8,
      135,
      562
    ],
    [
      68,
      3,
      16,
      5,
      209,
      655
    ],
    [
      72,
      3,
      16,
      5,
      285,
      731
    ],
    [
      79,
      4,
      19,
      3,
      427,
      870
    ],
    [
      84,
      4,
      19,
      3,
      542,
      985
    ],
    [
      69,
      4,
      14,
      4,
      237,
      670
    ],
    [
      83,
      2,
      21,
      6,
      474,
      952
    ],
    [
      62,
      2,
      15,
      8,
      93,
      547
    ],
    [
      65,
      2,
      15,
      8,
      144,
      598
    ],
    [
      70,
      3,
      17,
      5,
      221,
      691
    ],
    [
      74,
      3,
      17,
      5,
      301,
      771
    ],
    [
      78,
      3,
      17,
      5,
      381,
      851
    ],
    [
      62,
      3,
      13,
      6,
      109,
      547
    ],
    [
      81,
      4,
      20,
      3,
      447,
      910
    ],
    [
      86,
      4,
      20,
      3,
      567,
      1030
    ],
    [
      71,
      4,
      15,
      4,
      252,
      710
    ],
    [
      67,
      2,
      16,
      8,
      153,
      634
    ],
    [
      61,
      2,
      13,
      9,
      81,
      526
    ],
    [
      76,
      3,
      18,
      5,
      317,
      811
    ],
    [
      80,
      3,
      18,
      5,
      401,
      895
    ],
    [
      64,
      3,
      14,
      6,
      117,
      583
    ],
    [
      88,
      4,
      21,
      3,
      592,
      1075
    ],
    [
      73,
      4,
      16,
      4,
      267,
      750
    ],
    [
      81,
      2,
      20,
      7,
      387,
      910
    ],
    [
      69,
      2,
      17,
      8,
      162,
      670
    ],
    [
      63,
      2,
      14,
      9,
      87,
      562
    ],
    [
      78,
      3,
      19,
      5,
      333,
      851
    ],
    [
      66,
      3,
      15,
      6,
      125,
      619
    ],
    [
      70,
      3,
      15,
      6,
      197,
      691
    ],
    [
      75,
      4,
      17,
      4,
      282,
      790
    ],
    [
      80,
      4,
      17,
      4,
      387,
      895
    ],
    [
      85,
      4,
      17,
      4,
      492,
      1000
    ],
    [
      83,
      2,
      21,
      7,
      405,
      952
    ],
    [
      65,
      2,
      15,
      9,
      93,
      598
    ],
    [
      88,
      3,
      20,
      5,
      533,
      1075
    ],
    [
      68,
      3,
      16,
      6,
      133,
      655
    ],
    [
      72,
      3,
      16,
      6,
      209,
      731
    ],
    [
      77,
      4,
      18,
      4,
      297,
      830
    ],
    [
      82,
      4,
      18,
      4,
      407,
      940
    ],
    [
      87,
      4,
      18,
      4,
      517,
      1050
    ],
    [
      67,
      2,
      16,
      9,
      99,
      634
    ],
    [
      90,
      3,
      21,
      5,
      557,
      1123
    ],
    [
      94,
      3,
      21,
      5,
      653,
      1219
    ],
    [
      70,
      3,
      17,
      6,
      141,
      691
    ],
    [
      74,
      3,
      17,
      6,
      221,
      771
    ],
    [
      78,
      3,
      17,
      6,
      301,
      851
    ],
    [
      79,
      4,
      19,
      4,
      312,
      870
    ],
    [
      84,
      4,
      19,
      4,
      427,
      985
    ],
    [
      89,
      4,
      19,
      4,
      542,
      1100
    ],
    [
      69,
      4,
      14,
      5,
      147,
      670
    ],
    [
      88,
      5,
      19,
      3,
      525,
      1075
    ],
    [
      94,
      5,
      19,
      3,
      669,
      1219
    ],
    [
      81,
      2,
      20,
      8,
      321,
      910
    ],
    [
      69,
      2,
      17,
      9,
      105,
      670
    ],
    [
      92,
      3,
      22,
      5,
      581,
      1171
    ],
    [
      76,
      3,
      18,
      6,
      233,
      811
    ],
    [
      80,
      3,
      18,
      6,
      317,
      895
    ],
    [
      81,
      4,
      20,
      4,
      327,
      910
    ],
    [
      86,
      4,
      20,
      4,
      447,
      1030
    ],
    [
      91,
      4,
      20,
      4,
      567,
      1150
    ],
    [
      71,
      4,
      15,
      5,
      157,
      710
    ],
    [
      90,
      5,
      20,
      3,
      549,
      1123
    ],
    [
      96,
      5,
      20,
      3,
      699,
      1273
    ],
    [
      83,
      2,
      21,
      8,
      336,
      952
    ],
    [
      94,
      3,
      23,
      5,
      605,
      1219
    ],
    [
      78,
      3,
      19,
      6,
      245,
      851
    ],
    [
      70,
      3,
      15,
      7,
      125,
      691
    ],
    [
      88,
      4,
      21,
      4,
      467,
      1075
    ],
    [
      93,
      4,
      21,
      4,
      592,
      1200
    ],
    [
      73,
      4,
      16,
      5,
      167,
      750
    ],
    [
      92,
      5,
      21,
      3,
      573,
      1171
    ],
    [
      98,
      5,
      21,
      3,
      729,
      1327
    ],
    [
      88,
      3,
      20,
      6,
      441,
      1075
    ],
    [
      72,
      3,
      16,
      7,
      133,
      731
    ],
    [
      95,
      4,
      22,
      4,
      617,
      1250
    ],
    [
      75,
      4,
      17,
      5,
      177,
      790
    ],
    [
      80,
      4,
      17,
      5,
      282,
      895
    ],
    [
      85,
      4,
      17,
      5,
      387,
      1000
    ],
    [
      94,
      5,
      22,
      3,
      597,
      1219
    ],
    [
      100,
      5,
      22,
      3,
      759,
      1381
    ],
    [
      81,
      2,
      20,
      9,
      255,
      910
    ],
    [
      90,
      3,
      21,
      6,
      461,
      1123
    ],
    [
      94,
      3,
      21,
      6,
      557,
      1219
    ],
    [
      74,
      3,
      17,
      7,
      141,
      771
    ],
    [
      78,
      3,
      17,
      7,
      221,
      851
    ],
    [
      97,
      4,
      23,
      4,
      642,
      1300
    ],
    [
      102,
      4,
      23,
      4,
      777,
      1435
    ],
    [
      77,
      4,
      18,
      5,
      187,
      830
    ],
    [
      82,
      4,
      18,
      5,
      297,
      940
    ],
    [
      87,
      4,
      18,
      5,
      407,
      1050
    ],
    [
      102,
      5,
      23,
      3,
      789,
      1435
    ],
    [
      83,
      2,
      21,
      9,
      267,
      952
    ],
    [
      92,
      3,
      22,
      6,
      481,
      1171
    ],
    [
      76,
      3,
      18,
      7,
      149,
      811
    ],
    [
      80,
      3,
      18,
      7,
      233,
      895
    ],
    [
      99,
      4,
      24,
      4,
      667,
      1350
    ],
    [
      104,
      4,
      24,
      4,
      807,
      1490
    ],
    [
      79,
      4,
      19,
      5,
      197,
      870
    ],
    [
      84,
      4,
      19,
      5,
      312,
      985
    ],
    [
      89,
      4,
      19,
      5,
      427,
      1100
    ],
    [
      94,
      3,
      23,
      6,
      501,
      1219
    ],
    [
      78,
      3,
      19,
      7,
      157,
      851
    ],
    [
      106,
      4,
      25,
      4,
      837,
      1545
    ],
    [
      81,
      4,
      20,
      5,
      207,
      910
    ],
    [
      86,
      4,
      20,
      5,
      327,
      1030
    ],
    [
      91,
      4,
      20,
      5,
      447,
      1150
    ],
    [
      88,
      5,
      19,
      4,
      381,
      1075
    ],
    [
      94,
      5,
      19,
      4,
      525,
      1219
    ],
    [
      81,
      2,
      20,
      10,
      189,
      910
    ],
    [
      88,
      3,
      20,
      7,
      349,
      1075
    ],
    [
      88,
      4,
      21,
      5,
      342,
      1075
    ],
    [
      93,
      4,
      21,
      5,
      467,
      1200
    ],
    [
      90,
      5,
      20,
      4,
      399,
      1123
    ],
    [
      96,
      5,
      20,
      4,
      549,
      1273
    ],
    [
      101,
      6,
      21,
      3,
      683,
      1402
    ],
    [
      83,
      2,
      21,
      10,
      198,
      952
    ],
    [
      90,
      3,
      21,
      7,
      365,
      1123
    ],
    [
      94,
      3,
      21,
      7,
      461,
      1219
    ],
    [
      78,
      3,
      17,
      8,
      141,
      851
    ],
    [
      95,
      4,
      22,
      5,
      487,
      1250
    ],
    [
      80,
      4,
      17,
      6,
      177,
      895
    ],
    [
      85,
      4,
      17,
      6,
      282,
      1000
    ],
    [
      92,
      5,
      21,
      4,
      417,
      1171
    ],
    [
      98,
      5,
      21,
      4,
      573,
      1327
    ],
    [
      103,
      6,
      22,
      3,
      711,
      1458
    ],
    [
      92,
      3,
      22,
      7,
      381,
      1171
    ],
    [
      80,
      3,
      18,
      8,
      149,
      895
    ],
    [
      97,
      4,
      23,
      5,
      507,
      1300
    ],
    [
      102,
      4,
      23,
      5,
      642,
      1435
    ],
    [
      107,
      4,
      23,
      5,
      777,
      1570
    ],
    [
      82,
      4,
      18,
      6,
      187,
      940
    ],
    [
      87,
      4,
      18,
      6,
      297,
      1050
    ],
    [
      94,
      5,
      22,
      4,
      435,
      1219
    ],
    [
      100,
      5,
      22,
      4,
      597,
      1381
    ],
    [
      105,
      6,
      23,
      3,
      739,
      1514
    ],
    [
      81,
      2,
      20,
      11,
      123,
      910
    ],
    [
      94,
      3,
      23,
      7,
      397,
      1219
    ],
    [
      99,
      4,
      24,
      5,
      527,
      1350
    ],
    [
      104,
      4,
      24,
      5,
      667,
      1490
    ],
    [
      109,
      4,
      24,
      5,
      807,
      1630
    ],
    [
      84,
      4,
      19,
      6,
      197,
      985
    ],
    [
      89,
      4,
      19,
      6,
      312,
      1100
    ],
    [
      102,
      5,
      23,
      4,
      621,
      1435
    ],
    [
      108,
      5,
      23,
      4,
      789,
      1603
    ],
    [
      107,
      6,
      24,
      3,
      767,
      1570
    ],
    [
      83,
      2,
      21,
      11,
      129,
      952
    ],
    [
      88,
      3,
      20,
      8,
      257,
      1075
    ],
    [
      106,
      4,
      25,
      5,
      692,
      1545
    ],
    [
      111,
      4,
      25,
      5,
      837,
      1690
    ],
    [
      86,
      4,
      20,
      6,
      207,
      1030
    ],
    [
      91,
      4,
      20,
      6,
      327,
      1150
    ],
    [
      110,
      5,
      24,
      4,
      819,
      1663
    ],
    [
      116,
      6,
      25,
      3,
      1012,
      1843
    ],
    [
      90,
      3,
      21,
      8,
      269,
      1123
    ],
    [
      94,
      3,
      21,
      8,
      365,
      1219
    ],
    [
      113,
      4,
      26,
      5,
      867,
      1750
    ],
    [
      88,
      4,
      21,
      6,
      217,
      1075
    ],
    [
      93,
      4,
      21,
      6,
      342,
      1200
    ],
    [
      112,
      5,
      25,
      4,
      849,
      1723
    ],
    [
      88,
      5,
      19,
      5,
      237,
      1075
    ],
    [
      94,
      5,
      19,
      5,
      381,
      1219
    ],
    [
      118,
      6,
      26,
      3,
      1047,
      1906
    ],
    [
      92,
      3,
      22,
      8,
      281,
      1171
    ],
    [
      115,
      4,
      27,
      5,
      897,
      1810
    ],
    [
      95,
      4,
      22,
      6,
      357,
      1250
    ],
    [
      85,
      4,
      17,
      7,
      177,
      1000
    ],
    [
      114,
      5,
      26,
      4,
      879,
      1783
    ],
    [
      120,
      5,
      26,
      4,
      1065,
      1969
    ],
    [
      90,
      5,
      20,
      5,
      249,
      1123
    ],
    [
      96,
      5,
      20,
      5,
      399,
      1273
    ],
    [
      120,
      6,
      27,
      3,
      1082,
      1969
    ],
    [
      94,
      3,
      23,
      8,
      293,
      1219
    ],
    [
      117,
      4,
      28,
      5,
      927,
      1870
    ],
    [
      97,
      4,
      23,
      6,
      372,
      1300
    ],
    [
      102,
      4,
      23,
      6,
      507,
      1435
    ],
    [
      107,
      4,
      23,
      6,
      642,
      1570
    ],
    [
      87,
      4,
      18,
      7,
      187,
      1050
    ],
    [
      116,
      5,
      27,
      4,
      909,
      1843
    ],
    [
      122,
      5,
      27,
      4,
      1101,
      2035
    ],
    [
      92,
      5,
      21,
      5,
      261,
      1171
    ],
    [
      98,
      5,
      21,
      5,
      417,
      1327
    ],
    [
      101,
      6,
      21,
      4,
      494,
      1402
    ],
    [
      88,
      3,
      20,
      9,
      165,
      1075
    ],
    [
      119,
      4,
      29,
      5,
      957,
      1930
    ],
    [
      99,
      4,
      24,
      6,
      387,
      1350
    ],
    [
      104,
      4,
      24,
      6,
      527,
      1490
    ],
    [
      109,
      4,
      24,
      6,
      667,
      1630
    ],
    [
      89,
      4,
      19,
      7,
      197,
      1100
    ],
    [
      124,
      5,
      28,
      4,
      1137,
      2101
    ],
    [
      94,
      5,
      22,
      5,
      273,
      1219
    ],
    [
      100,
      5,
      22,
      5,
      435,
      1381
    ],
    [
      103,
      6,
      22,
      4,
      515,
      1458
    ],
    [
      90,
      3,
      21,
      9,
      173,
      1123
    ],
    [
      94,
      3,
      21,
      9,
      269,
      1219
    ],
    [
      121,
      4,
      30,
      5,
      987,
      1990
    ],
    [
      106,
      4,
      25,
      6,
      547,
      1545
    ],
    [
      111,
      4,
      25,
      6,
      692,
      1690
    ],
    [
      91,
      4,
      20,
      7,
      207,
      1150
    ],
    [
      126,
      5,
      29,
      4,
      1173,
      2167
    ],
    [
      102,
      5,
      23,
      5,
      453,
      1435
    ],
    [
      108,
      5,
      23,
      5,
      621,
      1603
    ],
    [
      105,
      6,
      23,
      4,
      536,
      1514
    ],
    [
      92,
      3,
      22,
      9,
      181,
      1171
    ],
    [
      113,
      4,
      26,
      6,
      717,
      1750
    ],
    [
      93,
      4,
      21,
      7,
      217,
      1200
    ],
    [
      128,
      5,
      30,
      4,
      1209,
      2233
    ],
    [
      110,
      5,
      24,
      5,
      645,
      1663
    ],
    [
      107,
      6,
      24,
      4,
      557,
      1570
    ],
    [
      121,
      6,
      24,
      4,
      977,
      1990
    ],
    [
      94,
      3,
      23,
      9,
      189,
      1219
    ],
    [
      115,
      4,
      27,
      6,
      742,
      1810
    ],
    [
      95,
      4,
      22,
      7,
      227,
      1250
    ],
    [
      130,
      5,
      31,
      4,
      1245,
      2299
    ],
    [
      112,
      5,
      25,
      5,
      669,
      1723
    ],
    [
      94,
      5,
      19,
      6,
      237,
      1219
    ],
    [
      116,
      6,
      25,
      4,
      795,
      1843
    ],
    [
      123,
      6,
      25,
      4,
      1012,
      2060
    ],
    [
      130,
      7,
      27,
      3,
      1261,
      2299
    ],
    [
      117,
      4,
      28,
      6,
      767,
      1870
    ],
    [
      97,
      4,
      23,
      7,
      237,
      1300
    ],
    [
      102,
      4,
      23,
      7,
      372,
      1435
    ],
    [
      107,
      4,
      23,
      7,
      507,
      1570
    ],
    [
      114,
      5,
      26,
      5,
      693,
      1783
    ],
    [
      120,
      5,
      26,
      5,
      879,
      1969
    ],
    [
      96,
      5,
      20,
      6,
      249,
      1273
    ],
    [
      118,
      6,
      26,
      4,
      823,
      1906
    ],
    [
      125,
      6,
      26,
      4,
      1047,
      2130
    ],
    [
      132,
      7,
      28,
      3,
      1301,
      2371
    ],
    [
      94,
      3,
      21,
      10,
      173,
      1219
    ],
    [
      119,
      4,
      29,
      6,
      792,
      1930
    ],
    [
      99,
      4,
      24,
      7,
      247,
      1350
    ],
    [
      104,
      4,
      24,
      7,
      387,
      1490
    ],
    [
      109,
      4,
      24,
      7,
      527,
      1630
    ],
    [
      116,
      5,
      27,
      5,
      717,
      1843
    ],
    [
      122,
      5,
      27,
      5,
      909,
      2035
    ],
    [
      98,
      5,
      21,
      6,
      261,
      1327
    ],
    [
      120,
      6,
      27,
      4,
      851,
      1969
    ],
    [
      127,
      6,
      27,
      4,
      1082,
      2200
    ],
    [
      134,
      7,
      29,
      3,
      1341,
      2443
    ],
    [
      121,
      4,
      30,
      6,
      817,
      1990
    ],
    [
      106,
      4,
      25,
      7,
      402,
      1545
    ],
    [
      111,
      4,
      25,
      7,
      547,
      1690
    ],
    [
      124,
      5,
      28,
      5,
      939,
      2101
    ],
    [
      130,
      5,
      28,
      5,
      1137,
      2299
    ],
    [
      100,
      5,
      22,
      6,
      273,
      1381
    ],
    [
      129,
      6,
      28,
      4,
      1117,
      2270
    ],
    [
      101,
      6,
      21,
      5,
      305,
      1402
    ],
    [
      136,
      7,
      30,
      3,
      1381,
      2515
    ],
    [
      113,
      4,
      26,
      7,
      567,
      1750
    ],
    [
      126,
      5,
      29,
      5,
      969,
      2167
    ],
    [
      132,
      5,
      29,
      5,
      1173,
      2371
    ],
    [
      102,
      5,
      23,
      6,
      285,
      1435
    ],
    [
      108,
      5,
      23,
      6,
      453,
      1603
    ],
    [
      131,
      6,
      29,
      4,
      1152,
      2340
    ],
    [
      103,
      6,
      22,
      5,
      319,
      1458
    ],
    [
      138,
      7,
      31,
      3,
      1421,
      2587
    ],
    [
      115,
      4,
      27,
      7,
      587,
      1810
    ],
    [
      128,
      5,
      30,
      5,
      999,
      2233
    ],
    [
      134,
      5,
      30,
      5,
      1209,
      2443
    ],
    [
      110,
      5,
      24,
      6,
      471,
      1663
    ],
    [
      133,
      6,
      30,
      4,
      1187,
      2410
    ],
    [
      140,
      6,
      30,
      4,
      1439,
      2662
    ],
    [
      105,
      6,
      23,
      5,
      333,
      1514
    ],
    [
      117,
      4,
      28,
      7,
      607,
      1870
    ],
    [
      102,
      4,
      23,
      8,
      237,
      1435
    ],
    [
      107,
      4,
      23,
      8,
      372,
      1570
    ],
    [
      130,
      5,
      31,
      5,
      1029,
      2299
    ],
    [
      136,
      5,
      31,
      5,
      1245,
      2515
    ],
    [
      112,
      5,
      25,
      6,
      489,
      1723
    ],
    [
      135,
      6,
      31,
      4,
      1222,
      2480
    ],
    [
      142,
      6,
      31,
      4,
      1481,
      2739
    ],
    [
      107,
      6,
      24,
      5,
      347,
      1570
    ],
    [
      121,
      6,
      24,
      5,
      767,
      1990
    ],
    [
      119,
      4,
      29,
      7,
      627,
      1930
    ],
    [
      104,
      4,
      24,
      8,
      247,
      1490
    ],
    [
      109,
      4,
      24,
      8,
      387,
      1630
    ],
    [
      138,
      5,
      32,
      5,
      1281,
      2587
    ],
    [
      114,
      5,
      26,
      6,
      507,
      1783
    ],
    [
      120,
      5,
      26,
      6,
      693,
      1969
    ],
    [
      137,
      6,
      32,
      4,
      1257,
      2550
    ],
    [
      144,
      6,
      32,
      4,
      1523,
      2816
    ],
    [
      116,
      6,
      25,
      5,
      578,
      1843
    ],
    [
      123,
      6,
      25,
      5,
      795,
      2060
    ],
    [
      121,
      4,
      30,
      7,
      647,
      1990
    ],
    [
      106,
      4,
      25,
      8,
      257,
      1545
    ],
    [
      111,
      4,
      25,
      8,
      402,
      1690
    ],
    [
      116,
      5,
      27,
      6,
      525,
      1843
    ],
    [
      122,
      5,
      27,
      6,
      717,
      2035
    ],
    [
      139,
      6,
      33,
      4,
      1292,
      2620
    ],
    [
      146,
      6,
      33,
      4,
      1565,
      2893
    ],
    [
      118,
      6,
      26,
      5,
      599,
      1906
    ],
    [
      125,
      6,
      26,
      5,
      823,
      2130
    ],
    [
      130,
      7,
      27,
      4,
      989,
      2299
    ],
    [
      113,
      4,
      26,
      8,
      417,
      1750
    ],
    [
      124,
      5,
      28,
      6,
      741,
      2101
    ],
    [
      130,
      5,
      28,
      6,
      939,
      2299
    ],
    [
      141,
      6,
      34,
      4,
      1327,
      2690
    ],
    [
      120,
      6,
      27,
      5,
      620,
      1969
    ],
    [
      127,
      6,
      27,
      5,
      851,
      2200
    ],
    [
      132,
      7,
      28,
      4,
      1021,
      2371
    ],
    [
      145,
      4,
      32,
      7,
      1407,
      2830
    ],
    [
      115,
      4,
      27,
      8,
      432,
      1810
    ],
    [
      126,
      5,
      29,
      6,
      765,
      2167
    ],
    [
      132,
      5,
      29,
      6,
      969,
      2371
    ],
    [
      108,
      5,
      23,
      7,
      285,
      1603
    ],
    [
      143,
      6,
      35,
      4,
      1362,
      2760
    ],
    [
      129,
      6,
      28,
      5,
      879,
      2270
    ],
    [
      134,
      7,
      29,
      4,
      1053,
      2443
    ],
    [
      117,
      4,
      28,
      8,
      447,
      1870
    ],
    [
      107,
      4,
      23,
      9,
      237,
      1570
    ],
    [
      128,
      5,
      30,
      6,
      789,
      2233
    ],
    [
      134,
      5,
      30,
      6,
      999,
      2443
    ],
    [
      110,
      5,
      24,
      7,
      297,
      1663
    ],
    [
      145,
      6,
      36,
      4,
      1397,
      2830
    ],
    [
      131,
      6,
      29,
      5,
      907,
      2340
    ],
    [
      145,
      6,
      29,
      5,
      1397,
      2830
    ],
    [
      136,
      7,
      30,
      4,
      1085,
      2515
    ],
    [
      119,
      4,
      29,
      8,
      462,
      1930
    ],
    [
      109,
      4,
      24,
      9,
      247,
      1630
    ],
    [
      130,
      5,
      31,
      6,
      813,
      2299
    ],
    [
      136,
      5,
      31,
      6,
      1029,
      2515
    ],
    [
      112,
      5,
      25,
      7,
      309,
      1723
    ],
    [
      133,
      6,
      30,
      5,
      935,
      2410
    ],
    [
      140,
      6,
      30,
      5,
      1187,
      2662
    ],
    [
      147,
      6,
      30,
      5,
      1439,
      2914
    ],
    [
      138,
      7,
      31,
      4,
      1117,
      2587
    ],
    [
      145,
      8,
      34,
      3,
      1383,
      2830
    ],
    [
      121,
      4,
      30,
      8,
      477,
      1990
    ],
    [
      111,
      4,
      25,
      9,
      257,
      1690
    ],
    [
      138,
      5,
      32,
      6,
      1059,
      2587
    ],
    [
      114,
      5,
      26,
      7,
      321,
      1783
    ],
    [
      120,
      5,
      26,
      7,
      507,
      1969
    ],
    [
      135,
      6,
      31,
      5,
      963,
      2480
    ],
    [
      142,
      6,
      31,
      5,
      1222,
      2739
    ],
    [
      149,
      6,
      31,
      5,
      1481,
      2998
    ],
    [
      121,
      6,
      24,
      6,
      557,
      1990
    ],
    [
      148,
      7,
      32,
      4,
      1461,
      2971
    ],
    [
      113,
      4,
      26,
      9,
      267,
      1750
    ],
    [
      116,
      5,
      27,
      7,
      333,
      1843
    ],
    [
      122,
      5,
      27,
      7,
      525,
      2035
    ],
    [
      137,
      6,
      32,
      5,
      991,
      2550
    ],
    [
      144,
      6,
      32,
      5,
      1257,
      2816
    ],
    [
      151,
      6,
      32,
      5,
      1523,
      3082
    ],
    [
      116,
      6,
      25,
      6,
      361,
      1843
    ],
    [
      123,
      6,
      25,
      6,
      578,
      2060
    ],
    [
      150,
      7,
      33,
      4,
      1501,
      3051
    ],
    [
      158,
      7,
      33,
      4,
      1821,
      3371
    ],
    [
      145,
      4,
      32,
      8,
      1227,
      2830
    ],
    [
      115,
      4,
      27,
      9,
      277,
      1810
    ],
    [
      124,
      5,
      28,
      7,
      543,
      2101
    ],
    [
      130,
      5,
      28,
      7,
      741,
      2299
    ],
    [
      139,
      6,
      33,
      5,
      1019,
      2620
    ],
    [
      146,
      6,
      33,
      5,
      1292,
      2893
    ],
    [
      153,
      6,
      33,
      5,
      1565,
      3166
    ],
    [
      118,
      6,
      26,
      6,
      375,
      1906
    ],
    [
      125,
      6,
      26,
      6,
      599,
      2130
    ],
    [
      152,
      7,
      34,
      4,
      1541,
      3131
    ],
    [
      160,
      7,
      34,
      4,
      1869,
      3459
    ],
    [
      117,
      4,
      28,
      9,
      287,
      1870
    ],
    [
      126,
      5,
      29,
      7,
      561,
      2167
    ],
    [
      132,
      5,
      29,
      7,
      765,
      2371
    ],
    [
      141,
      6,
      34,
      5,
      1047,
      2690
    ],
    [
      155,
      6,
      34,
      5,
      1607,
      3250
    ],
    [
      120,
      6,
      27,
      6,
      389,
      1969
    ],
    [
      127,
      6,
      27,
      6,
      620,
      2200
    ],
    [
      154,
      7,
      35,
      4,
      1581,
      3211
    ],
    [
      162,
      7,
      35,
      4,
      1917,
      3547
    ],
    [
      130,
      7,
      27,
      5,
      717,
      2299
    ],
    [
      119,
      4,
      29,
      9,
      297,
      1930
    ],
    [
      128,
      5,
      30,
      7,
      579,
      2233
    ],
    [
      134,
      5,
      30,
      7,
      789,
      2443
    ],
    [
      143,
      6,
      35,
      5,
      1075,
      2760
    ],
    [
      157,
      6,
      35,
      5,
      1649,
      3334
    ],
    [
      129,
      6,
      28,
      6,
      641,
      2270
    ],
    [
      156,
      7,
      36,
      4,
      1621,
      3291
    ],
    [
      164,
      7,
      36,
      4,
      1965,
      3635
    ],
    [
      132,
      7,
      28,
      5,
      741,
      2371
    ],
    [
      121,
      4,
      30,
      9,
      307,
      1990
    ],
    [
      130,
      5,
      31,
      7,
      597,
      2299
    ],
    [
      136,
      5,
      31,
      7,
      813,
      2515
    ],
    [
      145,
      6,
      36,
      5,
      1103,
      2830
    ],
    [
      159,
      6,
      36,
      5,
      1691,
      3418
    ],
    [
      131,
      6,
      29,
      6,
      662,
      2340
    ],
    [
      145,
      6,
      29,
      6,
      1152,
      2830
    ],
    [
      158,
      7,
      37,
      4,
      1661,
      3371
    ],
    [
      166,
      7,
      37,
      4,
      2013,
      3723
    ],
    [
      134,
      7,
      29,
      5,
      765,
      2443
    ],
    [
      138,
      5,
      32,
      7,
      837,
      2587
    ],
    [
      120,
      5,
      26,
      8,
      321,
      1969
    ],
    [
      161,
      6,
      37,
      5,
      1733,
      3502
    ],
    [
      133,
      6,
      30,
      6,
      683,
      2410
    ],
    [
      140,
      6,
      30,
      6,
      935,
      2662
    ],
    [
      147,
      6,
      30,
      6,
      1187,
      2914
    ],
    [
      168,
      7,
      38,
      4,
      2061,
      3811
    ],
    [
      136,
      7,
      30,
      5,
      789,
      2515
    ],
    [
      145,
      4,
      32,
      9,
      1047,
      2830
    ],
    [
      122,
      5,
      27,
      8,
      333,
      2035
    ],
    [
      163,
      6,
      38,
      5,
      1775,
      3586
    ],
    [
      135,
      6,
      31,
      6,
      704,
      2480
    ],
    [
      142,
      6,
      31,
      6,
      963,
      2739
    ],
    [
      149,
      6,
      31,
      6,
      1222,
      2998
    ],
    [
      121,
      6,
      24,
      7,
      347,
      1990
    ],
    [
      170,
      7,
      39,
      4,
      2109,
      3899
    ],
    [
      138,
      7,
      31,
      5,
      813,
      2587
    ],
    [
      124,
      5,
      28,
      8,
      345,
      2101
    ],
    [
      130,
      5,
      28,
      8,
      543,
      2299
    ],
    [
      137,
      6,
      32,
      6,
      725,
      2550
    ],
    [
      144,
      6,
      32,
      6,
      991,
      2816
    ],
    [
      151,
      6,
      32,
      6,
      1257,
      3082
    ],
    [
      123,
      6,
      25,
      7,
      361,
      2060
    ],
    [
      172,
      7,
      40,
      4,
      2157,
      3987
    ],
    [
      148,
      7,
      32,
      5,
      1149,
      2971
    ],
    [
      145,
      8,
      34,
      4,
      1005,
      2830
    ],
    [
      163,
      8,
      34,
      4,
      1761,
      3586
    ],
    [
      126,
      5,
      29,
      8,
      357,
      2167
    ],
    [
      132,
      5,
      29,
      8,
      561,
      2371
    ],
    [
      174,
      6,
      40,
      5,
      2181,
      4076
    ],
    [
      139,
      6,
      33,
      6,
      746,
      2620
    ],
    [
      146,
      6,
      33,
      6,
      1019,
      2893
    ],
    [
      153,
      6,
      33,
      6,
      1292,
      3166
    ],
    [
      125,
      6,
      26,
      7,
      375,
      2130
    ],
    [
      150,
      7,
      33,
      5,
      1181,
      3051
    ],
    [
      158,
      7,
      33,
      5,
      1501,
      3371
    ],
    [
      165,
      8,
      35,
      4,
      1806,
      3676
    ],
    [
      128,
      5,
      30,
      8,
      369,
      2233
    ],
    [
      134,
      5,
      30,
      8,
      579,
      2443
    ],
    [
      141,
      6,
      34,
      6,
      767,
      2690
    ],
    [
      155,
      6,
      34,
      6,
      1327,
      3250
    ],
    [
      127,
      6,
      27,
      7,
      389,
      2200
    ],
    [
      152,
      7,
      34,
      5,
      1213,
      3131
    ],
    [
      160,
      7,
      34,
      5,
      1541,
      3459
    ],
    [
      167,
      8,
      36,
      4,
      1851,
      3766
    ],
    [
      130,
      5,
      31,
      8,
      381,
      2299
    ],
    [
      136,
      5,
      31,
      8,
      597,
      2515
    ],
    [
      143,
      6,
      35,
      6,
      788,
      2760
    ],
    [
      157,
      6,
      35,
      6,
      1362,
      3334
    ],
    [
      129,
      6,
      28,
      7,
      403,
      2270
    ],
    [
      154,
      7,
      35,
      5,
      1245,
      3211
    ],
    [
      162,
      7,
      35,
      5,
      1581,
      3547
    ],
    [
      130,
      7,
      27,
      6,
      445,
      2299
    ],
    [
      169,
      8,
      37,
      4,
      1896,
      3856
    ],
    [
      145,
      4,
      32,
      10,
      867,
      2830
    ],
    [
      138,
      5,
      32,
      8,
      615,
      2587
    ],
    [
      145,
      6,
      36,
      6,
      809,
      2830
    ],
    [
      159,
      6,
      36,
      6,
      1397,
      3418
    ],
    [
      131,
      6,
      29,
      7,
      417,
      2340
    ],
    [
      145,
      6,
      29,
      7,
      907,
      2830
    ],
    [
      156,
      7,
      36,
      5,
      1277,
      3291
    ],
    [
      164,
      7,
      36,
      5,
      1621,
      3635
    ],
    [
      132,
      7,
      28,
      6,
      461,
      2371
    ],
    [
      171,
      8,
      38,
      4,
      1941,
      3946
    ],
    [
      161,
      6,
      37,
      6,
      1432,
      3502
    ],
    [
      133,
      6,
      30,
      7,
      431,
      2410
    ],
    [
      140,
      6,
      30,
      7,
      683,
      2662
    ],
    [
      147,
      6,
      30,
      7,
      935,
      2914
    ],
    [
      158,
      7,
      37,
      5,
      1309,
      3371
    ],
    [
      166,
      7,
      37,
      5,
      1661,
      3723
    ],
    [
      134,
      7,
      29,
      6,
      477,
      2443
    ],
    [
      173,
      8,
      39,
      4,
      1986,
      4036
    ],
    [
      182,
      8,
      39,
      4,
      2409,
      4459
    ],
    [
      130,
      5,
      28,
      9,
      345,
      2299
    ],
    [
      163,
      6,
      38,
      6,
      1467,
      3586
    ],
    [
      135,
      6,
      31,
      7,
      445,
      2480
    ],
    [
      142,
      6,
      31,
      7,
      704,
      2739
    ],
    [
      149,
      6,
      31,
      7,
      963,
      2998
    ],
    [
      168,
      7,
      38,
      5,
      1701,
      3811
    ],
    [
      176,
      7,
      38,
      5,
      2061,
      4171
    ],
    [
      136,
      7,
      30,
      6,
      493,
      2515
    ],
    [
      175,
      8,
      40,
      4,
      2031,
      4126
    ],
    [
      184,
      8,
      40,
      4,
      2463,
      4558
    ],
    [
      132,
      5,
      29,
      9,
      357,
      2371
    ],
    [
      137,
      6,
      32,
      7,
      459,
      2550
    ],
    [
      144,
      6,
      32,
      7,
      725,
      2816
    ],
    [
      151,
      6,
      32,
      7,
      991,
      3082
    ],
    [
      170,
      7,
      39,
      5,
      1741,
      3899
    ],
    [
      178,
      7,
      39,
      5,
      2109,
      4267
    ],
    [
      138,
      7,
      31,
      6,
      509,
      2587
    ],
    [
      177,
      8,
      41,
      4,
      2076,
      4216
    ],
    [
      186,
      8,
      41,
      4,
      2517,
      4657
    ],
    [
      134,
      5,
      30,
      9,
      369,
      2443
    ],
    [
      174,
      6,
      40,
      6,
      1859,
      4076
    ],
    [
      181,
      6,
      40,
      6,
      2181,
      4398
    ],
    [
      139,
      6,
      33,
      7,
      473,
      2620
    ],
    [
      146,
      6,
      33,
      7,
      746,
      2893
    ],
    [
      153,
      6,
      33,
      7,
      1019,
      3166
    ],
    [
      172,
      7,
      40,
      5,
      1781,
      3987
    ],
    [
      180,
      7,
      40,
      5,
      2157,
      4363
    ],
    [
      148,
      7,
      32,
      6,
      837,
      2971
    ],
    [
      179,
      8,
      42,
      4,
      2121,
      4306
    ],
    [
      188,
      8,
      42,
      4,
      2571,
      4756
    ],
    [
      145,
      4,
      32,
      11,
      687,
      2830
    ],
    [
      136,
      5,
      31,
      9,
      381,
      2515
    ],
    [
      183,
      6,
      41,
      6,
      2230,
      4496
    ],
    [
      141,
      6,
      34,
      7,
      487,
      2690
    ],
    [
      155,
      6,
      34,
      7,
      1047,
      3250
    ],
    [
      182,
      7,
      41,
      5,
      2205,
      4459
    ],
    [
      150,
      7,
      33,
      6,
      861,
      3051
    ],
    [
      158,
      7,
      33,
      6,
      1181,
      3371
    ],
    [
      190,
      8,
      43,
      4,
      2625,
      4855
    ],
    [
      145,
      8,
      34,
      5,
      627,
      2830
    ],
    [
      163,
      8,
      34,
      5,
      1383,
      3586
    ],
    [
      138,
      5,
      32,
      9,
      393,
      2587
    ],
    [
      185,
      6,
      42,
      6,
      2279,
      4594
    ],
    [
      143,
      6,
      35,
      7,
      501,
      2760
    ],
    [
      157,
      6,
      35,
      7,
      1075,
      3334
    ],
    [
      152,
      7,
      34,
      6,
      885,
      3131
    ],
    [
      160,
      7,
      34,
      6,
      1213,
      3459
    ],
    [
      165,
      8,
      35,
      5,
      1419,
      3676
    ],
    [
      187,
      6,
      43,
      6,
      2328,
      4692
    ],
    [
      145,
      6,
      36,
      7,
      515,
      2830
    ],
    [
      159,
      6,
      36,
      7,
      1103,
      3418
    ],
    [
      145,
      6,
      29,
      8,
      662,
      2830
    ],
    [
      154,
      7,
      35,
      6,
      909,
      3211
    ],
    [
      162,
      7,
      35,
      6,
      1245,
      3547
    ],
    [
      167,
      8,
      36,
      5,
      1455,
      3766
    ],
    [
      189,
      6,
      44,
      6,
      2377,
      4790
    ],
    [
      161,
      6,
      37,
      7,
      1131,
      3502
    ],
    [
      140,
      6,
      30,
      8,
      431,
      2662
    ],
    [
      147,
      6,
      30,
      8,
      683,
      2914
    ],
    [
      196,
      7,
      44,
      5,
      2757,
      5155
    ],
    [
      156,
      7,
      36,
      6,
      933,
      3291
    ],
    [
      164,
      7,
      36,
      6,
      1277,
      3635
    ],
    [
      169,
      8,
      37,
      5,
      1491,
      3856
    ],
    [
      191,
      6,
      45,
      6,
      2426,
      4888
    ],
    [
      163,
      6,
      38,
      7,
      1159,
      3586
    ],
    [
      142,
      6,
      31,
      8,
      445,
      2739
    ],
    [
      149,
      6,
      31,
      8,
      704,
      2998
    ],
    [
      198,
      7,
      45,
      5,
      2813,
      5259
    ],
    [
      158,
      7,
      37,
      6,
      957,
      3371
    ],
    [
      166,
      7,
      37,
      6,
      1309,
      3723
    ],
    [
      171,
      8,
      38,
      5,
      1527,
      3946
    ],
    [
      145,
      4,
      32,
      12,
      507,
      2830
    ],
    [
      144,
      6,
      32,
      8,
      459,
      2816
    ],
    [
      151,
      6,
      32,
      8,
      725,
      3082
    ],
    [
      168,
      7,
      38,
      6,
      1341,
      3811
    ],
    [
      176,
      7,
      38,
      6,
      1701,
      4171
    ],
    [
      173,
      8,
      39,
      5,
      1563,
      4036
    ],
    [
      182,
      8,
      39,
      5,
      1986,
      4459
    ],
    [
      190,
      9,
      42,
      4,
      2387,
      4855
    ],
    [
      200,
      9,
      42,
      4,
      2897,
      5365
    ],
    [
      174,
      6,
      40,
      7,
      1537,
      4076
    ],
    [
      181,
      6,
      40,
      7,
      1859,
      4398
    ],
    [
      146,
      6,
      33,
      8,
      473,
      2893
    ],
    [
      153,
      6,
      33,
      8,
      746,
      3166
    ],
    [
      170,
      7,
      39,
      6,
      1373,
      3899
    ],
    [
      178,
      7,
      39,
      6,
      1741,
      4267
    ],
    [
      175,
      8,
      40,
      5,
      1599,
      4126
    ],
    [
      184,
      8,
      40,
      5,
      2031,
      4558
    ],
    [
      193,
      8,
      40,
      5,
      2463,
      4990
    ],
    [
      192,
      9,
      43,
      4,
      2437,
      4955
    ],
    [
      202,
      9,
      43,
      4,
      2957,
      5475
    ],
    [
      183,
      6,
      41,
      7,
      1901,
      4496
    ],
    [
      155,
      6,
      34,
      8,
      767,
      3250
    ],
    [
      172,
      7,
      40,
      6,
      1405,
      3987
    ],
    [
      180,
      7,
      40,
      6,
      1781,
      4363
    ],
    [
      148,
      7,
      32,
      7,
      525,
      2971
    ],
    [
      177,
      8,
      41,
      5,
      1635,
      4216
    ],
    [
      186,
      8,
      41,
      5,
      2076,
      4657
    ],
    [
      195,
      8,
      41,
      5,
      2517,
      5098
    ],
    [
      194,
      9,
      44,
      4,
      2487,
      5055
    ],
    [
      204,
      9,
      44,
      4,
      3017,
      5585
    ],
    [
      185,
      6,
      42,
      7,
      1943,
      4594
    ],
    [
      157,
      6,
      35,
      8,
      788,
      3334
    ],
    [
      182,
      7,
      41,
      6,
      1821,
      4459
    ],
    [
      150,
      7,
      33,
      7,
      541,
      3051
    ],
    [
      158,
      7,
      33,
      7,
      861,
      3371
    ],
    [
      179,
      8,
      42,
      5,
      1671,
      4306
    ],
    [
      188,
      8,
      42,
      5,
      2121,
      4756
    ],
    [
      197,
      8,
      42,
      5,
      2571,
      5206
    ],
    [
      196,
      9,
      45,
      4,
      2537,
      5155
    ],
    [
      206,
      9,
      45,
      4,
      3077,
      5695
    ],
    [
      187,
      6,
      43,
      7,
      1985,
      4692
    ],
    [
      159,
      6,
      36,
      8,
      809,
      3418
    ],
    [
      145,
      6,
      29,
      9,
      417,
      2830
    ],
    [
      152,
      7,
      34,
      7,
      557,
      3131
    ],
    [
      160,
      7,
      34,
      7,
      885,
      3459
    ],
    [
      190,
      8,
      43,
      5,
      2166,
      4855
    ],
    [
      199,
      8,
      43,
      5,
      2625,
      5314
    ],
    [
      163,
      8,
      34,
      6,
      1005,
      3586
    ],
    [
      208,
      9,
      46,
      4,
      3137,
      5805
    ],
    [
      145,
      4,
      32,
      13,
      327,
      2830
    ],
    [
      189,
      6,
      44,
      7,
      2027,
      4790
    ],
    [
      161,
      6,
      37,
      8,
      830,
      3502
    ],
    [
      147,
      6,
      30,
      9,
      431,
      2914
    ],
    [
      154,
      7,
      35,
      7,
      573,
      3211
    ],
    [
      162,
      7,
      35,
      7,
      909,
      3547
    ],
    [
      201,
      8,
      44,
      5,
      2679,
      5422
    ],
    [
      165,
      8,
      35,
      6,
      1032,
      3676
    ],
    [
      210,
      9,
      47,
      4,
      3197,
      5915
    ],
    [
      191,
      6,
      45,
      7,
      2069,
      4888
    ],
    [
      163,
      6,
      38,
      8,
      851,
      3586
    ],
    [
      149,
      6,
      31,
      9,
      445,
      2998
    ],
    [
      196,
      7,
      44,
      6,
      2349,
      5155
    ],
    [
      156,
      7,
      36,
      7,
      589,
      3291
    ],
    [
      164,
      7,
      36,
      7,
      933,
      3635
    ],
    [
      203,
      8,
      45,
      5,
      2733,
      5530
    ],
    [
      167,
      8,
      36,
      6,
      1059,
      3766
    ],
    [
      212,
      9,
      48,
      4,
      3257,
      6025
    ],
    [
      151,
      6,
      32,
      9,
      459,
      3082
    ],
    [
      198,
      7,
      45,
      6,
      2397,
      5259
    ],
    [
      158,
      7,
      37,
      7,
      605,
      3371
    ],
    [
      166,
      7,
      37,
      7,
      957,
      3723
    ],
    [
      205,
      8,
      46,
      5,
      2787,
      5638
    ],
    [
      169,
      8,
      37,
      6,
      1086,
      3856
    ],
    [
      214,
      9,
      49,
      4,
      3317,
      6135
    ],
    [
      174,
      6,
      40,
      8,
      1215,
      4076
    ],
    [
      181,
      6,
      40,
      8,
      1537,
      4398
    ],
    [
      153,
      6,
      33,
      9,
      473,
      3166
    ],
    [
      168,
      7,
      38,
      7,
      981,
      3811
    ],
    [
      176,
      7,
      38,
      7,
      1341,
      4171
    ],
    [
      171,
      8,
      38,
      6,
      1113,
      3946
    ],
    [
      216,
      9,
      50,
      4,
      3377,
      6245
    ],
    [
      205,
      10,
      44,
      4,
      2769,
      5638
    ],
    [
      183,
      6,
      41,
      8,
      1572,
      4496
    ],
    [
      155,
      6,
      34,
      9,
      487,
      3250
    ],
    [
      170,
      7,
      39,
      7,
      1005,
      3899
    ],
    [
      178,
      7,
      39,
      7,
      1373,
      4267
    ],
    [
      218,
      8,
      48,
      5,
      3399,
      6358
    ],
    [
      173,
      8,
      39,
      6,
      1140,
      4036
    ],
    [
      182,
      8,
      39,
      6,
      1563,
      4459
    ],
    [
      207,
      10,
      45,
      4,
      2824,
      5748
    ],
    [
      185,
      6,
      42,
      8,
      1607,
      4594
    ],
    [
      157,
      6,
      35,
      9,
      501,
      3334
    ],
    [
      172,
      7,
      40,
      7,
      1029,
      3987
    ],
    [
      180,
      7,
      40,
      7,
      1405,
      4363
    ],
    [
      220,
      8,
      49,
      5,
      3462,
      6475
    ],
    [
      175,
      8,
      40,
      6,
      1167,
      4126
    ],
    [
      184,
      8,
      40,
      6,
      1599,
      4558
    ],
    [
      193,
      8,
      40,
      6,
      2031,
      4990
    ],
    [
      190,
      9,
      42,
      5,
      1877,
      4855
    ],
    [
      200,
      9,
      42,
      5,
      2387,
      5365
    ],
    [
      209,
      10,
      46,
      4,
      2879,
      5858
    ],
    [
      187,
      6,
      43,
      8,
      1642,
      4692
    ],
    [
      159,
      6,
      36,
      9,
      515,
      3418
    ],
    [
      182,
      7,
      41,
      7,
      1437,
      4459
    ],
    [
      158,
      7,
      33,
      8,
      541,
      3371
    ],
    [
      177,
      8,
      41,
      6,
      1194,
      4216
    ],
    [
      186,
      8,
      41,
      6,
      1635,
      4657
    ],
    [
      195,
      8,
      41,
      6,
      2076,
      5098
    ],
    [
      192,
      9,
      43,
      5,
      1917,
      4955
    ],
    [
      202,
      9,
      43,
      5,
      2437,
      5475
    ],
    [
      211,
      10,
      47,
      4,
      2934,
      5968
    ],
    [
      222,
      10,
      47,
      4,
      3561,
      6595
    ],
    [
      189,
      6,
      44,
      8,
      1677,
      4790
    ],
    [
      161,
      6,
      37,
      9,
      529,
      3502
    ],
    [
      160,
      7,
      34,
      8,
      557,
      3459
    ],
    [
      179,
      8,
      42,
      6,
      1221,
      4306
    ],
    [
      188,
      8,
      42,
      6,
      1671,
      4756
    ],
    [
      197,
      8,
      42,
      6,
      2121,
      5206
    ],
    [
      194,
      9,
      44,
      5,
      1957,
      5055
    ],
    [
      204,
      9,
      44,
      5,
      2487,
      5585
    ],
    [
      213,
      10,
      48,
      4,
      2989,
      6078
    ],
    [
      224,
      10,
      48,
      4,
      3627,
      6716
    ],
    [
      191,
      6,
      45,
      8,
      1712,
      4888
    ],
    [
      163,
      6,
      38,
      9,
      543,
      3586
    ],
    [
      162,
      7,
      35,
      8,
      573,
      3547
    ],
    [
      190,
      8,
      43,
      6,
      1707,
      4855
    ],
    [
      199,
      8,
      43,
      6,
      2166,
      5314
    ],
    [
      163,
      8,
      34,
      7,
      627,
      3586
    ],
    [
      196,
      9,
      45,
      5,
      1997,
      5155
    ],
    [
      206,
      9,
      45,
      5,
      2537,
      5695
    ],
    [
      215,
      10,
      49,
      4,
      3044,
      6188
    ],
    [
      226,
      10,
      49,
      4,
      3693,
      6837
    ],
    [
      196,
      7,
      44,
      7,
      1941,
      5155
    ],
    [
      164,
      7,
      36,
      8,
      589,
      3635
    ],
    [
      201,
      8,
      44,
      6,
      2211,
      5422
    ],
    [
      165,
      8,
      35,
      7,
      645,
      3676
    ],
    [
      208,
      9,
      46,
      5,
      2587,
      5805
    ],
    [
      217,
      10,
      50,
      4,
      3099,
      6298
    ],
    [
      228,
      10,
      50,
      4,
      3759,
      6958
    ],
    [
      174,
      6,
      40,
      9,
      893,
      4076
    ],
    [
      181,
      6,
      40,
      9,
      1215,
      4398
    ],
    [
      198,
      7,
      45,
      7,
      1981,
      5259
    ],
    [
      166,
      7,
      37,
      8,
      605,
      3723
    ],
    [
      203,
      8,
      45,
      6,
      2256,
      5530
    ],
    [
      167,
      8,
      36,
      7,
      663,
      3766
    ],
    [
      210,
      9,
      47,
      5,
      2637,
      5915
    ],
    [
      220,
      9,
      47,
      5,
      3197,
      6475
    ],
    [
      219,
      10,
      51,
      4,
      3154,
      6408
    ],
    [
      230,
      10,
      51,
      4,
      3825,
      7079
    ],
    [
      183,
      6,
      41,
      9,
      1243,
      4496
    ],
    [
      168,
      7,
      38,
      8,
      621,
      3811
    ],
    [
      176,
      7,
      38,
      8,
      981,
      4171
    ],
    [
      205,
      8,
      46,
      6,
      2301,
      5638
    ],
    [
      169,
      8,
      37,
      7,
      681,
      3856
    ],
    [
      212,
      9,
      48,
      5,
      2687,
      6025
    ],
    [
      222,
      9,
      48,
      5,
      3257,
      6595
    ],
    [
      221,
      10,
      52,
      4,
      3209,
      6518
    ],
    [
      232,
      10,
      52,
      4,
      3891,
      7200
    ],
    [
      220,
      11,
      46,
      4,
      3177,
      6475
    ],
    [
      185,
      6,
      42,
      9,
      1271,
      4594
    ],
    [
      170,
      7,
      39,
      8,
      637,
      3899
    ],
    [
      178,
      7,
      39,
      8,
      1005,
      4267
    ],
    [
      171,
      8,
      38,
      7,
      699,
      3946
    ],
    [
      214,
      9,
      49,
      5,
      2737,
      6135
    ],
    [
      223,
      10,
      53,
      4,
      3264,
      6628
    ],
    [
      234,
      10,
      53,
      4,
      3957,
      7321
    ],
    [
      222,
      11,
      47,
      4,
      3237,
      6595
    ],
    [
      187,
      6,
      43,
      9,
      1299,
      4692
    ],
    [
      172,
      7,
      40,
      8,
      653,
      3987
    ],
    [
      180,
      7,
      40,
      8,
      1029,
      4363
    ],
    [
      218,
      8,
      48,
      6,
      2895,
      6358
    ],
    [
      227,
      8,
      48,
      6,
      3399,
      6862
    ],
    [
      173,
      8,
      39,
      7,
      717,
      4036
    ],
    [
      182,
      8,
      39,
      7,
      1140,
      4459
    ],
    [
      216,
      9,
      50,
      5,
      2787,
      6245
    ],
    [
      225,
      10,
      54,
      4,
      3319,
      6738
    ],
    [
      236,
      10,
      54,
      4,
      4023,
      7442
    ],
    [
      189,
      6,
      44,
      9,
      1327,
      4790
    ],
    [
      182,
      7,
      41,
      8,
      1053,
      4459
    ],
    [
      220,
      8,
      49,
      6,
      2949,
      6475
    ],
    [
      229,
      8,
      49,
      6,
      3462,
      6988
    ],
    [
      175,
      8,
      40,
      7,
      735,
      4126
    ],
    [
      184,
      8,
      40,
      7,
      1167,
      4558
    ],
    [
      193,
      8,
      40,
      7,
      1599,
      4990
    ],
    [
      238,
      10,
      55,
      4,
      4089,
      7563
    ],
    [
      205,
      10,
      44,
      5,
      2175,
      5638
    ],
    [
      191,
      6,
      45,
      9,
      1355,
      4888
    ],
    [
      231,
      8,
      50,
      6,
      3525,
      7114
    ],
    [
      177,
      8,
      41,
      7,
      753,
      4216
    ],
    [
      186,
      8,
      41,
      7,
      1194,
      4657
    ],
    [
      195,
      8,
      41,
      7,
      1635,
      5098
    ],
    [
      190,
      9,
      42,
      6,
      1367,
      4855
    ],
    [
      200,
      9,
      42,
      6,
      1877,
      5365
    ],
    [
      207,
      10,
      45,
      5,
      2219,
      5748
    ],
    [
      240,
      11,
      50,
      4,
      4149,
      7687
    ],
    [
      233,
      8,
      51,
      6,
      3588,
      7240
    ],
    [
      179,
      8,
      42,
      7,
      771,
      4306
    ],
    [
      188,
      8,
      42,
      7,
      1221,
      4756
    ],
    [
      197,
      8,
      42,
      7,
      1671,
      5206
    ],
    [
      192,
      9,
      43,
      6,
      1397,
      4955
    ],
    [
      202,
      9,
      43,
      6,
      1917,
      5475
    ],
    [
      209,
      10,
      46,
      5,
      2263,
      5858
    ],
    [
      242,
      11,
      51,
      4,
      4221,
      7819
    ],
    [
      174,
      6,
      40,
      10,
      571,
      4076
    ],
    [
      181,
      6,
      40,
      10,
      893,
      4398
    ],
    [
      196,
      7,
      44,
      8,
      1533,
      5155
    ],
    [
      235,
      8,
      52,
      6,
      3651,
      7366
    ],
    [
      190,
      8,
      43,
      7,
      1248,
      4855
    ],
    [
      199,
      8,
      43,
      7,
      1707,
      5314
    ],
    [
      194,
      9,
      44,
      6,
      1427,
      5055
    ],
    [
      204,
      9,
      44,
      6,
      1957,
      5585
    ],
    [
      211,
      10,
      47,
      5,
      2307,
      5968
    ],
    [
      222,
      10,
      47,
      5,
      2934,
      6595
    ],
    [
      244,
      11,
      52,
      4,
      4293,
      7951
    ],
    [
      183,
      6,
      41,
      10,
      914,
      4496
    ],
    [
      198,
      7,
      45,
      8,
      1565,
      5259
    ],
    [
      201,
      8,
      44,
      7,
      1743,
      5422
    ],
    [
      196,
      9,
      45,
      6,
      1457,
      5155
    ],
    [
      206,
      9,
      45,
      6,
      1997,
      5695
    ],
    [
      213,
      10,
      48,
      5,
      2351,
      6078
    ],
    [
      224,
      10,
      48,
      5,
      2989,
      6716
    ],
    [
      246,
      11,
      53,
      4,
      4365,
      8083
    ],
    [
      185,
      6,
      42,
      10,
      935,
      4594
    ],
    [
      176,
      7,
      38,
      9,
      621,
      4171
    ],
    [
      203,
      8,
      45,
      7,
      1779,
      5530
    ],
    [
      208,
      9,
      46,
      6,
      2037,
      5805
    ],
    [
      215,
      10,
      49,
      5,
      2395,
      6188
    ],
    [
      226,
      10,
      49,
      5,
      3044,
      6837
    ],
    [
      248,
      11,
      54,
      4,
      4437,
      8215
    ],
    [
      235,
      12,
      48,
      4,
      3611,
      7366
    ],
    [
      187,
      6,
      43,
      10,
      956,
      4692
    ],
    [
      178,
      7,
      39,
      9,
      637,
      4267
    ],
    [
      205,
      8,
      46,
      7,
      1815,
      5638
    ],
    [
      210,
      9,
      47,
      6,
      2077,
      5915
    ],
    [
      220,
      9,
      47,
      6,
      2637,
      6475
    ],
    [
      217,
      10,
      50,
      5,
      2439,
      6298
    ],
    [
      228,
      10,
      50,
      5,
      3099,
      6958
    ],
    [
      250,
      11,
      55,
      4,
      4509,
      8347
    ],
    [
      237,
      12,
      49,
      4,
      3676,
      7496
    ],
    [
      189,
      6,
      44,
      10,
      977,
      4790
    ],
    [
      180,
      7,
      40,
      9,
      653,
      4363
    ],
    [
      212,
      9,
      48,
      6,
      2117,
      6025
    ],
    [
      222,
      9,
      48,
      6,
      2687,
      6595
    ],
    [
      219,
      10,
      51,
      5,
      2483,
      6408
    ],
    [
      230,
      10,
      51,
      5,
      3154,
      7079
    ],
    [
      252,
      11,
      56,
      4,
      4581,
      8479
    ],
    [
      239,
      12,
      50,
      4,
      3741,
      7626
    ],
    [
      191,
      6,
      45,
      10,
      998,
      4888
    ],
    [
      182,
      7,
      41,
      9,
      669,
      4459
    ],
    [
      218,
      8,
      48,
      7,
      2391,
      6358
    ],
    [
      227,
      8,
      48,
      7,
      2895,
      6862
    ],
    [
      182,
      8,
      39,
      8,
      717,
      4459
    ],
    [
      214,
      9,
      49,
      6,
      2157,
      6135
    ],
    [
      221,
      10,
      52,
      5,
      2527,
      6518
    ],
    [
      232,
      10,
      52,
      5,
      3209,
      7200
    ],
    [
      254,
      11,
      57,
      4,
      4653,
      8611
    ],
    [
      241,
      12,
      51,
      4,
      3806,
      7756
    ],
    [
      220,
      8,
      49,
      7,
      2436,
      6475
    ],
    [
      229,
      8,
      49,
      7,
      2949,
      6988
    ],
    [
      184,
      8,
      40,
      8,
      735,
      4558
    ],
    [
      193,
      8,
      40,
      8,
      1167,
      4990
    ],
    [
      216,
      9,
      50,
      6,
      2197,
      6245
    ],
    [
      223,
      10,
      53,
      5,
      2571,
      6628
    ],
    [
      234,
      10,
      53,
      5,
      3264,
      7321
    ],
    [
      256,
      11,
      58,
      4,
      4725,
      8743
    ],
    [
      220,
      11,
      46,
      5,
      2493,
      6475
    ],
    [
      243,
      12,
      52,
      4,
      3871,
      7886
    ],
    [
      181,
      6,
      40,
      11,
      571,
      4398
    ],
    [
      231,
      8,
      50,
      7,
      3003,
      7114
    ],
    [
      186,
      8,
      41,
      8,
      753,
      4657
    ],
    [
      195,
      8,
      41,
      8,
      1194,
      5098
    ],
    [
      225,
      10,
      54,
      5,
      2615,
      6738
    ],
    [
      236,
      10,
      54,
      5,
      3319,
      7442
    ],
    [
      247,
      10,
      54,
      5,
      4023,
      8146
    ],
    [
      258,
      11,
      59,
      4,
      4797,
      8875
    ],
    [
      222,
      11,
      47,
      5,
      2541,
      6595
    ],
    [
      245,
      12,
      53,
      4,
      3936,
      8016
    ],
    [
      183,
      6,
      41,
      11,
      585,
      4496
    ],
    [
      196,
      7,
      44,
      9,
      1125,
      5155
    ],
    [
      233,
      8,
      51,
      7,
      3057,
      7240
    ],
    [
      188,
      8,
      42,
      8,
      771,
      4756
    ],
    [
      197,
      8,
      42,
      8,
      1221,
      5206
    ],
    [
      190,
      9,
      42,
      7,
      857,
      4855
    ],
    [
      200,
      9,
      42,
      7,
      1367,
      5365
    ],
    [
      238,
      10,
      55,
      5,
      3374,
      7563
    ],
    [
      249,
      10,
      55,
      5,
      4089,
      8278
    ],
    [
      205,
      10,
      44,
      6,
      1581,
      5638
    ],
    [
      247,
      12,
      54,
      4,
      4001,
      8146
    ],
    [
      185,
      6,
      42,
      11,
      599,
      4594
    ],
    [
      198,
      7,
      45,
      9,
      1149,
      5259
    ],
    [
      235,
      8,
      52,
      7,
      3111,
      7366
    ],
    [
      190,
      8,
      43,
      8,
      789,
      4855
    ],
    [
      199,
      8,
      43,
      8,
      1248,
      5314
    ],
    [
      192,
      9,
      43,
      7,
      877,
      4955
    ],
    [
      202,
      9,
      43,
      7,
      1397,
      5475
    ],
    [
      251,
      10,
      56,
      5,
      4155,
      8410
    ],
    [
      207,
      10,
      45,
      6,
      1614,
      5748
    ],
    [
      187,
      6,
      43,
      11,
      613,
      4692
    ],
    [
      201,
      8,
      44,
      8,
      1275,
      5422
    ],
    [
      194,
      9,
      44,
      7,
      897,
      5055
    ],
    [
      204,
      9,
      44,
      7,
      1427,
      5585
    ],
    [
      253,
      10,
      57,
      5,
      4221,
      8542
    ],
    [
      209,
      10,
      46,
      6,
      1647,
      5858
    ],
    [
      240,
      11,
      50,
      5,
      3417,
      7687
    ],
    [
      189,
      6,
      44,
      11,
      627,
      4790
    ],
    [
      203,
      8,
      45,
      8,
      1302,
      5530
    ],
    [
      196,
      9,
      45,
      7,
      917,
      5155
    ],
    [
      206,
      9,
      45,
      7,
      1457,
      5695
    ],
    [
      255,
      10,
      58,
      5,
      4287,
      8674
    ],
    [
      211,
      10,
      47,
      6,
      1680,
      5968
    ],
    [
      222,
      10,
      47,
      6,
      2307,
      6595
    ],
    [
      242,
      11,
      51,
      5,
      3477,
      7819
    ],
    [
      266,
      12,
      57,
      4,
      5093,
      9433
    ],
    [
      191,
      6,
      45,
      11,
      641,
      4888
    ],
    [
      205,
      8,
      46,
      8,
      1329,
      5638
    ],
    [
      208,
      9,
      46,
      7,
      1487,
      5805
    ],
    [
      257,
      10,
      59,
      5,
      4353,
      8806
    ],
    [
      213,
      10,
      48,
      6,
      1713,
      6078
    ],
    [
      224,
      10,
      48,
      6,
      2351,
      6716
    ],
    [
      244,
      11,
      52,
      5,
      3537,
      7951
    ],
    [
      268,
      12,
      58,
      4,
      5171,
      9576
    ],
    [
      210,
      9,
      47,
      7,
      1517,
      5915
    ],
    [
      220,
      9,
      47,
      7,
      2077,
      6475
    ],
    [
      259,
      10,
      60,
      5,
      4419,
      8938
    ],
    [
      215,
      10,
      49,
      6,
      1746,
      6188
    ],
    [
      226,
      10,
      49,
      6,
      2395,
      6837
    ],
    [
      246,
      11,
      53,
      5,
      3597,
      8083
    ],
    [
      270,
      12,
      59,
      4,
      5249,
      9719
    ],
    [
      218,
      8,
      48,
      8,
      1887,
      6358
    ],
    [
      227,
      8,
      48,
      8,
      2391,
      6862
    ],
    [
      212,
      9,
      48,
      7,
      1547,
      6025
    ],
    [
      222,
      9,
      48,
      7,
      2117,
      6595
    ],
    [
      261,
      10,
      61,
      5,
      4485,
      9070
    ],
    [
      217,
      10,
      50,
      6,
      1779,
      6298
    ],
    [
      228,
      10,
      50,
      6,
      2439,
      6958
    ],
    [
      248,
      11,
      54,
      5,
      3657,
      8215
    ],
    [
      272,
      12,
      60,
      4,
      5327,
      9862
    ],
    [
      220,
      8,
      49,
      8,
      1923,
      6475
    ],
    [
      229,
      8,
      49,
      8,
      2436,
      6988
    ],
    [
      193,
      8,
      40,
      9,
      735,
      4990
    ],
    [
      214,
      9,
      49,
      7,
      1577,
      6135
    ],
    [
      263,
      10,
      62,
      5,
      4551,
      9202
    ],
    [
      219,
      10,
      51,
      6,
      1812,
      6408
    ],
    [
      230,
      10,
      51,
      6,
      2483,
      7079
    ],
    [
      250,
      11,
      55,
      5,
      3717,
      8347
    ],
    [
      274,
      12,
      61,
      4,
      5405,
      10005
    ],
    [
      235,
      12,
      48,
      5,
      2831,
      7366
    ],
    [
      260,
      13,
      55,
      4,
      4421,
      9011
    ],
    [
      196,
      7,
      44,
      10,
      717,
      5155
    ],
    [
      231,
      8,
      50,
      8,
      2481,
      7114
    ],
    [
      195,
      8,
      41,
      9,
      753,
      5098
    ],
    [
      216,
      9,
      50,
      7,
      1607,
      6245
    ],
    [
      265,
      10,
      63,
      5,
      4617,
      9334
    ],
    [
      221,
      10,
      52,
      6,
      1845,
      6518
    ],
    [
      232,
      10,
      52,
      6,
      2527,
      7200
    ],
    [
      252,
      11,
      56,
      5,
      3777,
      8479
    ],
    [
      276,
      12,
      62,
      4,
      5483,
      10148
    ],
    [
      237,
      12,
      49,
      5,
      2883,
      7496
    ],
    [
      262,
      13,
      56,
      4,
      4491,
      9151
    ],
    [
      198,
      7,
      45,
      10,
      733,
      5259
    ],
    [
      233,
      8,
      51,
      8,
      2526,
      7240
    ],
    [
      197,
      8,
      42,
      9,
      771,
      5206
    ],
    [
      267,
      10,
      64,
      5,
      4683,
      9466
    ],
    [
      223,
      10,
      53,
      6,
      1878,
      6628
    ],
    [
      234,
      10,
      53,
      6,
      2571,
      7321
    ],
    [
      254,
      11,
      57,
      5,
      3837,
      8611
    ],
    [
      278,
      12,
      63,
      4,
      5561,
      10291
    ],
    [
      239,
      12,
      50,
      5,
      2935,
      7626
    ],
    [
      264,
      13,
      57,
      4,
      4561,
      9291
    ],
    [
      235,
      8,
      52,
      8,
      2571,
      7366
    ],
    [
      199,
      8,
      43,
      9,
      789,
      5314
    ],
    [
      200,
      9,
      42,
      8,
      857,
      5365
    ],
    [
      225,
      10,
      54,
      6,
      1911,
      6738
    ],
    [
      236,
      10,
      54,
      6,
      2615,
      7442
    ],
    [
      247,
      10,
      54,
      6,
      3319,
      8146
    ],
    [
      256,
      11,
      58,
      5,
      3897,
      8743
    ],
    [
      220,
      11,
      46,
      6,
      1809,
      6475
    ],
    [
      241,
      12,
      51,
      5,
      2987,
      7756
    ],
    [
      201,
      8,
      44,
      9,
      807,
      5422
    ],
    [
      202,
      9,
      43,
      8,
      877,
      5475
    ],
    [
      238,
      10,
      55,
      6,
      2659,
      7563
    ],
    [
      249,
      10,
      55,
      6,
      3374,
      8278
    ],
    [
      205,
      10,
      44,
      7,
      987,
      5638
    ],
    [
      258,
      11,
      59,
      5,
      3957,
      8875
    ],
    [
      222,
      11,
      47,
      6,
      1845,
      6595
    ],
    [
      243,
      12,
      52,
      5,
      3039,
      7886
    ],
    [
      282,
      13,
      59,
      4,
      5709,
      10579
    ],
    [
      203,
      8,
      45,
      9,
      825,
      5530
    ],
    [
      204,
      9,
      44,
      8,
      897,
      5585
    ],
    [
      251,
      10,
      56,
      6,
      3429,
      8410
    ],
    [
      207,
      10,
      45,
      7,
      1009,
      5748
    ],
    [
      245,
      12,
      53,
      5,
      3091,
      8016
    ],
    [
      284,
      13,
      60,
      4,
      5793,
      10733
    ],
    [
      269,
      14,
      54,
      4,
      4707,
      9610
    ],
    [
      205,
      8,
      46,
      9,
      843,
      5638
    ],
    [
      206,
      9,
      45,
      8,
      917,
      5695
    ],
    [
      253,
      10,
      57,
      6,
      3484,
      8542
    ],
    [
      209,
      10,
      46,
      7,
      1031,
      5858
    ],
    [
      247,
      12,
      54,
      5,
      3143,
      8146
    ],
    [
      286,
      13,
      61,
      4,
      5877,
      10887
    ],
    [
      271,
      14,
      55,
      4,
      4782,
      9760
    ],
    [
      208,
      9,
      46,
      8,
      937,
      5805
    ],
    [
      255,
      10,
      58,
      6,
      3539,
      8674
    ],
    [
      211,
      10,
      47,
      7,
      1053,
      5968
    ],
    [
      222,
      10,
      47,
      7,
      1680,
      6595
    ],
    [
      240,
      11,
      50,
      6,
      2685,
      7687
    ],
    [
      288,
      13,
      62,
      4,
      5961,
      11041
    ],
    [
      273,
      14,
      56,
      4,
      4857,
      9910
    ],
    [
      218,
      8,
      48,
      9,
      1383,
      6358
    ],
    [
      227,
      8,
      48,
      9,
      1887,
      6862
    ],
    [
      210,
      9,
      47,
      8,
      957,
      5915
    ],
    [
      220,
      9,
      47,
      8,
      1517,
      6475
    ],
    [
      257,
      10,
      59,
      6,
      3594,
      8806
    ],
    [
      213,
      10,
      48,
      7,
      1075,
      6078
    ],
    [
      224,
      10,
      48,
      7,
      1713,
      6716
    ],
    [
      278,
      11,
      63,
      5,
      5085,
      10291
    ],
    [
      242,
      11,
      51,
      6,
      2733,
      7819
    ],
    [
      290,
      13,
      63,
      4,
      6045,
      11195
    ],
    [
      275,
      14,
      57,
      4,
      4932,
      10060
    ],
    [
      220,
      8,
      49,
      9,
      1410,
      6475
    ],
    [
      229,
      8,
      49,
      9,
      1923,
      6988
    ],
    [
      212,
      9,
      48,
      8,
      977,
      6025
    ],
    [
      222,
      9,
      48,
      8,
      1547,
      6595
    ],
    [
      259,
      10,
      60,
      6,
      3649,
      8938
    ],
    [
      215,
      10,
      49,
      7,
      1097,
      6188
    ],
    [
      226,
      10,
      49,
      7,
      1746,
      6837
    ],
    [
      280,
      11,
      64,
      5,
      5157,
      10435
    ],
    [
      244,
      11,
      52,
      6,
      2781,
      7951
    ],
    [
      266,
      12,
      57,
      5,
      4196,
      9433
    ],
    [
      292,
      13,
      64,
      4,
      6129,
      11349
    ],
    [
      277,
      14,
      58,
      4,
      5007,
      10210
    ],
    [
      231,
      8,
      50,
      9,
      1959,
      7114
    ],
    [
      214,
      9,
      49,
      8,
      997,
      6135
    ],
    [
      261,
      10,
      61,
      6,
      3704,
      9070
    ],
    [
      217,
      10,
      50,
      7,
      1119,
      6298
    ],
    [
      228,
      10,
      50,
      7,
      1779,
      6958
    ],
    [
      282,
      11,
      65,
      5,
      5229,
      10579
    ],
    [
      246,
      11,
      53,
      6,
      2829,
      8083
    ],
    [
      268,
      12,
      58,
      5,
      4261,
      9576
    ],
    [
      294,
      13,
      65,
      4,
      6213,
      11503
    ],
    [
      279,
      14,
      59,
      4,
      5082,
      10360
    ],
    [
      233,
      8,
      51,
      9,
      1995,
      7240
    ],
    [
      216,
      9,
      50,
      8,
      1017,
      6245
    ],
    [
      263,
      10,
      62,
      6,
      3759,
      9202
    ],
    [
      219,
      10,
      51,
      7,
      1141,
      6408
    ],
    [
      230,
      10,
      51,
      7,
      1812,
      7079
    ],
    [
      248,
      11,
      54,
      6,
      2877,
      8215
    ],
    [
      270,
      12,
      59,
      5,
      4326,
      9719
    ],
    [
      296,
      13,
      66,
      4,
      6297,
      11657
    ],
    [
      281,
      14,
      60,
      4,
      5157,
      10510
    ],
    [
      235,
      8,
      52,
      9,
      2031,
      7366
    ],
    [
      265,
      10,
      63,
      6,
      3814,
      9334
    ],
    [
      221,
      10,
      52,
      7,
      1163,
      6518
    ],
    [
      232,
      10,
      52,
      7,
      1845,
      7200
    ],
    [
      250,
      11,
      55,
      6,
      2925,
      8347
    ],
    [
      272,
      12,
      60,
      5,
      4391,
      9862
    ],
    [
      298,
      13,
      67,
      4,
      6381,
      11811
    ],
    [
      283,
      14,
      61,
      4,
      5232,
      10660
    ],
    [
      267,
      10,
      64,
      6,
      3869,
      9466
    ],
    [
      223,
      10,
      53,
      7,
      1185,
      6628
    ],
    [
      234,
      10,
      53,
      7,
      1878,
      7321
    ],
    [
      252,
      11,
      56,
      6,
      2973,
      8479
    ],
    [
      274,
      12,
      61,
      5,
      4456,
      10005
    ],
    [
      235,
      12,
      48,
      6,
      2051,
      7366
    ],
    [
      300,
      13,
      68,
      4,
      6465,
      11965
    ],
    [
      285,
      14,
      62,
      4,
      5307,
      10810
    ],
    [
      225,
      10,
      54,
      7,
      1207,
      6738
    ],
    [
      236,
      10,
      54,
      7,
      1911,
      7442
    ],
    [
      247,
      10,
      54,
      7,
      2615,
      8146
    ],
    [
      254,
      11,
      57,
      6,
      3021,
      8611
    ],
    [
      276,
      12,
      62,
      5,
      4521,
      10148
    ],
    [
      289,
      12,
      62,
      5,
      5483,
      11110
    ],
    [
      237,
      12,
      49,
      6,
      2090,
      7496
    ],
    [
      260,
      13,
      55,
      5,
      3469,
      9011
    ],
    [
      287,
      14,
      63,
      4,
      5382,
      10960
    ],
    [
      238,
      10,
      55,
      7,
      1944,
      7563
    ],
    [
      249,
      10,
      55,
      7,
      2659,
      8278
    ],
    [
      256,
      11,
      58,
      6,
      3069,
      8743
    ],
    [
      220,
      11,
      46,
      7,
      1125,
      6475
    ],
    [
      278,
      12,
      63,
      5,
      4586,
      10291
    ],
    [
      291,
      12,
      63,
      5,
      5561,
      11266
    ],
    [
      239,
      12,
      50,
      6,
      2129,
      7626
    ],
    [
      262,
      13,
      56,
      5,
      3525,
      9151
    ],
    [
      289,
      14,
      64,
      4,
      5457,
      11110
    ],
    [
      251,
      10,
      56,
      7,
      2703,
      8410
    ],
    [
      258,
      11,
      59,
      6,
      3117,
      8875
    ],
    [
      222,
      11,
      47,
      7,
      1149,
      6595
    ],
    [
      293,
      12,
      64,
      5,
      5639,
      11422
    ],
    [
      241,
      12,
      51,
      6,
      2168,
      7756
    ],
    [
      264,
      13,
      57,
      5,
      3581,
      9291
    ],
    [
      306,
      14,
      65,
      4,
      6717,
      12445
    ],
    [
      218,
      8,
      48,
      10,
      879,
      6358
    ],
    [
      227,
      8,
      48,
      10,
      1383,
      6862
    ],
    [
      253,
      10,
      57,
      7,
      2747,
      8542
    ],
    [
      295,
      12,
      65,
      5,
      5717,
      11578
    ],
    [
      243,
      12,
      52,
      6,
      2207,
      7886
    ],
    [
      308,
      14,
      66,
      4,
      6807,
      12610
    ],
    [
      220,
      8,
      49,
      10,
      897,
      6475
    ],
    [
      229,
      8,
      49,
      10,
      1410,
      6988
    ],
    [
      220,
      9,
      47,
      9,
      957,
      6475
    ],
    [
      255,
      10,
      58,
      7,
      2791,
      8674
    ],
    [
      222,
      10,
      47,
      8,
      1053,
      6595
    ],
    [
      297,
      12,
      66,
      5,
      5795,
      11734
    ],
    [
      245,
      12,
      53,
      6,
      2246,
      8016
    ],
    [
      282,
      13,
      59,
      5,
      4701,
      10579
    ],
    [
      310,
      14,
      67,
      4,
      6897,
      12775
    ],
    [
      231,
      8,
      50,
      10,
      1437,
      7114
    ],
    [
      222,
      9,
      48,
      9,
      977,
      6595
    ],
    [
      257,
      10,
      59,
      7,
      2835,
      8806
    ],
    [
      224,
      10,
      48,
      8,
      1075,
      6716
    ],
    [
      240,
      11,
      50,
      7,
      1953,
      7687
    ],
    [
      299,
      12,
      67,
      5,
      5873,
      11890
    ],
    [
      247,
      12,
      54,
      6,
      2285,
      8146
    ],
    [
      284,
      13,
      60,
      5,
      4771,
      10733
    ],
    [
      312,
      14,
      68,
      4,
      6987,
      12940
    ],
    [
      233,
      8,
      51,
      10,
      1464,
      7240
    ],
    [
      259,
      10,
      60,
      7,
      2879,
      8938
    ],
    [
      226,
      10,
      49,
      8,
      1097,
      6837
    ],
    [
      278,
      11,
      63,
      6,
      4197,
      10291
    ],
    [
      242,
      11,
      51,
      7,
      1989,
      7819
    ],
    [
      301,
      12,
      68,
      5,
      5951,
      12046
    ],
    [
      286,
      13,
      61,
      5,
      4841,
      10887
    ],
    [
      314,
      14,
      69,
      4,
      7077,
      13105
    ],
    [
      269,
      14,
      54,
      5,
      3687,
      9610
    ],
    [
      235,
      8,
      52,
      10,
      1491,
      7366
    ],
    [
      261,
      10,
      61,
      7,
      2923,
      9070
    ],
    [
      228,
      10,
      50,
      8,
      1119,
      6958
    ],
    [
      280,
      11,
      64,
      6,
      4257,
      10435
    ],
    [
      244,
      11,
      52,
      7,
      2025,
      7951
    ],
    [
      303,
      12,
      69,
      5,
      6029,
      12202
    ],
    [
      288,
      13,
      62,
      5,
      4911,
      11041
    ],
    [
      316,
      14,
      70,
      4,
      7167,
      13270
    ],
    [
      271,
      14,
      55,
      5,
      3747,
      9760
    ],
    [
      263,
      10,
      62,
      7,
      2967,
      9202
    ],
    [
      230,
      10,
      51,
      8,
      1141,
      7079
    ],
    [
      282,
      11,
      65,
      6,
      4317,
      10579
    ],
    [
      246,
      11,
      53,
      7,
      2061,
      8083
    ],
    [
      305,
      12,
      70,
      5,
      6107,
      12358
    ],
    [
      266,
      12,
      57,
      6,
      3299,
      9433
    ],
    [
      290,
      13,
      63,
      5,
      4981,
      11195
    ],
    [
      318,
      14,
      71,
      4,
      7257,
      13435
    ],
    [
      273,
      14,
      56,
      5,
      3807,
      9910
    ],
    [
      302,
      15,
      65,
      4,
      5949,
      12123
    ],
    [
      265,
      10,
      63,
      7,
      3011,
      9334
    ],
    [
      232,
      10,
      52,
      8,
      1163,
      7200
    ],
    [
      248,
      11,
      54,
      7,
      2097,
      8215
    ],
    [
      307,
      12,
      71,
      5,
      6185,
      12514
    ],
    [
      268,
      12,
      58,
      6,
      3351,
      9576
    ],
    [
      292,
      13,
      64,
      5,
      5051,
      11349
    ],
    [
      275,
      14,
      57,
      5,
      3867,
      10060
    ],
    [
      304,
      15,
      66,
      4,
      6029,
      12283
    ],
    [
      267,
      10,
      64,
      7,
      3055,
      9466
    ],
    [
      234,
      10,
      53,
      8,
      1185,
      7321
    ],
    [
      250,
      11,
      55,
      7,
      2133,
      8347
    ],
    [
      309,
      12,
      72,
      5,
      6263,
      12670
    ],
    [
      270,
      12,
      59,
      6,
      3403,
      9719
    ],
    [
      294,
      13,
      65,
      5,
      5121,
      11503
    ],
    [
      277,
      14,
      58,
      5,
      3927,
      10210
    ],
    [
      236,
      10,
      54,
      8,
      1207,
      7442
    ],
    [
      247,
      10,
      54,
      8,
      1911,
      8146
    ],
    [
      252,
      11,
      56,
      7,
      2169,
      8479
    ],
    [
      272,
      12,
      60,
      6,
      3455,
      9862
    ],
    [
      296,
      13,
      66,
      5,
      5191,
      11657
    ],
    [
      279,
      14,
      59,
      5,
      3987,
      10360
    ],
    [
      227,
      8,
      48,
      11,
      879,
      6862
    ],
    [
      238,
      10,
      55,
      8,
      1229,
      7563
    ],
    [
      249,
      10,
      55,
      8,
      1944,
      8278
    ],
    [
      254,
      11,
      57,
      7,
      2205,
      8611
    ],
    [
      274,
      12,
      61,
      6,
      3507,
      10005
    ],
    [
      235,
      12,
      48,
      7,
      1271,
      7366
    ],
    [
      298,
      13,
      67,
      5,
      5261,
      11811
    ],
    [
      281,
      14,
      60,
      5,
      4047,
      10510
    ],
    [
      326,
      15,
      69,
      4,
      7613,
      14107
    ],
    [
      229,
      8,
      49,
      11,
      897,
      6988
    ],
    [
      251,
      10,
      56,
      8,
      1977,
      8410
    ],
    [
      256,
      11,
      58,
      7,
      2241,
      8743
    ],
    [
      276,
      12,
      62,
      6,
      3559,
      10148
    ],
    [
      289,
      12,
      62,
      6,
      4521,
      11110
    ],
    [
      237,
      12,
      49,
      7,
      1297,
      7496
    ],
    [
      300,
      13,
      68,
      5,
      5331,
      11965
    ],
    [
      283,
      14,
      61,
      5,
      4107,
      10660
    ],
    [
      328,
      15,
      70,
      4,
      7709,
      14283
    ],
    [
      311,
      16,
      64,
      4,
      6287,
      12830
    ],
    [
      231,
      8,
      50,
      11,
      915,
      7114
    ],
    [
      253,
      10,
      57,
      8,
      2010,
      8542
    ],
    [
      258,
      11,
      59,
      7,
      2277,
      8875
    ],
    [
      278,
      12,
      63,
      6,
      3611,
      10291
    ],
    [
      291,
      12,
      63,
      6,
      4586,
      11266
    ],
    [
      239,
      12,
      50,
      7,
      1323,
      7626
    ],
    [
      260,
      13,
      55,
      6,
      2517,
      9011
    ],
    [
      285,
      14,
      62,
      5,
      4167,
      10810
    ],
    [
      313,
      16,
      65,
      4,
      6372,
      13000
    ],
    [
      233,
      8,
      51,
      11,
      933,
      7240
    ],
    [
      255,
      10,
      58,
      8,
      2043,
      8674
    ],
    [
      293,
      12,
      64,
      6,
      4651,
      11422
    ],
    [
      241,
      12,
      51,
      7,
      1349,
      7756
    ],
    [
      318,
      13,
      70,
      5,
      6633,
      13435
    ],
    [
      262,
      13,
      56,
      6,
      2559,
      9151
    ],
    [
      287,
      14,
      63,
      5,
      4227,
      10960
    ],
    [
      315,
      16,
      66,
      4,
      6457,
      13170
    ],
    [
      235,
      8,
      52,
      11,
      951,
      7366
    ],
    [
      257,
      10,
      59,
      8,
      2076,
      8806
    ],
    [
      295,
      12,
      65,
      6,
      4716,
      11578
    ],
    [
      243,
      12,
      52,
      7,
      1375,
      7886
    ],
    [
      320,
      13,
      71,
      5,
      6717,
      13603
    ],
    [
      264,
      13,
      57,
      6,
      2601,
      9291
    ],
    [
      289,
      14,
      64,
      5,
      4287,
      11110
    ],
    [
      317,
      16,
      67,
      4,
      6542,
      13340
    ],
    [
      259,
      10,
      60,
      8,
      2109,
      8938
    ],
    [
      240,
      11,
      50,
      8,
      1221,
      7687
    ],
    [
      297,
      12,
      66,
      6,
      4781,
      11734
    ],
    [
      245,
      12,
      53,
      7,
      1401,
      8016
    ],
    [
      322,
      13,
      72,
      5,
      6801,
      13771
    ],
    [
      306,
      14,
      65,
      5,
      5532,
      12445
    ],
    [
      319,
      16,
      68,
      4,
      6627,
      13510
    ],
    [
      261,
      10,
      61,
      8,
      2142,
      9070
    ],
    [
      278,
      11,
      63,
      7,
      3309,
      10291
    ],
    [
      242,
      11,
      51,
      8,
      1245,
      7819
    ],
    [
      299,
      12,
      67,
      6,
      4846,
      11890
    ],
    [
      247,
      12,
      54,
      7,
      1427,
      8146
    ],
    [
      324,
      13,
      73,
      5,
      6885,
      13939
    ],
    [
      282,
      13,
      59,
      6,
      3693,
      10579
    ],
    [
      308,
      14,
      66,
      5,
      5607,
      12610
    ],
    [
      321,
      16,
      69,
      4,
      6712,
      13680
    ],
    [
      263,
      10,
      62,
      8,
      2175,
      9202
    ],
    [
      280,
      11,
      64,
      7,
      3357,
      10435
    ],
    [
      244,
      11,
      52,
      8,
      1269,
      7951
    ],
    [
      301,
      12,
      68,
      6,
      4911,
      12046
    ],
    [
      326,
      13,
      74,
      5,
      6969,
      14107
    ],
    [
      284,
      13,
      60,
      6,
      3749,
      10733
    ],
    [
      310,
      14,
      67,
      5,
      5682,
      12775
    ],
    [
      323,
      16,
      70,
      4,
      6797,
      13850
    ],
    [
      265,
      10,
      63,
      8,
      2208,
      9334
    ],
    [
      282,
      11,
      65,
      7,
      3405,
      10579
    ],
    [
      246,
      11,
      53,
      8,
      1293,
      8083
    ],
    [
      303,
      12,
      69,
      6,
      4976,
      12202
    ],
    [
      286,
      13,
      61,
      6,
      3805,
      10887
    ],
    [
      312,
      14,
      68,
      5,
      5757,
      12940
    ],
    [
      325,
      16,
      71,
      4,
      6882,
      14020
    ],
    [
      267,
      10,
      64,
      8,
      2241,
      9466
    ],
    [
      248,
      11,
      54,
      8,
      1317,
      8215
    ],
    [
      305,
      12,
      70,
      6,
      5041,
      12358
    ],
    [
      266,
      12,
      57,
      7,
      2402,
      9433
    ],
    [
      288,
      13,
      62,
      6,
      3861,
      11041
    ],
    [
      314,
      14,
      69,
      5,
      5832,
      13105
    ],
    [
      269,
      14,
      54,
      6,
      2667,
      9610
    ],
    [
      327,
      16,
      72,
      4,
      6967,
      14190
    ],
    [
      247,
      10,
      54,
      9,
      1207,
      8146
    ],
    [
      250,
      11,
      55,
      8,
      1341,
      8347
    ],
    [
      307,
      12,
      71,
      6,
      5106,
      12514
    ],
    [
      268,
      12,
      58,
      7,
      2441,
      9576
    ],
    [
      290,
      13,
      63,
      6,
      3917,
      11195
    ],
    [
      316,
      14,
      70,
      5,
      5907,
      13270
    ],
    [
      271,
      14,
      55,
      6,
      2712,
      9760
    ],
    [
      329,
      16,
      73,
      4,
      7052,
      14360
    ],
    [
      249,
      10,
      55,
      9,
      1229,
      8278
    ],
    [
      252,
      11,
      56,
      8,
      1365,
      8479
    ],
    [
      309,
      12,
      72,
      6,
      5171,
      12670
    ],
    [
      270,
      12,
      59,
      7,
      2480,
      9719
    ],
    [
      292,
      13,
      64,
      6,
      3973,
      11349
    ],
    [
      318,
      14,
      71,
      5,
      5982,
      13435
    ],
    [
      273,
      14,
      56,
      6,
      2757,
      9910
    ],
    [
      251,
      10,
      56,
      9,
      1251,
      8410
    ],
    [
      254,
      11,
      57,
      8,
      1389,
      8611
    ],
    [
      272,
      12,
      60,
      7,
      2519,
      9862
    ],
    [
      294,
      13,
      65,
      6,
      4029,
      11503
    ],
    [
      275,
      14,
      57,
      6,
      2802,
      10060
    ],
    [
      302,
      15,
      65,
      5,
      4669,
      12123
    ],
    [
      253,
      10,
      57,
      9,
      1273,
      8542
    ],
    [
      256,
      11,
      58,
      8,
      1413,
      8743
    ],
    [
      274,
      12,
      61,
      7,
      2558,
      10005
    ],
    [
      296,
      13,
      66,
      6,
      4085,
      11657
    ],
    [
      277,
      14,
      58,
      6,
      2847,
      10210
    ],
    [
      304,
      15,
      66,
      5,
      4733,
      12283
    ],
    [
      255,
      10,
      58,
      9,
      1295,
      8674
    ],
    [
      258,
      11,
      59,
      8,
      1437,
      8875
    ],
    [
      276,
      12,
      62,
      7,
      2597,
      10148
    ],
    [
      289,
      12,
      62,
      7,
      3559,
      11110
    ],
    [
      298,
      13,
      67,
      6,
      4141,
      11811
    ],
    [
      279,
      14,
      59,
      6,
      2892,
      10360
    ],
    [
      257,
      10,
      59,
      9,
      1317,
      8806
    ],
    [
      278,
      12,
      63,
      7,
      2636,
      10291
    ],
    [
      291,
      12,
      63,
      7,
      3611,
      11266
    ],
    [
      300,
      13,
      68,
      6,
      4197,
      11965
    ],
    [
      281,
      14,
      60,
      6,
      2937,
      10510
    ],
    [
      259,
      10,
      60,
      9,
      1339,
      8938
    ],
    [
      293,
      12,
      64,
      7,
      3663,
      11422
    ],
    [
      260,
      13,
      55,
      7,
      1565,
      9011
    ],
    [
      283,
      14,
      61,
      6,
      2982,
      10660
    ],
    [
      326,
      15,
      69,
      5,
      6269,
      14107
    ],
    [
      261,
      10,
      61,
      9,
      1361,
      9070
    ],
    [
      295,
      12,
      65,
      7,
      3715,
      11578
    ],
    [
      318,
      13,
      70,
      6,
      5471,
      13435
    ],
    [
      262,
      13,
      56,
      7,
      1593,
      9151
    ],
    [
      285,
      14,
      62,
      6,
      3027,
      10810
    ],
    [
      328,
      15,
      70,
      5,
      6349,
      14283
    ],
    [
      263,
      10,
      62,
      9,
      1383,
      9202
    ],
    [
      278,
      11,
      63,
      8,
      2421,
      10291
    ],
    [
      297,
      12,
      66,
      7,
      3767,
      11734
    ],
    [
      320,
      13,
      71,
      6,
      5541,
      13603
    ],
    [
      264,
      13,
      57,
      7,
      1621,
      9291
    ],
    [
      287,
      14,
      63,
      6,
      3072,
      10960
    ],
    [
      311,
      16,
      64,
      5,
      4927,
      12830
    ],
    [
      265,
      10,
      63,
      9,
      1405,
      9334
    ],
    [
      280,
      11,
      64,
      8,
      2457,
      10435
    ],
    [
      299,
      12,
      67,
      7,
      3819,
      11890
    ],
    [
      322,
      13,
      72,
      6,
      5611,
      13771
    ],
    [
      289,
      14,
      64,
      6,
      3117,
      11110
    ],
    [
      313,
      16,
      65,
      5,
      4995,
      13000
    ],
    [
      267,
      10,
      64,
      9,
      1427,
      9466
    ],
    [
      282,
      11,
      65,
      8,
      2493,
      10579
    ],
    [
      301,
      12,
      68,
      7,
      3871,
      12046
    ],
    [
      324,
      13,
      73,
      6,
      5681,
      13939
    ],
    [
      282,
      13,
      59,
      7,
      2685,
      10579
    ],
    [
      306,
      14,
      65,
      6,
      4347,
      12445
    ],
    [
      315,
      16,
      66,
      5,
      5063,
      13170
    ],
    [
      303,
      12,
      69,
      7,
      3923,
      12202
    ],
    [
      326,
      13,
      74,
      6,
      5751,
      14107
    ],
    [
      284,
      13,
      60,
      7,
      2727,
      10733
    ],
    [
      308,
      14,
      66,
      6,
      4407,
      12610
    ],
    [
      317,
      16,
      67,
      5,
      5131,
      13340
    ],
    [
      305,
      12,
      70,
      7,
      3975,
      12358
    ],
    [
      266,
      12,
      57,
      8,
      1505,
      9433
    ],
    [
      286,
      13,
      61,
      7,
      2769,
      10887
    ],
    [
      310,
      14,
      67,
      6,
      4467,
      12775
    ],
    [
      319,
      16,
      68,
      5,
      5199,
      13510
    ],
    [
      307,
      12,
      71,
      7,
      4027,
      12514
    ],
    [
      268,
      12,
      58,
      8,
      1531,
      9576
    ],
    [
      288,
      13,
      62,
      7,
      2811,
      11041
    ],
    [
      312,
      14,
      68,
      6,
      4527,
      12940
    ],
    [
      321,
      16,
      69,
      5,
      5267,
      13680
    ],
    [
      309,
      12,
      72,
      7,
      4079,
      12670
    ],
    [
      270,
      12,
      59,
      8,
      1557,
      9719
    ],
    [
      290,
      13,
      63,
      7,
      2853,
      11195
    ],
    [
      314,
      14,
      69,
      6,
      4587,
      13105
    ],
    [
      269,
      14,
      54,
      7,
      1647,
      9610
    ],
    [
      323,
      16,
      70,
      5,
      5335,
      13850
    ],
    [
      272,
      12,
      60,
      8,
      1583,
      9862
    ],
    [
      292,
      13,
      64,
      7,
      2895,
      11349
    ],
    [
      316,
      14,
      70,
      6,
      4647,
      13270
    ],
    [
      271,
      14,
      55,
      7,
      1677,
      9760
    ],
    [
      325,
      16,
      71,
      5,
      5403,
      14020
    ],
    [
      274,
      12,
      61,
      8,
      1609,
      10005
    ],
    [
      294,
      13,
      65,
      7,
      2937,
      11503
    ],
    [
      318,
      14,
      71,
      6,
      4707,
      13435
    ],
    [
      273,
      14,
      56,
      7,
      1707,
      9910
    ],
    [
      327,
      16,
      72,
      5,
      5471,
      14190
    ],
    [
      276,
      12,
      62,
      8,
      1635,
      10148
    ],
    [
      289,
      12,
      62,
      8,
      2597,
      11110
    ],
    [
      296,
      13,
      66,
      7,
      2979,
      11657
    ],
    [
      275,
      14,
      57,
      7,
      1737,
      10060
    ],
    [
      329,
      16,
      73,
      5,
      5539,
      14360
    ],
    [
      278,
      12,
      63,
      8,
      1661,
      10291
    ],
    [
      291,
      12,
      63,
      8,
      2636,
      11266
    ],
    [
      298,
      13,
      67,
      7,
      3021,
      11811
    ],
    [
      277,
      14,
      58,
      7,
      1767,
      10210
    ],
    [
      302,
      15,
      65,
      6,
      3389,
      12123
    ],
    [
      293,
      12,
      64,
      8,
      2675,
      11422
    ],
    [
      300,
      13,
      68,
      7,
      3063,
      11965
    ],
    [
      279,
      14,
      59,
      7,
      1797,
      10360
    ],
    [
      304,
      15,
      66,
      6,
      3437,
      12283
    ],
    [
      278,
      11,
      63,
      9,
      1533,
      10291
    ],
    [
      295,
      12,
      65,
      8,
      2714,
      11578
    ],
    [
      281,
      14,
      60,
      7,
      1827,
      10510
    ],
    [
      280,
      11,
      64,
      9,
      1557,
      10435
    ],
    [
      297,
      12,
      66,
      8,
      2753,
      11734
    ],
    [
      318,
      13,
      70,
      7,
      4309,
      13435
    ],
    [
      283,
      14,
      61,
      7,
      1857,
      10660
    ],
    [
      282,
      11,
      65,
      9,
      1581,
      10579
    ],
    [
      299,
      12,
      67,
      8,
      2792,
      11890
    ],
    [
      320,
      13,
      71,
      7,
      4365,
      13603
    ],
    [
      285,
      14,
      62,
      7,
      1887,
      10810
    ],
    [
      326,
      15,
      69,
      6,
      4925,
      14107
    ],
    [
      301,
      12,
      68,
      8,
      2831,
      12046
    ],
    [
      322,
      13,
      72,
      7,
      4421,
      13771
    ],
    [
      287,
      14,
      63,
      7,
      1917,
      10960
    ],
    [
      328,
      15,
      70,
      6,
      4989,
      14283
    ],
    [
      303,
      12,
      69,
      8,
      2870,
      12202
    ],
    [
      324,
      13,
      73,
      7,
      4477,
      13939
    ],
    [
      282,
      13,
      59,
      8,
      1677,
      10579
    ],
    [
      289,
      14,
      64,
      7,
      1947,
      11110
    ],
    [
      305,
      12,
      70,
      8,
      2909,
      12358
    ],
    [
      326,
      13,
      74,
      7,
      4533,
      14107
    ],
    [
      284,
      13,
      60,
      8,
      1705,
      10733
    ],
    [
      306,
      14,
      65,
      7,
      3162,
      12445
    ],
    [
      311,
      16,
      64,
      6,
      3567,
      12830
    ],
    [
      307,
      12,
      71,
      8,
      2948,
      12514
    ],
    [
      286,
      13,
      61,
      8,
      1733,
      10887
    ],
    [
      308,
      14,
      66,
      7,
      3207,
      12610
    ],
    [
      313,
      16,
      65,
      6,
      3618,
      13000
    ],
    [
      309,
      12,
      72,
      8,
      2987,
      12670
    ],
    [
      288,
      13,
      62,
      8,
      1761,
      11041
    ],
    [
      310,
      14,
      67,
      7,
      3252,
      12775
    ],
    [
      315,
      16,
      66,
      6,
      3669,
      13170
    ],
    [
      290,
      13,
      63,
      8,
      1789,
      11195
    ],
    [
      312,
      14,
      68,
      7,
      3297,
      12940
    ],
    [
      317,
      16,
      67,
      6,
      3720,
      13340
    ],
    [
      292,
      13,
      64,
      8,
      1817,
      11349
    ],
    [
      314,
      14,
      69,
      7,
      3342,
      13105
    ],
    [
      319,
      16,
      68,
      6,
      3771,
      13510
    ],
    [
      289,
      12,
      62,
      9,
      1635,
      11110
    ],
    [
      294,
      13,
      65,
      8,
      1845,
      11503
    ],
    [
      316,
      14,
      70,
      7,
      3387,
      13270
    ],
    [
      321,
      16,
      69,
      6,
      3822,
      13680
    ],
    [
      291,
      12,
      63,
      9,
      1661,
      11266
    ],
    [
      296,
      13,
      66,
      8,
      1873,
      11657
    ],
    [
      318,
      14,
      71,
      7,
      3432,
      13435
    ],
    [
      323,
      16,
      70,
      6,
      3873,
      13850
    ],
    [
      293,
      12,
      64,
      9,
      1687,
      11422
    ],
    [
      298,
      13,
      67,
      8,
      1901,
      11811
    ],
    [
      325,
      16,
      71,
      6,
      3924,
      14020
    ],
    [
      295,
      12,
      65,
      9,
      1713,
      11578
    ],
    [
      300,
      13,
      68,
      8,
      1929,
      11965
    ],
    [
      327,
      16,
      72,
      6,
      3975,
      14190
    ],
    [
      297,
      12,
      66,
      9,
      1739,
      11734
    ],
    [
      302,
      15,
      65,
      7,
      2109,
      12123
    ],
    [
      329,
      16,
      73,
      6,
      4026,
      14360
    ],
    [
      299,
      12,
      67,
      9,
      1765,
      11890
    ],
    [
      318,
      13,
      70,
      8,
      3147,
      13435
    ],
    [
      304,
      15,
      66,
      7,
      2141,
      12283
    ],
    [
      301,
      12,
      68,
      9,
      1791,
      12046
    ],
    [
      320,
      13,
      71,
      8,
      3189,
      13603
    ],
    [
      303,
      12,
      69,
      9,
      1817,
      12202
    ],
    [
      322,
      13,
      72,
      8,
      3231,
      13771
    ],
    [
      305,
      12,
      70,
      9,
      1843,
      12358
    ],
    [
      324,
      13,
      73,
      8,
      3273,
      13939
    ],
    [
      326,
      15,
      69,
      7,
      3581,
      14107
    ],
    [
      307,
      12,
      71,
      9,
      1869,
      12514
    ],
    [
      326,
      13,
      74,
      8,
      3315,
      14107
    ],
    [
      328,
      15,
      70,
      7,
      3629,
      14283
    ],
    [
      309,
      12,
      72,
      9,
      1895,
      12670
    ],
    [
      306,
      14,
      65,
      8,
      1977,
      12445
    ],
    [
      308,
      14,
      66,
      8,
      2007,
      12610
    ],
    [
      310,
      14,
      67,
      8,
      2037,
      12775
    ],
    [
      311,
      16,
      64,
      7,
      2207,
      12830
    ],
    [
      312,
      14,
      68,
      8,
      2067,
      12940
    ],
    [
      313,
      16,
      65,
      7,
      2241,
      13000
    ],
    [
      314,
      14,
      69,
      8,
      2097,
      13105
    ],
    [
      315,
      16,
      66,
      7,
      2275,
      13170
    ],
    [
      316,
      14,
      70,
      8,
      2127,
      13270
    ],
    [
      317,
      16,
      67,
      7,
      2309,
      13340
    ],
    [
      318,
      14,
      71,
      8,
      2157,
      13435
    ],
    [
      319,
      16,
      68,
      7,
      2343,
      13510
    ],
    [
      321,
      16,
      69,
      7,
      2377,
      13680
    ],
    [
      323,
      16,
      70,
      7,
      2411,
      13850
    ],
    [
      318,
      13,
      70,
      9,
      1985,
      13435
    ],
    [
      325,
      16,
      71,
      7,
      2445,
      14020
    ],
    [
      320,
      13,
      71,
      9,
      2013,
      13603
    ],
    [
      327,
      16,
      72,
      7,
      2479,
      14190
    ],
    [
      322,
      13,
      72,
      9,
      2041,
      13771
    ],
    [
      329,
      16,
      73,
      7,
      2513,
      14360
    ],
    [
      324,
      13,
      73,
      9,
      2069,
      13939
    ],
    [
      326,
      13,
      74,
      9,
      2097,
      14107
    ],
    [
      326,
      15,
      69,
      8,
      2237,
      14107
    ],
    [
      328,
      15,
      70,
      8,
      2269,
      14283
    ]
  ],
  "ordered_generator_record_sha256": "6fa80a51577f2c490bc5fa086b506dc09f670b95ae5dabb4f31d217b3ee9afdd",
  "sorted_equality_records_sha256": "39e349c39ba224f6fbe23fa9fc39ce0470e5620e1c53b34a1b25c735f472d8aa",
  "source_sha256": {
    "independent_full_certificate.py": "e2f74b363068dd8719a04aa1c1368539153fb6c780b9f4937b6f690a08efab8f",
    "check_generator_coverage.py": "c8e7c09d544bf3881942a33818578826623582898f2697b2a6150d114d65f3a6"
  },
  "numpy_version": "2.3.5",
  "elapsed_seconds": 1046.432,
  "scope": "Complete finite search through the stated bound; not an infinite proof or Lean kernel verification"
}


==> anc/verification/audits/independent_full_certificate.py <==
"""Full finite S-KMA certificate using exact packed-integer convolution.

No original C verifier, C constructor/matcher, family first-hole formula,
family overlap formula, or stored witness list is used to make decisions.
Python sets reconstruct arrays. NumPy operates only on exact integer arrays.
The enumeration/definition helpers are shared with check_generator_coverage.py,
not with the original C programs or check_witnesses.py.
"""
import argparse
import csv
import hashlib
import json
from pathlib import Path
import time
import numpy as np
from check_generator_coverage import parameters, sets, require

HERE = Path(__file__).resolve().parent


def convolution(g):
    # Base 2^16 exceeds every ordered sum coefficient (at most |G|<=329).
    # Squaring the integer therefore gives the exact convolution without carry.
    m = g[-1]
    packed = bytearray(2*(m+1))
    for v in g:
        packed[2*v] = 1
    p = int.from_bytes(packed, 'little')
    return np.frombuffer((p*p).to_bytes(2*(2*m+1), 'little'), dtype='<u2')


def self_test():
    tested = 0
    # Exhaustively compare against ordinary pair loops on small arbitrary sets.
    for mask in range(1, 1 << 9, 2):
        g = [i for i in range(9) if mask >> i & 1]
        exact = [0]*(2*g[-1]+1)
        for a in g:
            for b in g:
                exact[a+b] += 1
        require(convolution(g).tolist() == exact, 'packed convolution self-test')
        tested += 1
    return tested


def check(bound):
    start = time.perf_counter()
    tests = self_test()
    baseline = [-1]*(bound+1)
    targets = [set() for _ in range(bound+1)]
    ka_count = 0
    # Different enumeration: solve the KA cardinality equation at each N.
    for n in range(2, bound+1):
        for x in range((n-2)//4+1):
            for z in range((n-4*x-2)//(x+1)+1):
                residue = n-4*x-z*(x+1)
                if residue % 2:
                    continue
                y = residue//2
                _, k, _ = sets(x,y,z)
                require(len(k) == n, 'KA cardinality mismatch')
                ka_count += 1
                if k[-1] > baseline[n]:
                    baseline[n] = k[-1]
                    targets[n].clear()
                if k[-1] == baseline[n]:
                    targets[n].add(tuple(k))
        require(targets[n], 'missing KA competitor')
    best = np.asarray(baseline, dtype=np.int64)
    counts = dict(generators=0, unordered_pair_visits=0, feasible_shift_visits=0,
                  in_range_visits=0, equality_set_checks=0, max_generator_aperture=0)
    ties = [0]*(bound+1)
    distinct = set()
    witnesses = []
    records = hashlib.sha256()
    for x,y,z in parameters(bound):
        g, _, _ = sets(x,y,z)
        n, m = len(g), g[-1]
        c = convolution(g)
        holes = np.flatnonzero(c == 0)
        h = int(holes[0]) if len(holes) else 2*m+1
        # Nonnegative differences as exact binary support; no formula assumed.
        bits = sum(1 << v for v in g)
        differences = 0
        for v in g:
            differences |= bits >> v
        require(differences == (1 << (m+1))-1, 'noncontiguous generator differences')
        # Every feasible shift 0..h is visited, including all zero-overlap shifts.
        overlap = np.zeros(h+1, dtype=np.int32)
        available = min(h+1, m+1)
        overlap[:available] = c[m:m+available]
        sensors = 2*n-overlap
        indices = np.flatnonzero((sensors >= 2) & (sensors <= bound))
        counts['in_range_visits'] += len(indices)
        sizes = sensors[indices]
        lengths = indices+m
        bad = np.flatnonzero(lengths > best[sizes])
        require(not len(bad), f'larger-than-KA aperture at generator {(x,y,z)}')
        equal = indices[lengths == best[sizes]]
        for lam0 in equal:
            lam = int(lam0)
            sensor_count, length = int(sensors[lam]), m+lam
            d = tuple(sorted(set(g) | {length-v for v in g}))
            require(len(d) == sensor_count and d[-1] == length, 'union/count mismatch')
            require(d in targets[sensor_count], f'non-KA optimizer {(x,y,z,lam)}')
            d_bits = sum(1 << v for v in d)
            sums = 0
            for v in d:
                sums |= d_bits << v
            require(sums == (1 << (2*length+1))-1, 'equality sumset not contiguous')
            witnesses.append((sensor_count,x,y,z,lam,length))
            ties[sensor_count] += 1
            distinct.add(d)
            counts['equality_set_checks'] += 1
        counts['generators'] += 1
        counts['unordered_pair_visits'] += n*(n+1)//2
        counts['feasible_shift_visits'] += h+1
        counts['max_generator_aperture'] = max(counts['max_generator_aperture'], m)
        records.update(f'{x},{y},{z},{n},{m},{h}\n'.encode())
        if counts['generators'] % 25000 == 0:
            print(f"checked {counts['generators']} generators in {time.perf_counter()-start:.1f}s",
                  flush=True)
    require(all(ties[2:]), 'some N has no equality witness')
    require(len(witnesses) == len(set(witnesses)), 'duplicate equality occurrence')
    rows = [dict(N=n, KA_aperture=baseline[n], equality_visits=ties[n])
            for n in range(2,bound+1)]
    if bound == 329:
        # Historical data are comparison outputs only, never search inputs.
        with (HERE/'direct_full_329.csv').open() as source:
            expected = [{key:int(row[key]) for key in rows[0]} for row in csv.DictReader(source)]
        require(rows == expected, 'per-N comparison against original certificate failed')
        with (HERE/'equality_witnesses_329.csv').open() as source:
            expected_witnesses = {tuple(int(row[key]) for key in ('N','x','y','z','lambda','L'))
                                  for row in csv.DictReader(source)}
        require(set(witnesses) == expected_witnesses, 'full equality occurrence mismatch')
    canonical = ''.join(','.join(map(str,w))+'\n' for w in sorted(witnesses)).encode()
    return dict(status='PASS', bound=bound, counts=counts, distinct_optimal_sets=len(distinct),
                ka_triples_constructed=ka_count, arbitrary_set_convolution_tests=tests,
                per_N=rows, equality_occurrences=witnesses,
                ordered_generator_record_sha256=records.hexdigest(),
                sorted_equality_records_sha256=hashlib.sha256(canonical).hexdigest(),
                source_sha256={name:hashlib.sha256((HERE/name).read_bytes()).hexdigest()
                               for name in ('independent_full_certificate.py',
                                            'check_generator_coverage.py')},
                numpy_version=np.__version__, elapsed_seconds=round(time.perf_counter()-start,3),
                scope='Complete finite search through the stated bound; not an infinite '
                      'proof or Lean kernel verification')


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--limit', type=int, default=329)
    p.add_argument('--output', type=Path, required=True)
    args = p.parse_args()
    require(2 <= args.limit <= 329, 'supported bound is 2..329')
    result = check(args.limit)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps({k:v for k,v in result.items() if k not in ('per_N','equality_occurrences')},
                     indent=2))


==> anc/verification/audits/inequality_certificates.json <==
{
  "status": "PASS",
  "certificates": [
    {
      "name": "KA global square loss",
      "kind": "exact identity",
      "certificate": "(-V + 23*x - 3)**2/184"
    },
    {
      "name": "optimizer square loss",
      "kind": "exact identity",
      "certificate": "(-N + 23*x - 6)**2/184"
    },
    {
      "name": "degenerate y=0 aperture square",
      "kind": "exact identity",
      "certificate": "(-N + 4*x - 3)**2/8"
    },
    {
      "name": "z=0 small shift square",
      "kind": "exact identity",
      "certificate": "(-V + 4*x + 1)**2/8"
    },
    {
      "name": "z=0 large shift square",
      "kind": "exact identity",
      "certificate": "(-N + 6*x + 1)**2/12"
    },
    {
      "name": "y=0 small shift square",
      "kind": "exact identity",
      "certificate": "(-N + 4*x - 2)**2/16"
    },
    {
      "name": "Ux monotonicity",
      "kind": "nonnegative coefficients",
      "domain": "x=a, V=b, increment=c >=0",
      "certificate": "a*c/4 + b*c/4 + c**2/8 + 3*c/4"
    },
    {
      "name": "high overlap positive offset",
      "kind": "nonnegative coefficients",
      "domain": "u=1+a, x=u+b, y=1+c, t=1+d, w=1+e, s=w*u, N=NK(t)+s",
      "certificate": "2*a**2*d*e + 2*a**2*d + a**2*e**2 + 14*a**2*e + 5*a**2 + 2*a*b*d*e + 2*a*b*d + 12*a*b*e + 4*a*b + 4*a*c*e + 4*a*c + 6*a*d*e + 4*a*d + 2*a*e**2 + 38*a*e + 16*a + 2*b*d*e + 12*b*e + 4*c*e + 4*d*e + e**2 + 24*e"
    },
    {
      "name": "low overlap large tau",
      "kind": "nonnegative coefficients",
      "domain": "x=2+a, y=1+b, t=c, s=x+d, tau=x^2-e, N=NK(t)+s",
      "certificate": "2*a**2*c + 3*a**2 + 4*a*b + 2*a*c*d + 8*a*c + 12*a*d + 18*a + 4*b*d + 4*b + 6*c*d + 6*c + d**2 + 32*d + 8*e + 15"
    },
    {
      "name": "exceptional endpoint strict gap",
      "kind": "positive coefficients",
      "domain": "x=2+a, z=1+b, y=1, v=x+1+2z(x+1)",
      "certificate": "4*a**2*b**2 + 12*a**2*b + 9*a**2 + 24*a*b**2 + 68*a*b + 48*a + 36*b**2 + 96*b + 48"
    },
    {
      "name": "z=0 small shift subtraction",
      "kind": "positive coefficients",
      "domain": "lambda=1+a, x=lambda+b, y=1+c, N=2x+y+lambda+d",
      "certificate": "5*a**2 + 4*a*b + 2*a*c + 2*a*d + 10*a + 4*b + 2*c + 2*d + 5"
    },
    {
      "name": "z=0 final comparison",
      "kind": "positive coefficients",
      "domain": "N=6+a",
      "certificate": "a**2/24 + 5*a/12 + 1/24"
    },
    {
      "name": "y=0 final comparison",
      "kind": "positive coefficients",
      "domain": "N=6+a",
      "certificate": "a**2/16 + a/4 + 9/8"
    },
    {
      "name": "rounding ensures y>=1",
      "kind": "positive coefficients",
      "domain": "N=30+a",
      "certificate": "10*a/299 + 8/299"
    },
    {
      "name": "classical Y>=X condition",
      "kind": "positive coefficients",
      "domain": "N=43+a",
      "certificate": "4*a/23 + 1"
    },
    {
      "name": "infinite main separation",
      "kind": "positive coefficients",
      "domain": "N=330+a",
      "certificate": "5*a/23 + 5/23"
    },
    {
      "name": "infinite degenerate separation",
      "kind": "positive coefficients",
      "domain": "N=114+a",
      "certificate": "a**2/184 + 117*a/92 + 73/184"
    },
    {
      "name": "rounding loss on [-1,1]",
      "kind": "exact identity",
      "certificate": "(69 - 69*theta)*(theta + 1)"
    }
  ],
  "count": 18,
  "scope": "Exact algebra and sign certificates conditional on stated domains; not combinatorial classification or full formal verification",
  "sympy_version": "1.14.0",
  "source_sha256": "b3e1ecc3a165f6de3bd34d89c8285b3bbc94147eb5ee47400fdd4ed6b0001d73"
}


==> anc/verification/audits/manuscript_checks.json <==
{
  "figure": {
    "G": [
      0,
      1,
      3,
      5,
      6,
      13,
      14,
      21,
      22
    ],
    "reflection": [
      5,
      6,
      13,
      14,
      21,
      22,
      24,
      26,
      27
    ],
    "D": [
      0,
      1,
      3,
      5,
      6,
      13,
      14,
      21,
      22,
      24,
      26,
      27
    ],
    "overlap": [
      5,
      6,
      13,
      14,
      21,
      22
    ],
    "KA_left": [
      0,
      1,
      3,
      5,
      6
    ],
    "KA_middle": [
      13,
      14
    ],
    "KA_right": [
      21,
      22,
      24,
      26,
      27
    ],
    "sumset": "[0,54]"
  },
  "grid_search": {
    "sensor_counts": 328,
    "range": [
      2,
      329
    ],
    "objective_evaluations": 100411,
    "all_apertures_match": true
  },
  "classical_bound_substitution": "PASS exact rational sample checks",
  "status": "PASS"
}


==> anc/verification/audits/manuscript_checks.py <==
"""Exact checks for the array diagram, KA search and classical-bound substitution.

The checks cover explicit examples and finite parameter ranges.
Run with ordinary Python 3, without third-party packages.
"""
import csv
import json
from fractions import Fraction as F
from pathlib import Path

HERE = Path(__file__).resolve().parent


def base(x, y):
    return set(range(x)) | {x + j * (x + 1) for j in range(y)} | {
        y * (x + 1) + j for j in range(x)
    }


def construction(x, y, z):
    a = base(x, y)
    m = max(a)
    p = x*x + m + 1
    middle = {2*m + 1 + i*p + u*x for i in range(z) for u in range(x + 1)}
    return a, middle, {v + 2*m + 1 + z*p for v in a}


a, b, _ = construction(1, 3, 2)
g = a | b
reflected = {27 - v for v in g}
d = g | reflected
left, middle, right = construction(1, 3, 1)
assert d == left | middle | right
assert len(d) == 12 and max(d) == 27
assert g & reflected == {5, 6, 13, 14, 21, 22}
assert {u + v for u in d for v in d} == set(range(55))

with (HERE / 'direct_full_329.csv').open() as f:
    expected = list(csv.DictReader(f))
evaluations = 0
for row in expected:
    n = int(row['N'])
    best = -1
    for x in range((n - 2)//4 + 1):
        for z in range((n - 4*x - 2)//(x + 1) + 1):
            numerator = n - 4*x - z*(x + 1)
            if numerator % 2:
                continue
            y = numerator//2
            assert y >= 1
            m, p = (x + 1)*(y + 1) - 2, (x + 1)*(x + y)
            best = max(best, 3*m + 1 + z*p)
            evaluations += 1
    assert best == int(row['KA_aperture']), (n, best, row)

# Both sides are quadratic polynomials in N and theta, with no cross term.
# The manuscript gives the algebraic substitution; these exact sample checks
# are a supplementary guard against transcription errors.
for n in (0, 1, 43, 329, 330):
    k = n - 1
    for theta in (F(-1), F(0), F(1, 23), F(1)):
        old = F(6*k*k + 48*k - 134, 46) - 69*theta*theta
        new = F(3*n*n + 18*n - 19, 23) - 3 - 69*theta*theta
        assert old == new

print(json.dumps({
    'figure': {'G': sorted(g), 'reflection': sorted(reflected),
               'D': sorted(d), 'overlap': sorted(g & reflected),
               'KA_left': sorted(left), 'KA_middle': sorted(middle),
               'KA_right': sorted(right), 'sumset': '[0,54]'},
    'grid_search': {'sensor_counts': len(expected), 'range': [2, 329],
                    'objective_evaluations': evaluations, 'all_apertures_match': True},
    'classical_bound_substitution': 'PASS exact rational sample checks',
    'status': 'PASS'
}, indent=2))


==> anc/verification/audits/release_negative_controls.json <==
{
  "status": "PASS",
  "negative_controls": 4,
  "detections": [
    {
      "mutation": "omit y=0 generators",
      "detected": "C/Python parameter coverage mismatch"
    },
    {
      "mutation": "omit odd z generators",
      "detected": "C/Python parameter coverage mismatch"
    },
    {
      "mutation": "displace middle blocks",
      "detected": "C generator mismatch at (0, 1, 1)"
    },
    {
      "mutation": "incorrect convolution coefficient",
      "detected": "packed convolution self-test"
    }
  ],
  "scope": "Selected negative controls; not exhaustive software verification"
}


==> anc/verification/audits/reproduce.py <==
"""Compile both integer certificates and compare all rows with stored results.

Full proof range: python reproduce.py --limit 329 --output /tmp/kloeve-reproduce
A smaller limit is a smoke check only. No downloaded code is needed.
"""
import argparse
import csv
import os
from pathlib import Path
import subprocess

p = argparse.ArgumentParser(description=__doc__)
p.add_argument('--limit', type=int, default=329)
p.add_argument('--output', type=Path, required=True)
args = p.parse_args()
if not 2 <= args.limit <= 329:
    p.error('limit must be between 2 and 329')
here = Path(__file__).resolve().parent
out = args.output.resolve()
if out == here:
    p.error('use a separate output directory to preserve recorded certificates')
out.mkdir(parents=True, exist_ok=True)
fields = ('N', 'KA_aperture', 'equality_visits', 'all_sets_are_KA')


def rows(path):
    with path.open() as f:
        return [tuple(int(r[k]) for k in fields) for r in csv.DictReader(f)
                if int(r['N']) <= args.limit]


reference = rows(here / 'direct_full_329.csv')
assert len(reference) == args.limit - 1
for stem in ('finite_certificate', 'direct_full_certificate'):
    binary = out / stem
    command = [os.environ.get('CC', 'cc'), '-O3', '-std=c11', '-Wall', '-Wextra',
               str(here / (stem + '.c')), '-o', str(binary)]
    print('Compiling:', ' '.join(command), flush=True)
    subprocess.run(command, check=True)
    with (out / (stem + '.csv')).open('w') as stdout, \
            (out / (stem + '.log')).open('w') as stderr:
        subprocess.run([str(binary), str(args.limit)], stdout=stdout,
                       stderr=stderr, check=True)
    assert rows(out / (stem + '.csv')) == reference, stem
    print(stem, 'PASS, all rows agree with the recorded certificate', flush=True)
print('Full finite proof range reproduced.' if args.limit == 329 else
      'Smoke check only; the full proof requires --limit 329.')


==> anc/verification/audits/sanitized_full_329.csv <==
N,KA_aperture,equality_visits,all_sets_are_KA
2,1,5,1
3,2,8,1
4,4,5,1
5,6,3,1
6,8,5,1
7,10,8,1
8,13,6,1
9,16,5,1
10,19,10,1
11,22,10,1
12,27,2,1
13,30,6,1
14,35,5,1
15,38,13,1
16,45,3,1
17,48,7,1
18,55,6,1
19,58,16,1
20,67,3,1
21,70,9,1
22,79,7,1
23,82,18,1
24,93,4,1
25,96,9,1
26,107,8,1
27,112,2,1
28,123,4,1
29,130,2,1
30,139,9,1
31,148,2,1
32,157,5,1
33,166,2,1
34,175,13,1
35,184,2,1
36,196,3,1
37,202,5,1
38,217,3,1
39,226,3,1
40,238,3,1
41,250,3,1
42,259,17,1
43,274,3,1
44,283,12,1
45,298,3,1
46,310,4,1
47,322,3,1
48,337,4,1
49,346,7,1
50,364,4,1
51,376,4,1
52,391,7,1
53,406,4,1
54,419,6,1
55,436,4,1
56,451,3,1
57,466,4,1
58,483,3,1
59,496,4,1
60,515,3,1
61,526,9,1
62,547,12,1
63,562,5,1
64,583,4,1
65,598,5,1
66,619,4,1
67,634,5,1
68,655,4,1
69,670,8,1
70,691,8,1
71,710,3,1
72,731,4,1
73,750,3,1
74,771,4,1
75,790,3,1
76,811,4,1
77,830,3,1
78,851,9,1
79,870,3,1
80,895,9,1
81,910,9,1
82,940,4,1
83,952,6,1
84,985,4,1
85,1000,4,1
86,1030,4,1
87,1050,4,1
88,1075,12,1
89,1100,4,1
90,1123,8,1
91,1150,4,1
92,1171,8,1
93,1200,4,1
94,1219,18,1
95,1250,4,1
96,1273,4,1
97,1300,4,1
98,1327,4,1
99,1350,4,1
100,1381,4,1
101,1402,3,1
102,1435,9,1
103,1458,3,1
104,1490,5,1
105,1514,3,1
106,1545,5,1
107,1570,8,1
108,1603,4,1
109,1630,5,1
110,1663,4,1
111,1690,5,1
112,1723,4,1
113,1750,5,1
114,1783,4,1
115,1810,5,1
116,1843,8,1
117,1870,5,1
118,1906,4,1
119,1930,5,1
120,1969,9,1
121,1990,9,1
122,2035,5,1
123,2060,4,1
124,2101,5,1
125,2130,4,1
126,2167,5,1
127,2200,4,1
128,2233,5,1
129,2270,4,1
130,2299,14,1
131,2340,4,1
132,2371,9,1
133,2410,4,1
134,2443,9,1
135,2480,4,1
136,2515,9,1
137,2550,4,1
138,2587,9,1
139,2620,4,1
140,2662,5,1
141,2690,4,1
142,2739,5,1
143,2760,4,1
144,2816,5,1
145,2830,19,1
146,2893,5,1
147,2914,5,1
148,2971,4,1
149,2998,5,1
150,3051,4,1
151,3082,5,1
152,3131,4,1
153,3166,5,1
154,3211,4,1
155,3250,5,1
156,3291,4,1
157,3334,5,1
158,3371,9,1
159,3418,5,1
160,3459,5,1
161,3502,5,1
162,3547,5,1
163,3586,9,1
164,3635,5,1
165,3676,4,1
166,3723,5,1
167,3766,4,1
168,3811,5,1
169,3856,4,1
170,3899,5,1
171,3946,4,1
172,3987,5,1
173,4036,4,1
174,4076,6,1
175,4126,4,1
176,4171,5,1
177,4216,4,1
178,4267,5,1
179,4306,4,1
180,4363,5,1
181,4398,6,1
182,4459,10,1
183,4496,6,1
184,4558,5,1
185,4594,6,1
186,4657,5,1
187,4692,6,1
188,4756,5,1
189,4790,6,1
190,4855,9,1
191,4888,6,1
192,4955,4,1
193,4990,5,1
194,5055,4,1
195,5098,5,1
196,5155,10,1
197,5206,5,1
198,5259,6,1
199,5314,5,1
200,5365,5,1
201,5422,5,1
202,5475,5,1
203,5530,5,1
204,5585,5,1
205,5638,9,1
206,5695,5,1
207,5748,4,1
208,5805,5,1
209,5858,4,1
210,5915,5,1
211,5968,4,1
212,6025,5,1
213,6078,4,1
214,6135,5,1
215,6188,4,1
216,6245,5,1
217,6298,4,1
218,6358,6,1
219,6408,4,1
220,6475,15,1
221,6518,4,1
222,6595,14,1
223,6628,4,1
224,6716,5,1
225,6738,4,1
226,6837,5,1
227,6862,6,1
228,6958,5,1
229,6988,6,1
230,7079,5,1
231,7114,6,1
232,7200,5,1
233,7240,6,1
234,7321,5,1
235,7366,10,1
236,7442,5,1
237,7496,4,1
238,7563,5,1
239,7626,4,1
240,7687,5,1
241,7756,4,1
242,7819,5,1
243,7886,4,1
244,7951,5,1
245,8016,4,1
246,8083,5,1
247,8146,9,1
248,8215,5,1
249,8278,5,1
250,8347,5,1
251,8410,5,1
252,8479,5,1
253,8542,5,1
254,8611,5,1
255,8674,5,1
256,8743,5,1
257,8806,5,1
258,8875,5,1
259,8938,5,1
260,9011,4,1
261,9070,5,1
262,9151,4,1
263,9202,5,1
264,9291,4,1
265,9334,5,1
266,9433,5,1
267,9466,5,1
268,9576,5,1
269,9610,4,1
270,9719,5,1
271,9760,4,1
272,9862,5,1
273,9910,4,1
274,10005,5,1
275,10060,4,1
276,10148,5,1
277,10210,4,1
278,10291,10,1
279,10360,4,1
280,10435,5,1
281,10510,4,1
282,10579,10,1
283,10660,4,1
284,10733,5,1
285,10810,4,1
286,10887,5,1
287,10960,4,1
288,11041,5,1
289,11110,9,1
290,11195,5,1
291,11266,5,1
292,11349,5,1
293,11422,5,1
294,11503,5,1
295,11578,5,1
296,11657,5,1
297,11734,5,1
298,11811,5,1
299,11890,5,1
300,11965,5,1
301,12046,5,1
302,12123,4,1
303,12202,5,1
304,12283,4,1
305,12358,5,1
306,12445,5,1
307,12514,5,1
308,12610,5,1
309,12670,5,1
310,12775,5,1
311,12830,4,1
312,12940,5,1
313,13000,4,1
314,13105,5,1
315,13170,4,1
316,13270,5,1
317,13340,4,1
318,13435,10,1
319,13510,4,1
320,13603,5,1
321,13680,4,1
322,13771,5,1
323,13850,4,1
324,13939,5,1
325,14020,4,1
326,14107,10,1
327,14190,4,1
328,14283,5,1
329,14360,4,1


==> anc/verification/audits/sanitized_full_329.log <==
x=0 complete, generators=54285
x=40 complete, generators=217372
x=80 complete, generators=237359
x=120 complete, generators=243839
x=160 complete, generators=245839
x=200 complete, generators=245899
x=240 complete, generators=245939
x=280 complete, generators=245979
x=320 complete, generators=246019
PASS direct N=2..329 generators=246028 unordered_pair_visits=7044825631 feasible_shift_visits=2680100974 in_range_visits=151726466 equality_set_checks=1783 max_generator_aperture=27224


==> anc/verification/audits/scope_example.json <==
{
  "source": "https://arxiv.org/pdf/1403.5945 (Table 2, k=9)",
  "known_example": [
    0,
    1,
    3,
    4,
    9,
    11,
    16,
    17,
    19,
    20
  ],
  "sensor_count": 10,
  "symmetric": true,
  "sumset": [
    0,
    40
  ],
  "aperture": 20,
  "KA_maximum_aperture": 19,
  "KA_candidates": [
    {
      "x": 0,
      "y": 1,
      "z": 8,
      "aperture": 9,
      "set": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9
      ]
    },
    {
      "x": 0,
      "y": 2,
      "z": 6,
      "aperture": 16,
      "set": [
        0,
        1,
        3,
        5,
        7,
        9,
        11,
        13,
        15,
        16
      ]
    },
    {
      "x": 0,
      "y": 3,
      "z": 4,
      "aperture": 19,
      "set": [
        0,
        1,
        2,
        5,
        8,
        11,
        14,
        17,
        18,
        19
      ]
    },
    {
      "x": 0,
      "y": 4,
      "z": 2,
      "aperture": 18,
      "set": [
        0,
        1,
        2,
        3,
        7,
        11,
        15,
        16,
        17,
        18
      ]
    },
    {
      "x": 0,
      "y": 5,
      "z": 0,
      "aperture": 13,
      "set": [
        0,
        1,
        2,
        3,
        4,
        9,
        10,
        11,
        12,
        13
      ]
    },
    {
      "x": 1,
      "y": 1,
      "z": 2,
      "aperture": 15,
      "set": [
        0,
        1,
        2,
        5,
        6,
        9,
        10,
        13,
        14,
        15
      ]
    },
    {
      "x": 1,
      "y": 2,
      "z": 1,
      "aperture": 19,
      "set": [
        0,
        1,
        3,
        4,
        9,
        10,
        15,
        16,
        18,
        19
      ]
    },
    {
      "x": 1,
      "y": 3,
      "z": 0,
      "aperture": 19,
      "set": [
        0,
        1,
        3,
        5,
        6,
        13,
        14,
        16,
        18,
        19
      ]
    },
    {
      "x": 2,
      "y": 1,
      "z": 0,
      "aperture": 13,
      "set": [
        0,
        1,
        2,
        3,
        4,
        9,
        10,
        11,
        12,
        13
      ]
    }
  ],
  "scope": "Known symmetric restricted basis outperforms every 10-sensor KA",
  "status": "PASS"
}


==> anc/verification/audits/scope_example.py <==
"""Independent exact scope check; no imports from either C verifier.

The ten-point set is Kohonen (2014), Table 2, length k=9.
Enumerate all nine KA triples for N=10 and construct their actual sets.
This verifies a scope illustration, not the infinite S-KMA theorem.
"""
import argparse
import json
from pathlib import Path


def check():
    b = {0, 1, 3, 4, 9, 11, 16, 17, 19, 20}
    assert len(b) == 10 and b == {20-v for v in b}
    sums = {u+v for u in b for v in b}
    assert sums == set(range(41))
    candidates = []
    # 4x+2y+z(x+1)=10, y>=1 gives x<=2, y<=5, z<=8.
    for x in range(3):
        for y in range(1, 6):
            for z in range(9):
                if 4*x+2*y+z*(x+1) != 10:
                    continue
                a = set(range(x))
                a.update(x+j*(x+1) for j in range(y))
                a.update(range(y*(x+1), y*(x+1)+x))
                m = max(a)
                p = x*x+m+1
                k = a | {2*m+1+i*p+u*x for i in range(z) for u in range(x+1)}
                k.update(v+2*m+1+z*p for v in a)
                assert len(k) == 10
                assert k == {max(k)-v for v in k}
                assert {u+v for u in k for v in k} == set(range(2*max(k)+1))
                candidates.append({'x': x, 'y': y, 'z': z,
                                   'aperture': max(k), 'set': sorted(k)})
    assert len(candidates) == 9
    assert max(row['aperture'] for row in candidates) == 19
    assert all(b != set(row['set']) for row in candidates)
    return {'source': 'https://arxiv.org/pdf/1403.5945 (Table 2, k=9)',
            'known_example': sorted(b), 'sensor_count': len(b),
            'symmetric': True, 'sumset': [0, 40], 'aperture': max(b),
            'KA_maximum_aperture': 19, 'KA_candidates': candidates,
            'scope': 'Known symmetric restricted basis outperforms every 10-sensor KA',
            'status': 'PASS'}


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path)
    args = parser.parse_args()
    result = json.dumps(check(), indent=2) + '\n'
    if args.output:
        args.output.write_text(result)
    print(result, end='')


==> anc/verification/audits/structure_checks.json <==
{
  "status": "PASS",
  "scope": "N=7 example, strict threshold, and finite ordered-count and feasibility checks",
  "gap_identity": "exact rational polynomial check",
  "gap_at_329": "0",
  "gap_at_330": "5/23",
  "N7_KA_candidate_count": 3,
  "N7_optimal_aperture": 10,
  "N7_winners": [
    {
      "parameters": [
        0,
        3,
        1
      ],
      "set": [
        0,
        1,
        2,
        5,
        8,
        9,
        10
      ]
    },
    {
      "parameters": [
        0,
        2,
        3
      ],
      "set": [
        0,
        1,
        3,
        5,
        7,
        9,
        10
      ]
    }
  ],
  "generators_tested": 256,
  "ordered_count_identities_checked": 4098,
  "feasibility_checks_when_difference_contiguous": 2084
}


==> anc/verification/audits/structure_checks.py <==
"""Exact checks for the N=7 example, strict threshold and ordered-count identity."""
import argparse
import collections
import csv
from fractions import Fraction as F
import json
from pathlib import Path
from check_witnesses import ka

HERE = Path(__file__).resolve().parent

def require(condition, message):
    if not condition:
        raise ValueError(message)

def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    # Both sides have degree at most two; three values determine the identity.
    for n in (0, 1, 2, 43, 329, 330, 10000):
        u = F(3*n*n+18*n-19,23)
        bound = F(3*n*n+13*n-30,23)
        require(u-72-bound == F(5*n-1645,23), 'gap identity')
    require(F(5*329-1645,23) == 0, 'threshold equality')
    require(F(5*330-1645,23) == F(5,23), 'threshold strictness')
    candidates = {}
    n = 7
    for x in range((n-2)//4+1):
        for z in range((n-4*x-2)//(x+1)+1):
            rem = n-4*x-z*(x+1)
            if rem % 2:
                continue
            y = rem//2
            k = ka(x,y,z)
            require(len(k)==n, 'KA count')
            candidates[(x,y,z)] = k
    best = max(max(k) for k in candidates.values())
    winners = {t:k for t,k in candidates.items() if max(k)==best}
    require(best==10 and set(winners)=={(0,3,1),(0,2,3)}, 'N7 KA maximizers')
    for k in winners.values():
        require({a+b for a in k for b in k}==set(range(21)), 'N7 sumset')
    with (HERE/'direct_full_329.csv').open() as f:
        row = next(r for r in csv.DictReader(f) if int(r['N'])==7)
    require(int(row['KA_aperture'])==best, 'N7 recorded baseline')
    # Every subset of [0,8] containing zero; all shifts through 2m+1.
    identity_checks = feasible_checks = 0
    for mask in range(1 << 8):
        g = {0} | {i+1 for i in range(8) if mask & (1 << i)}
        m = max(g)
        c = collections.Counter(a+b for a in g for b in g)
        full_difference = {a-b for a in g for b in g} == set(range(-m,m+1))
        h = next(s for s in range(2*m+2) if c[s]==0)
        for lam in range(2*m+2):
            length = m+lam
            d = g | {length-a for a in g}
            overlap = g & {length-a for a in g}
            require(c[length]==len(overlap), 'ordered count / overlap')
            require(len(d)==2*len(g)-c[length], 'sensor count')
            identity_checks += 1
            if full_difference:
                sums = {a+b for a in d for b in d}
                require((sums==set(range(2*length+1))) == (lam<=h), 'feasible-shift criterion')
                feasible_checks += 1
    result = {'status':'PASS', 'scope':'N=7 example, strict threshold, and finite ordered-count and feasibility checks',
              'gap_identity':'exact rational polynomial check',
              'gap_at_329':'0','gap_at_330':'5/23',
              'N7_KA_candidate_count':len(candidates), 'N7_optimal_aperture':best,
              'N7_winners':[{'parameters':list(t),'set':sorted(k)} for t,k in winners.items()],
              'generators_tested':256,'ordered_count_identities_checked':identity_checks,
              'feasibility_checks_when_difference_contiguous':feasible_checks}
    if args.output:
        args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__ == '__main__':
    main()


==> anc/verification/audits/symbolic.log <==
relaxation PASS
fixed_x_loss PASS
shift_difference PASS
global_relaxation PASS
optimizer_bound PASS
gap PASS
fixed_z9 PASS
rounding_loss PASS
exceptional_H PASS
degenerate_gap PASS
UB_C_second PASS
UB_00_last PASS
All 12 rational polynomial identities passed.


==> anc/verification/audits/symbolic_identities.py <==
"""Exact polynomial identities supporting the separately written inequalities.
Requires sympy. These identities alone are not a proof of the combinatorial lemmas.
"""
import sympy as s

N,x,y,z,t=s.symbols('N x y z t')
def Ux(n): return (n*n+2*n*x+6*n-23*x*x+6*x-7)/8
def U(n): return (3*n*n+18*n-19)/23
F=(3*N*N+13*N-30)/23
LK=(x+1)*(z*(x+y)+3*y+3)-5
phi=6*N*x+6*N-69*x*x-120*x-56
identities={
    'relaxation': LK.subs(z,(N-4*x-2*y)/(x+1)) -
        ((x+y)*(N+3)-3*x*y-4*x*x-2*y*y-2),
    'fixed_x_loss': Ux(N) - LK.subs(z,(N-4*x-2*y)/(x+1)) -
        2*(y-(N-3*x+3)/4)**2,
    'shift_difference': 8*(Ux(N-1)-Ux(N-t))-(t-1)*(2*N-t+2*x+5),
    'global_relaxation': Ux(N).subs(x,(N+3)/23)-U(N),
    'optimizer_bound': (Ux(N-1)+x).subs(x,(N+6)/23)-F,
    'gap': U(N)-F-(5*N+11)/23,
    'fixed_z9': LK.subs({z:9,y:(N-9-13*x)/2})-phi,
    'rounding_loss': phi-(U(N)-3-69*(x-(N-20)/23)**2),
    'exceptional_H': (N-3*x-1)**2-2*N+6*x-13-
        ((N-3*x-1)-5)*((N-3*x-1)+3),
    'degenerate_gap': U(N)-72-(N+3)**2/8-(N*N+6*N-13607)/184,
    'UB_C_second': (N+3)**2/8-(N+5)**2/12-(N*N-2*N-23)/24,
    'UB_00_last': (N+3)**2/8-2-((N+2)**2/16+N-3)-((N-4)**2+14)/16,
}
for name,expr in identities.items():
    assert s.factor(expr)==0,(name,s.factor(expr))
    print(name,'PASS')
print('All',len(identities),'rational polynomial identities passed.')


==> anc/verification/audits/test_release_audits.py <==
"""Injected-error controls for generator coverage, coordinates and convolution."""
import argparse
import json
from pathlib import Path
import tempfile
from unittest.mock import patch
import check_generator_coverage as coverage
import independent_full_certificate as independent


def run():
    here = Path(__file__).resolve().parent
    originals = {n:(here/n).read_text() for n in
                 ('finite_certificate.c','direct_full_certificate.c')}
    cases = [
        ('omit y=0 generators', 'direct_full_certificate.c',
         'if(x+y==0) continue;', 'if(x+y==0 || y==0) continue;', 'coverage mismatch'),
        ('omit odd z generators', 'direct_full_certificate.c',
         'for(int z=0;a+z*(x+1)<=bound;z++) {',
         'for(int z=0;a+z*(x+1)<=bound;z+=2) {', 'coverage mismatch'),
        ('displace middle blocks', 'finite_certificate.c',
         'v[k++]=2*M+1+(I)i*P+(I)u*x;',
         'v[k++]=2*M+2+(I)i*P+(I)u*x;', 'C generator mismatch'),
    ]
    detections = []
    for name, filename, old, new, expected in cases:
        if old not in originals[filename]:
            raise RuntimeError('mutation anchor changed: '+name)
        with tempfile.TemporaryDirectory(prefix='kloeve-negative-') as directory:
            root = Path(directory)
            for path, text in originals.items():
                (root/path).write_text(text.replace(old,new) if path == filename else text)
            with patch.object(coverage,'HERE',root):
                try:
                    coverage.check(12,'cc')
                except RuntimeError as error:
                    if expected not in str(error):
                        raise
                    detections.append(dict(mutation=name, detected=str(error)))
                else:
                    raise RuntimeError('undetected mutation: '+name)
    original = independent.convolution
    def corrupt(g):
        out = original(g).copy()
        out[0] += 1
        return out
    with patch.object(independent,'convolution',corrupt):
        try:
            independent.self_test()
        except RuntimeError as error:
            detections.append(dict(mutation='incorrect convolution coefficient', detected=str(error)))
        else:
            raise RuntimeError('undetected convolution mutation')
    return dict(status='PASS', negative_controls=len(detections), detections=detections,
                scope='Selected negative controls; not exhaustive software verification')


if __name__ == '__main__':
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    encoded=json.dumps(run(),indent=2)+'\n'
    if args.output:
        args.output.write_text(encoded)
    print(encoded,end='')


==> anc/verification/audits/test_witness_checker.py <==
"""Small fixture and rejection tests for the independent witness checker."""
import csv
import json
import tempfile
from pathlib import Path
from check_witnesses import check, HERE


def write_rows(path, rows):
    with path.open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def main():
    with (HERE/'equality_witnesses_329.csv').open() as f:
        witnesses = [r for r in csv.DictReader(f) if int(r['N']) <= 10]
    with (HERE/'direct_full_329.csv').open() as f:
        baseline = [r for r in csv.DictReader(f) if int(r['N']) <= 10]
    result = {}
    with tempfile.TemporaryDirectory() as tmp:
        w, b = Path(tmp)/'w.csv', Path(tmp)/'b.csv'
        write_rows(w, witnesses)
        write_rows(b, baseline)
        assert check(w,b)['status']=='PASS'
        result['valid_N2_to_10']='PASS'
        mutations = {
            'duplicate_tuple': witnesses+[dict(witnesses[0])],
            'missing_tuple': witnesses[1:],
            'wrong_aperture': [dict(witnesses[0],L='999')]+witnesses[1:],
            'wrong_shift': [dict(witnesses[0],**{'lambda':'999'})]+witnesses[1:],
        }
        for name, rows in mutations.items():
            write_rows(w,rows)
            try:
                check(w,b)
            except ValueError as error:
                result[name]='REJECTED: '+str(error)
            else:
                raise AssertionError('accepted corrupted fixture: '+name)
    print(json.dumps(result,indent=2))


if __name__ == '__main__':
    main()


==> anc/verification/audits/witness_check_329.json <==
{
  "status": "PASS",
  "range": [
    2,
    329
  ],
  "witness_occurrences": 1783,
  "distinct_sensor_sets": 401,
  "KA_parameter_triples_constructed": 100411,
  "direct_sumsets_checked": 1783,
  "per_N_counts_match_full_certificate": true,
  "witness_sha256": "7d209695da09a4c8bc27a2b853efac864e06018ade8541ece42c0bc7ace955ae",
  "baseline_sha256": "5f430e856a796c1040d078d79b17ffd5d474c3e0d977a1fc4d5f1358a2e08575",
  "elapsed_seconds": 8.165,
  "scope": "Supplied equality witnesses only; enumeration completeness remains in the full certificate",
  "matches": [
    {
      "N": 2,
      "generator": [
        0,
        1,
        0
      ],
      "lambda": 1,
      "L": 1,
      "KA": [
        0,
        1,
        0
      ],
      "set_sha256": "83b97b859aa5f81b2f0f86ba2a675efaf515ad2d5e2b8652cf2de7e1c2267350"
    },
    {
      "N": 4,
      "generator": [
        0,
        1,
        1
      ],
      "lambda": 3,
      "L": 4,
      "KA": [
        0,
        2,
        0
      ],
      "set_sha256": "87bec5cc88295852c28986811f363e329fd3e9e8d8f3c926eb0c8b4725b7ebe7"
    },
    {
      "N": 2,
      "generator": [
        0,
        1,
        1
      ],
      "lambda": 0,
      "L": 1,
      "KA": [
        0,
        1,
        0
      ],
      "set_sha256": "83b97b859aa5f81b2f0f86ba2a675efaf515ad2d5e2b8652cf2de7e1c2267350"
    },
    {
      "N": 3,
      "generator": [
        0,
        1,
        1
      ],
      "lambda": 1,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 3,
      "generator": [
        0,
        1,
        2
      ],
      "lambda": 0,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 4,
      "generator": [
        0,
        2,
        0
      ],
      "lambda": 3,
      "L": 4,
      "KA": [
        0,
        2,
        0
      ],
      "set_sha256": "87bec5cc88295852c28986811f363e329fd3e9e8d8f3c926eb0c8b4725b7ebe7"
    },
    {
      "N": 2,
      "generator": [
        0,
        2,
        0
      ],
      "lambda": 0,
      "L": 1,
      "KA": [
        0,
        1,
        0
      ],
      "set_sha256": "83b97b859aa5f81b2f0f86ba2a675efaf515ad2d5e2b8652cf2de7e1c2267350"
    },
    {
      "N": 3,
      "generator": [
        0,
        2,
        0
      ],
      "lambda": 1,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 6,
      "generator": [
        0,
        2,
        1
      ],
      "lambda": 5,
      "L": 8,
      "KA": [
        0,
        2,
        2
      ],
      "set_sha256": "72bb77adf60beeb0fc4093b46ef338ba1033ab6eeba34dd4b30fa8badf415cb3"
    },
    {
      "N": 4,
      "generator": [
        0,
        2,
        1
      ],
      "lambda": 1,
      "L": 4,
      "KA": [
        0,
        2,
        0
      ],
      "set_sha256": "87bec5cc88295852c28986811f363e329fd3e9e8d8f3c926eb0c8b4725b7ebe7"
    },
    {
      "N": 5,
      "generator": [
        0,
        2,
        1
      ],
      "lambda": 3,
      "L": 6,
      "KA": [
        0,
        2,
        1
      ],
      "set_sha256": "72b8d26f21d56f615484479579448564c36d157ee168083d077a66d2a6bed435"
    },
    {
      "N": 5,
      "generator": [
        0,
        2,
        2
      ],
      "lambda": 1,
      "L": 6,
      "KA": [
        0,
        2,
        1
      ],
      "set_sha256": "72b8d26f21d56f615484479579448564c36d157ee168083d077a66d2a6bed435"
    },
    {
      "N": 6,
      "generator": [
        0,
        2,
        2
      ],
      "lambda": 3,
      "L": 8,
      "KA": [
        0,
        2,
        2
      ],
      "set_sha256": "72bb77adf60beeb0fc4093b46ef338ba1033ab6eeba34dd4b30fa8badf415cb3"
    },
    {
      "N": 7,
      "generator": [
        0,
        2,
        2
      ],
      "lambda": 5,
      "L": 10,
      "KA": [
        0,
        2,
        3
      ],
      "set_sha256": "2c0943a64244d53ea496e107f8b1fd053632ac4aca92a3ef4cda9add5381e794"
    },
    {
      "N": 6,
      "generator": [
        0,
        2,
        3
      ],
      "lambda": 1,
      "L": 8,
      "KA": [
        0,
        2,
        2
      ],
      "set_sha256": "72bb77adf60beeb0fc4093b46ef338ba1033ab6eeba34dd4b30fa8badf415cb3"
    },
    {
      "N": 7,
      "generator": [
        0,
        2,
        3
      ],
      "lambda": 3,
      "L": 10,
      "KA": [
        0,
        2,
        3
      ],
      "set_sha256": "2c0943a64244d53ea496e107f8b1fd053632ac4aca92a3ef4cda9add5381e794"
    },
    {
      "N": 7,
      "generator": [
        0,
        2,
        4
      ],
      "lambda": 1,
      "L": 10,
      "KA": [
        0,
        2,
        3
      ],
      "set_sha256": "2c0943a64244d53ea496e107f8b1fd053632ac4aca92a3ef4cda9add5381e794"
    },
    {
      "N": 3,
      "generator": [
        0,
        3,
        0
      ],
      "lambda": 0,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 8,
      "generator": [
        0,
        3,
        1
      ],
      "lambda": 8,
      "L": 13,
      "KA": [
        0,
        3,
        2
      ],
      "set_sha256": "0554f0a415f096858ae451ca3337bb6a20f1323c56372c0069f81dea4d78ab35"
    },
    {
      "N": 7,
      "generator": [
        0,
        3,
        1
      ],
      "lambda": 5,
      "L": 10,
      "KA": [
        0,
        3,
        1
      ],
      "set_sha256": "d65e798637d66a815a52a5ee68311544e9a6191a74dcb244536cc1db73802a91"
    },
    {
      "N": 10,
      "generator": [
        0,
        3,
        2
      ],
      "lambda": 11,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 7,
      "generator": [
        0,
        3,
        2
      ],
      "lambda": 2,
      "L": 10,
      "KA": [
        0,
        3,
        1
      ],
      "set_sha256": "d65e798637d66a815a52a5ee68311544e9a6191a74dcb244536cc1db73802a91"
    },
    {
      "N": 8,
      "generator": [
        0,
        3,
        2
      ],
      "lambda": 5,
      "L": 13,
      "KA": [
        0,
        3,
        2
      ],
      "set_sha256": "0554f0a415f096858ae451ca3337bb6a20f1323c56372c0069f81dea4d78ab35"
    },
    {
      "N": 9,
      "generator": [
        0,
        3,
        2
      ],
      "lambda": 8,
      "L": 16,
      "KA": [
        0,
        3,
        3
      ],
      "set_sha256": "c9559a98e94c26a79a775aa9697092c3f62c7519aabb0747c0fcb27f4dd24344"
    },
    {
      "N": 8,
      "generator": [
        0,
        3,
        3
      ],
      "lambda": 2,
      "L": 13,
      "KA": [
        0,
        3,
        2
      ],
      "set_sha256": "0554f0a415f096858ae451ca3337bb6a20f1323c56372c0069f81dea4d78ab35"
    },
    {
      "N": 9,
      "generator": [
        0,
        3,
        3
      ],
      "lambda": 5,
      "L": 16,
      "KA": [
        0,
        3,
        3
      ],
      "set_sha256": "c9559a98e94c26a79a775aa9697092c3f62c7519aabb0747c0fcb27f4dd24344"
    },
    {
      "N": 10,
      "generator": [
        0,
        3,
        3
      ],
      "lambda": 8,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 11,
      "generator": [
        0,
        3,
        3
      ],
      "lambda": 11,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 9,
      "generator": [
        0,
        3,
        4
      ],
      "lambda": 2,
      "L": 16,
      "KA": [
        0,
        3,
        3
      ],
      "set_sha256": "c9559a98e94c26a79a775aa9697092c3f62c7519aabb0747c0fcb27f4dd24344"
    },
    {
      "N": 10,
      "generator": [
        0,
        3,
        4
      ],
      "lambda": 5,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 11,
      "generator": [
        0,
        3,
        4
      ],
      "lambda": 8,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 10,
      "generator": [
        0,
        3,
        5
      ],
      "lambda": 2,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 11,
      "generator": [
        0,
        3,
        5
      ],
      "lambda": 5,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 11,
      "generator": [
        0,
        3,
        6
      ],
      "lambda": 2,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 11,
      "generator": [
        0,
        4,
        2
      ],
      "lambda": 11,
      "L": 22,
      "KA": [
        0,
        4,
        3
      ],
      "set_sha256": "731f2ae067bbeaab4769ef9939be3f179d0f9f61fabd2abe52c367020d8d031a"
    },
    {
      "N": 11,
      "generator": [
        0,
        4,
        3
      ],
      "lambda": 7,
      "L": 22,
      "KA": [
        0,
        4,
        3
      ],
      "set_sha256": "731f2ae067bbeaab4769ef9939be3f179d0f9f61fabd2abe52c367020d8d031a"
    },
    {
      "N": 13,
      "generator": [
        0,
        4,
        3
      ],
      "lambda": 15,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 11,
      "generator": [
        0,
        4,
        4
      ],
      "lambda": 3,
      "L": 22,
      "KA": [
        0,
        4,
        3
      ],
      "set_sha256": "731f2ae067bbeaab4769ef9939be3f179d0f9f61fabd2abe52c367020d8d031a"
    },
    {
      "N": 13,
      "generator": [
        0,
        4,
        4
      ],
      "lambda": 11,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 15,
      "generator": [
        0,
        4,
        4
      ],
      "lambda": 19,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 13,
      "generator": [
        0,
        4,
        5
      ],
      "lambda": 7,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 15,
      "generator": [
        0,
        4,
        5
      ],
      "lambda": 15,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 13,
      "generator": [
        0,
        4,
        6
      ],
      "lambda": 3,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 15,
      "generator": [
        0,
        4,
        6
      ],
      "lambda": 11,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 15,
      "generator": [
        0,
        4,
        7
      ],
      "lambda": 7,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 15,
      "generator": [
        0,
        4,
        8
      ],
      "lambda": 3,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 15,
      "generator": [
        0,
        5,
        3
      ],
      "lambda": 19,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 15,
      "generator": [
        0,
        5,
        4
      ],
      "lambda": 14,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 17,
      "generator": [
        0,
        5,
        4
      ],
      "lambda": 24,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 15,
      "generator": [
        0,
        5,
        5
      ],
      "lambda": 9,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 17,
      "generator": [
        0,
        5,
        5
      ],
      "lambda": 19,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        5
      ],
      "lambda": 29,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 15,
      "generator": [
        0,
        5,
        6
      ],
      "lambda": 4,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 17,
      "generator": [
        0,
        5,
        6
      ],
      "lambda": 14,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        6
      ],
      "lambda": 24,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 17,
      "generator": [
        0,
        5,
        7
      ],
      "lambda": 9,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        7
      ],
      "lambda": 19,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 17,
      "generator": [
        0,
        5,
        8
      ],
      "lambda": 4,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        8
      ],
      "lambda": 14,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        9
      ],
      "lambda": 9,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 19,
      "generator": [
        0,
        5,
        10
      ],
      "lambda": 4,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 19,
      "generator": [
        0,
        6,
        4
      ],
      "lambda": 29,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 19,
      "generator": [
        0,
        6,
        5
      ],
      "lambda": 23,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        5
      ],
      "lambda": 35,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 19,
      "generator": [
        0,
        6,
        6
      ],
      "lambda": 17,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        6
      ],
      "lambda": 29,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        6
      ],
      "lambda": 41,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 19,
      "generator": [
        0,
        6,
        7
      ],
      "lambda": 11,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        7
      ],
      "lambda": 23,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        7
      ],
      "lambda": 35,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 19,
      "generator": [
        0,
        6,
        8
      ],
      "lambda": 5,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        8
      ],
      "lambda": 17,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        8
      ],
      "lambda": 29,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        9
      ],
      "lambda": 11,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        9
      ],
      "lambda": 23,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 21,
      "generator": [
        0,
        6,
        10
      ],
      "lambda": 5,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        10
      ],
      "lambda": 17,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        11
      ],
      "lambda": 11,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 23,
      "generator": [
        0,
        6,
        12
      ],
      "lambda": 5,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        5
      ],
      "lambda": 41,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        6
      ],
      "lambda": 34,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        6
      ],
      "lambda": 48,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        7
      ],
      "lambda": 27,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        7
      ],
      "lambda": 41,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        8
      ],
      "lambda": 20,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        8
      ],
      "lambda": 34,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        9
      ],
      "lambda": 13,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        9
      ],
      "lambda": 27,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 23,
      "generator": [
        0,
        7,
        10
      ],
      "lambda": 6,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        10
      ],
      "lambda": 20,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        11
      ],
      "lambda": 13,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 25,
      "generator": [
        0,
        7,
        12
      ],
      "lambda": 6,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 2,
      "generator": [
        1,
        0,
        0
      ],
      "lambda": 1,
      "L": 1,
      "KA": [
        0,
        1,
        0
      ],
      "set_sha256": "83b97b859aa5f81b2f0f86ba2a675efaf515ad2d5e2b8652cf2de7e1c2267350"
    },
    {
      "N": 3,
      "generator": [
        1,
        0,
        1
      ],
      "lambda": 0,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 3,
      "generator": [
        1,
        1,
        0
      ],
      "lambda": 0,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 8,
      "generator": [
        1,
        2,
        0
      ],
      "lambda": 9,
      "L": 13,
      "KA": [
        1,
        2,
        0
      ],
      "set_sha256": "493adaf379f0779ce96351c9e63a47475529439f22bf3b494b4f261ec0d07787"
    },
    {
      "N": 4,
      "generator": [
        1,
        2,
        0
      ],
      "lambda": 0,
      "L": 4,
      "KA": [
        0,
        2,
        0
      ],
      "set_sha256": "87bec5cc88295852c28986811f363e329fd3e9e8d8f3c926eb0c8b4725b7ebe7"
    },
    {
      "N": 8,
      "generator": [
        1,
        2,
        1
      ],
      "lambda": 3,
      "L": 13,
      "KA": [
        1,
        2,
        0
      ],
      "set_sha256": "493adaf379f0779ce96351c9e63a47475529439f22bf3b494b4f261ec0d07787"
    },
    {
      "N": 10,
      "generator": [
        1,
        2,
        1
      ],
      "lambda": 9,
      "L": 19,
      "KA": [
        1,
        2,
        1
      ],
      "set_sha256": "1170e3cf523f19e8fb51e216a93ba741907b707d1276ce478ae9767c74d29f12"
    },
    {
      "N": 10,
      "generator": [
        1,
        2,
        2
      ],
      "lambda": 3,
      "L": 19,
      "KA": [
        1,
        2,
        1
      ],
      "set_sha256": "1170e3cf523f19e8fb51e216a93ba741907b707d1276ce478ae9767c74d29f12"
    },
    {
      "N": 10,
      "generator": [
        1,
        3,
        0
      ],
      "lambda": 13,
      "L": 19,
      "KA": [
        1,
        3,
        0
      ],
      "set_sha256": "f2206e5a1e3370930ceb64b17206bafda0983dc070c3f5cce9c09160751a7ec6"
    },
    {
      "N": 5,
      "generator": [
        1,
        3,
        0
      ],
      "lambda": 0,
      "L": 6,
      "KA": [
        0,
        2,
        1
      ],
      "set_sha256": "72b8d26f21d56f615484479579448564c36d157ee168083d077a66d2a6bed435"
    },
    {
      "N": 14,
      "generator": [
        1,
        3,
        1
      ],
      "lambda": 21,
      "L": 35,
      "KA": [
        1,
        3,
        2
      ],
      "set_sha256": "e219697f15fbf5779f51769dea71145de94ddd338bcd9c58f93b9d7458c6a21f"
    },
    {
      "N": 10,
      "generator": [
        1,
        3,
        1
      ],
      "lambda": 5,
      "L": 19,
      "KA": [
        1,
        3,
        0
      ],
      "set_sha256": "f2206e5a1e3370930ceb64b17206bafda0983dc070c3f5cce9c09160751a7ec6"
    },
    {
      "N": 12,
      "generator": [
        1,
        3,
        1
      ],
      "lambda": 13,
      "L": 27,
      "KA": [
        1,
        3,
        1
      ],
      "set_sha256": "1a39e6221b0ea04afd38de014fc8eed19c064f87055580a2a3f365ca546814ce"
    },
    {
      "N": 12,
      "generator": [
        1,
        3,
        2
      ],
      "lambda": 5,
      "L": 27,
      "KA": [
        1,
        3,
        1
      ],
      "set_sha256": "1a39e6221b0ea04afd38de014fc8eed19c064f87055580a2a3f365ca546814ce"
    },
    {
      "N": 14,
      "generator": [
        1,
        3,
        2
      ],
      "lambda": 13,
      "L": 35,
      "KA": [
        1,
        3,
        2
      ],
      "set_sha256": "e219697f15fbf5779f51769dea71145de94ddd338bcd9c58f93b9d7458c6a21f"
    },
    {
      "N": 14,
      "generator": [
        1,
        3,
        3
      ],
      "lambda": 5,
      "L": 35,
      "KA": [
        1,
        3,
        2
      ],
      "set_sha256": "e219697f15fbf5779f51769dea71145de94ddd338bcd9c58f93b9d7458c6a21f"
    },
    {
      "N": 6,
      "generator": [
        1,
        4,
        0
      ],
      "lambda": 0,
      "L": 8,
      "KA": [
        0,
        2,
        2
      ],
      "set_sha256": "72bb77adf60beeb0fc4093b46ef338ba1033ab6eeba34dd4b30fa8badf415cb3"
    },
    {
      "N": 16,
      "generator": [
        1,
        4,
        1
      ],
      "lambda": 27,
      "L": 45,
      "KA": [
        1,
        4,
        2
      ],
      "set_sha256": "5c4a61d5a054845b76007a0ed614e5cf70f8ea31a0be8c5e399cde7dcecd0e87"
    },
    {
      "N": 14,
      "generator": [
        1,
        4,
        1
      ],
      "lambda": 17,
      "L": 35,
      "KA": [
        1,
        4,
        1
      ],
      "set_sha256": "718cff992a244d08b4422279c34ace6a62dadcbf6ecfc7fd54bc10eea69d6774"
    },
    {
      "N": 14,
      "generator": [
        1,
        4,
        2
      ],
      "lambda": 7,
      "L": 35,
      "KA": [
        1,
        4,
        1
      ],
      "set_sha256": "718cff992a244d08b4422279c34ace6a62dadcbf6ecfc7fd54bc10eea69d6774"
    },
    {
      "N": 16,
      "generator": [
        1,
        4,
        2
      ],
      "lambda": 17,
      "L": 45,
      "KA": [
        1,
        4,
        2
      ],
      "set_sha256": "5c4a61d5a054845b76007a0ed614e5cf70f8ea31a0be8c5e399cde7dcecd0e87"
    },
    {
      "N": 18,
      "generator": [
        1,
        4,
        2
      ],
      "lambda": 27,
      "L": 55,
      "KA": [
        1,
        4,
        3
      ],
      "set_sha256": "14f5bddbf8eae779c6b170ae9d54717c7d71748e4537e294b3f6f9c21d2c6bd5"
    },
    {
      "N": 16,
      "generator": [
        1,
        4,
        3
      ],
      "lambda": 7,
      "L": 45,
      "KA": [
        1,
        4,
        2
      ],
      "set_sha256": "5c4a61d5a054845b76007a0ed614e5cf70f8ea31a0be8c5e399cde7dcecd0e87"
    },
    {
      "N": 18,
      "generator": [
        1,
        4,
        3
      ],
      "lambda": 17,
      "L": 55,
      "KA": [
        1,
        4,
        3
      ],
      "set_sha256": "14f5bddbf8eae779c6b170ae9d54717c7d71748e4537e294b3f6f9c21d2c6bd5"
    },
    {
      "N": 18,
      "generator": [
        1,
        4,
        4
      ],
      "lambda": 7,
      "L": 55,
      "KA": [
        1,
        4,
        3
      ],
      "set_sha256": "14f5bddbf8eae779c6b170ae9d54717c7d71748e4537e294b3f6f9c21d2c6bd5"
    },
    {
      "N": 7,
      "generator": [
        1,
        5,
        0
      ],
      "lambda": 0,
      "L": 10,
      "KA": [
        0,
        2,
        3
      ],
      "set_sha256": "2c0943a64244d53ea496e107f8b1fd053632ac4aca92a3ef4cda9add5381e794"
    },
    {
      "N": 18,
      "generator": [
        1,
        5,
        1
      ],
      "lambda": 33,
      "L": 55,
      "KA": [
        1,
        5,
        2
      ],
      "set_sha256": "70cbfcd52be5b433d60ca563f89df9aa0114d93a21cac413fb9ba15397a22781"
    },
    {
      "N": 22,
      "generator": [
        1,
        5,
        2
      ],
      "lambda": 45,
      "L": 79,
      "KA": [
        1,
        5,
        4
      ],
      "set_sha256": "695fa14e8e9bfcf29e3ed106114c6d84d25c20f31da547a8a5862ed1584fdf6a"
    },
    {
      "N": 18,
      "generator": [
        1,
        5,
        2
      ],
      "lambda": 21,
      "L": 55,
      "KA": [
        1,
        5,
        2
      ],
      "set_sha256": "70cbfcd52be5b433d60ca563f89df9aa0114d93a21cac413fb9ba15397a22781"
    },
    {
      "N": 20,
      "generator": [
        1,
        5,
        2
      ],
      "lambda": 33,
      "L": 67,
      "KA": [
        1,
        5,
        3
      ],
      "set_sha256": "08f802907f04a1ad984e40edd6c6b4c98470824a45c4afa8f951f1570d4317f4"
    },
    {
      "N": 18,
      "generator": [
        1,
        5,
        3
      ],
      "lambda": 9,
      "L": 55,
      "KA": [
        1,
        5,
        2
      ],
      "set_sha256": "70cbfcd52be5b433d60ca563f89df9aa0114d93a21cac413fb9ba15397a22781"
    },
    {
      "N": 20,
      "generator": [
        1,
        5,
        3
      ],
      "lambda": 21,
      "L": 67,
      "KA": [
        1,
        5,
        3
      ],
      "set_sha256": "08f802907f04a1ad984e40edd6c6b4c98470824a45c4afa8f951f1570d4317f4"
    },
    {
      "N": 22,
      "generator": [
        1,
        5,
        3
      ],
      "lambda": 33,
      "L": 79,
      "KA": [
        1,
        5,
        4
      ],
      "set_sha256": "695fa14e8e9bfcf29e3ed106114c6d84d25c20f31da547a8a5862ed1584fdf6a"
    },
    {
      "N": 20,
      "generator": [
        1,
        5,
        4
      ],
      "lambda": 9,
      "L": 67,
      "KA": [
        1,
        5,
        3
      ],
      "set_sha256": "08f802907f04a1ad984e40edd6c6b4c98470824a45c4afa8f951f1570d4317f4"
    },
    {
      "N": 22,
      "generator": [
        1,
        5,
        4
      ],
      "lambda": 21,
      "L": 79,
      "KA": [
        1,
        5,
        4
      ],
      "set_sha256": "695fa14e8e9bfcf29e3ed106114c6d84d25c20f31da547a8a5862ed1584fdf6a"
    },
    {
      "N": 22,
      "generator": [
        1,
        5,
        5
      ],
      "lambda": 9,
      "L": 79,
      "KA": [
        1,
        5,
        4
      ],
      "set_sha256": "695fa14e8e9bfcf29e3ed106114c6d84d25c20f31da547a8a5862ed1584fdf6a"
    },
    {
      "N": 24,
      "generator": [
        1,
        6,
        2
      ],
      "lambda": 53,
      "L": 93,
      "KA": [
        1,
        6,
        4
      ],
      "set_sha256": "a02448b703e37ef4e4e8ca871a362a233721526dceb36e825911c2cd01409118"
    },
    {
      "N": 22,
      "generator": [
        1,
        6,
        2
      ],
      "lambda": 39,
      "L": 79,
      "KA": [
        1,
        6,
        3
      ],
      "set_sha256": "6e2b530c9f574ccca804140a0e41ff7deafed0608703ef9b87902b96efb97107"
    },
    {
      "N": 22,
      "generator": [
        1,
        6,
        3
      ],
      "lambda": 25,
      "L": 79,
      "KA": [
        1,
        6,
        3
      ],
      "set_sha256": "6e2b530c9f574ccca804140a0e41ff7deafed0608703ef9b87902b96efb97107"
    },
    {
      "N": 24,
      "generator": [
        1,
        6,
        3
      ],
      "lambda": 39,
      "L": 93,
      "KA": [
        1,
        6,
        4
      ],
      "set_sha256": "a02448b703e37ef4e4e8ca871a362a233721526dceb36e825911c2cd01409118"
    },
    {
      "N": 26,
      "generator": [
        1,
        6,
        3
      ],
      "lambda": 53,
      "L": 107,
      "KA": [
        1,
        6,
        5
      ],
      "set_sha256": "100b9c76e80a43b7ee48c3dc68e8e4aaf686a04f53e5fe038642cb3adea5d979"
    },
    {
      "N": 22,
      "generator": [
        1,
        6,
        4
      ],
      "lambda": 11,
      "L": 79,
      "KA": [
        1,
        6,
        3
      ],
      "set_sha256": "6e2b530c9f574ccca804140a0e41ff7deafed0608703ef9b87902b96efb97107"
    },
    {
      "N": 24,
      "generator": [
        1,
        6,
        4
      ],
      "lambda": 25,
      "L": 93,
      "KA": [
        1,
        6,
        4
      ],
      "set_sha256": "a02448b703e37ef4e4e8ca871a362a233721526dceb36e825911c2cd01409118"
    },
    {
      "N": 26,
      "generator": [
        1,
        6,
        4
      ],
      "lambda": 39,
      "L": 107,
      "KA": [
        1,
        6,
        5
      ],
      "set_sha256": "100b9c76e80a43b7ee48c3dc68e8e4aaf686a04f53e5fe038642cb3adea5d979"
    },
    {
      "N": 24,
      "generator": [
        1,
        6,
        5
      ],
      "lambda": 11,
      "L": 93,
      "KA": [
        1,
        6,
        4
      ],
      "set_sha256": "a02448b703e37ef4e4e8ca871a362a233721526dceb36e825911c2cd01409118"
    },
    {
      "N": 26,
      "generator": [
        1,
        6,
        5
      ],
      "lambda": 25,
      "L": 107,
      "KA": [
        1,
        6,
        5
      ],
      "set_sha256": "100b9c76e80a43b7ee48c3dc68e8e4aaf686a04f53e5fe038642cb3adea5d979"
    },
    {
      "N": 26,
      "generator": [
        1,
        6,
        6
      ],
      "lambda": 11,
      "L": 107,
      "KA": [
        1,
        6,
        5
      ],
      "set_sha256": "100b9c76e80a43b7ee48c3dc68e8e4aaf686a04f53e5fe038642cb3adea5d979"
    },
    {
      "N": 26,
      "generator": [
        1,
        7,
        2
      ],
      "lambda": 61,
      "L": 107,
      "KA": [
        1,
        7,
        4
      ],
      "set_sha256": "04c2ec8fb330e4cc63d94ac459edd5c06a0d0516ffa86fe3b7191572a4dfc0ae"
    },
    {
      "N": 30,
      "generator": [
        1,
        7,
        3
      ],
      "lambda": 77,
      "L": 139,
      "KA": [
        1,
        7,
        6
      ],
      "set_sha256": "ae4d37ac954fd5f9b7772a3a0326ca3c421484bc3f244a2649e0e4d0c3d8dd75"
    },
    {
      "N": 26,
      "generator": [
        1,
        7,
        3
      ],
      "lambda": 45,
      "L": 107,
      "KA": [
        1,
        7,
        4
      ],
      "set_sha256": "04c2ec8fb330e4cc63d94ac459edd5c06a0d0516ffa86fe3b7191572a4dfc0ae"
    },
    {
      "N": 28,
      "generator": [
        1,
        7,
        3
      ],
      "lambda": 61,
      "L": 123,
      "KA": [
        1,
        7,
        5
      ],
      "set_sha256": "b0176f02e13b01c7d6763d452b64b33ba4bda7cf72d03aadf7f2277e0553e7d5"
    },
    {
      "N": 26,
      "generator": [
        1,
        7,
        4
      ],
      "lambda": 29,
      "L": 107,
      "KA": [
        1,
        7,
        4
      ],
      "set_sha256": "04c2ec8fb330e4cc63d94ac459edd5c06a0d0516ffa86fe3b7191572a4dfc0ae"
    },
    {
      "N": 28,
      "generator": [
        1,
        7,
        4
      ],
      "lambda": 45,
      "L": 123,
      "KA": [
        1,
        7,
        5
      ],
      "set_sha256": "b0176f02e13b01c7d6763d452b64b33ba4bda7cf72d03aadf7f2277e0553e7d5"
    },
    {
      "N": 30,
      "generator": [
        1,
        7,
        4
      ],
      "lambda": 61,
      "L": 139,
      "KA": [
        1,
        7,
        6
      ],
      "set_sha256": "ae4d37ac954fd5f9b7772a3a0326ca3c421484bc3f244a2649e0e4d0c3d8dd75"
    },
    {
      "N": 26,
      "generator": [
        1,
        7,
        5
      ],
      "lambda": 13,
      "L": 107,
      "KA": [
        1,
        7,
        4
      ],
      "set_sha256": "04c2ec8fb330e4cc63d94ac459edd5c06a0d0516ffa86fe3b7191572a4dfc0ae"
    },
    {
      "N": 28,
      "generator": [
        1,
        7,
        5
      ],
      "lambda": 29,
      "L": 123,
      "KA": [
        1,
        7,
        5
      ],
      "set_sha256": "b0176f02e13b01c7d6763d452b64b33ba4bda7cf72d03aadf7f2277e0553e7d5"
    },
    {
      "N": 30,
      "generator": [
        1,
        7,
        5
      ],
      "lambda": 45,
      "L": 139,
      "KA": [
        1,
        7,
        6
      ],
      "set_sha256": "ae4d37ac954fd5f9b7772a3a0326ca3c421484bc3f244a2649e0e4d0c3d8dd75"
    },
    {
      "N": 28,
      "generator": [
        1,
        7,
        6
      ],
      "lambda": 13,
      "L": 123,
      "KA": [
        1,
        7,
        5
      ],
      "set_sha256": "b0176f02e13b01c7d6763d452b64b33ba4bda7cf72d03aadf7f2277e0553e7d5"
    },
    {
      "N": 30,
      "generator": [
        1,
        7,
        6
      ],
      "lambda": 29,
      "L": 139,
      "KA": [
        1,
        7,
        6
      ],
      "set_sha256": "ae4d37ac954fd5f9b7772a3a0326ca3c421484bc3f244a2649e0e4d0c3d8dd75"
    },
    {
      "N": 30,
      "generator": [
        1,
        7,
        7
      ],
      "lambda": 13,
      "L": 139,
      "KA": [
        1,
        7,
        6
      ],
      "set_sha256": "ae4d37ac954fd5f9b7772a3a0326ca3c421484bc3f244a2649e0e4d0c3d8dd75"
    },
    {
      "N": 32,
      "generator": [
        1,
        8,
        3
      ],
      "lambda": 87,
      "L": 157,
      "KA": [
        1,
        8,
        6
      ],
      "set_sha256": "79a973f990128a73cf508b0463a7c23cef34879620a1aa4e37bb2812170d8605"
    },
    {
      "N": 30,
      "generator": [
        1,
        8,
        3
      ],
      "lambda": 69,
      "L": 139,
      "KA": [
        1,
        8,
        5
      ],
      "set_sha256": "22a45b7aca222c5a11c9e4f17de884cee9162d98ca81a3155d58d2f4a12ec300"
    },
    {
      "N": 30,
      "generator": [
        1,
        8,
        4
      ],
      "lambda": 51,
      "L": 139,
      "KA": [
        1,
        8,
        5
      ],
      "set_sha256": "22a45b7aca222c5a11c9e4f17de884cee9162d98ca81a3155d58d2f4a12ec300"
    },
    {
      "N": 32,
      "generator": [
        1,
        8,
        4
      ],
      "lambda": 69,
      "L": 157,
      "KA": [
        1,
        8,
        6
      ],
      "set_sha256": "79a973f990128a73cf508b0463a7c23cef34879620a1aa4e37bb2812170d8605"
    },
    {
      "N": 34,
      "generator": [
        1,
        8,
        4
      ],
      "lambda": 87,
      "L": 175,
      "KA": [
        1,
        8,
        7
      ],
      "set_sha256": "3c96112bc3ae44564f7cc61df776bbad38e2b983164272b0ec7407296f97d166"
    },
    {
      "N": 30,
      "generator": [
        1,
        8,
        5
      ],
      "lambda": 33,
      "L": 139,
      "KA": [
        1,
        8,
        5
      ],
      "set_sha256": "22a45b7aca222c5a11c9e4f17de884cee9162d98ca81a3155d58d2f4a12ec300"
    },
    {
      "N": 32,
      "generator": [
        1,
        8,
        5
      ],
      "lambda": 51,
      "L": 157,
      "KA": [
        1,
        8,
        6
      ],
      "set_sha256": "79a973f990128a73cf508b0463a7c23cef34879620a1aa4e37bb2812170d8605"
    },
    {
      "N": 34,
      "generator": [
        1,
        8,
        5
      ],
      "lambda": 69,
      "L": 175,
      "KA": [
        1,
        8,
        7
      ],
      "set_sha256": "3c96112bc3ae44564f7cc61df776bbad38e2b983164272b0ec7407296f97d166"
    },
    {
      "N": 30,
      "generator": [
        1,
        8,
        6
      ],
      "lambda": 15,
      "L": 139,
      "KA": [
        1,
        8,
        5
      ],
      "set_sha256": "22a45b7aca222c5a11c9e4f17de884cee9162d98ca81a3155d58d2f4a12ec300"
    },
    {
      "N": 32,
      "generator": [
        1,
        8,
        6
      ],
      "lambda": 33,
      "L": 157,
      "KA": [
        1,
        8,
        6
      ],
      "set_sha256": "79a973f990128a73cf508b0463a7c23cef34879620a1aa4e37bb2812170d8605"
    },
    {
      "N": 34,
      "generator": [
        1,
        8,
        6
      ],
      "lambda": 51,
      "L": 175,
      "KA": [
        1,
        8,
        7
      ],
      "set_sha256": "3c96112bc3ae44564f7cc61df776bbad38e2b983164272b0ec7407296f97d166"
    },
    {
      "N": 32,
      "generator": [
        1,
        8,
        7
      ],
      "lambda": 15,
      "L": 157,
      "KA": [
        1,
        8,
        6
      ],
      "set_sha256": "79a973f990128a73cf508b0463a7c23cef34879620a1aa4e37bb2812170d8605"
    },
    {
      "N": 34,
      "generator": [
        1,
        8,
        7
      ],
      "lambda": 33,
      "L": 175,
      "KA": [
        1,
        8,
        7
      ],
      "set_sha256": "3c96112bc3ae44564f7cc61df776bbad38e2b983164272b0ec7407296f97d166"
    },
    {
      "N": 34,
      "generator": [
        1,
        8,
        8
      ],
      "lambda": 15,
      "L": 175,
      "KA": [
        1,
        8,
        7
      ],
      "set_sha256": "3c96112bc3ae44564f7cc61df776bbad38e2b983164272b0ec7407296f97d166"
    },
    {
      "N": 34,
      "generator": [
        1,
        9,
        3
      ],
      "lambda": 97,
      "L": 175,
      "KA": [
        1,
        9,
        6
      ],
      "set_sha256": "fdac5815d91a09047f16954d8b0e91c47ee71e0aa089e5601d2de5a010048ae9"
    },
    {
      "N": 34,
      "generator": [
        1,
        9,
        4
      ],
      "lambda": 77,
      "L": 175,
      "KA": [
        1,
        9,
        6
      ],
      "set_sha256": "fdac5815d91a09047f16954d8b0e91c47ee71e0aa089e5601d2de5a010048ae9"
    },
    {
      "N": 34,
      "generator": [
        1,
        9,
        5
      ],
      "lambda": 57,
      "L": 175,
      "KA": [
        1,
        9,
        6
      ],
      "set_sha256": "fdac5815d91a09047f16954d8b0e91c47ee71e0aa089e5601d2de5a010048ae9"
    },
    {
      "N": 34,
      "generator": [
        1,
        9,
        6
      ],
      "lambda": 37,
      "L": 175,
      "KA": [
        1,
        9,
        6
      ],
      "set_sha256": "fdac5815d91a09047f16954d8b0e91c47ee71e0aa089e5601d2de5a010048ae9"
    },
    {
      "N": 34,
      "generator": [
        1,
        9,
        7
      ],
      "lambda": 17,
      "L": 175,
      "KA": [
        1,
        9,
        6
      ],
      "set_sha256": "fdac5815d91a09047f16954d8b0e91c47ee71e0aa089e5601d2de5a010048ae9"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        5
      ],
      "lambda": 129,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        6
      ],
      "lambda": 107,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        7
      ],
      "lambda": 85,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        8
      ],
      "lambda": 63,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        9
      ],
      "lambda": 41,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        10,
        10
      ],
      "lambda": 19,
      "L": 259,
      "KA": [
        1,
        10,
        9
      ],
      "set_sha256": "b1315c2b348f76bfae704354c3ae9950236a50cff8940703ad78de15453c6ddb"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        4
      ],
      "lambda": 141,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        5
      ],
      "lambda": 117,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        5
      ],
      "lambda": 141,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        6
      ],
      "lambda": 93,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        6
      ],
      "lambda": 117,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        7
      ],
      "lambda": 69,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        7
      ],
      "lambda": 93,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        8
      ],
      "lambda": 45,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        8
      ],
      "lambda": 69,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 42,
      "generator": [
        1,
        11,
        9
      ],
      "lambda": 21,
      "L": 259,
      "KA": [
        1,
        11,
        8
      ],
      "set_sha256": "513f20eb08ea87b335078e37c57639beb94d738c7a9907fda9327a8a45461823"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        9
      ],
      "lambda": 45,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 44,
      "generator": [
        1,
        11,
        10
      ],
      "lambda": 21,
      "L": 283,
      "KA": [
        1,
        11,
        9
      ],
      "set_sha256": "c41becd210478bd6db5bc34758f05dfcfe61a8d70710ae6e005da2bc670cfd51"
    },
    {
      "N": 4,
      "generator": [
        2,
        0,
        0
      ],
      "lambda": 3,
      "L": 4,
      "KA": [
        0,
        2,
        0
      ],
      "set_sha256": "87bec5cc88295852c28986811f363e329fd3e9e8d8f3c926eb0c8b4725b7ebe7"
    },
    {
      "N": 2,
      "generator": [
        2,
        0,
        0
      ],
      "lambda": 0,
      "L": 1,
      "KA": [
        0,
        1,
        0
      ],
      "set_sha256": "83b97b859aa5f81b2f0f86ba2a675efaf515ad2d5e2b8652cf2de7e1c2267350"
    },
    {
      "N": 3,
      "generator": [
        2,
        0,
        0
      ],
      "lambda": 1,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 6,
      "generator": [
        2,
        0,
        1
      ],
      "lambda": 1,
      "L": 8,
      "KA": [
        0,
        2,
        2
      ],
      "set_sha256": "72bb77adf60beeb0fc4093b46ef338ba1033ab6eeba34dd4b30fa8badf415cb3"
    },
    {
      "N": 7,
      "generator": [
        2,
        0,
        1
      ],
      "lambda": 3,
      "L": 10,
      "KA": [
        0,
        2,
        3
      ],
      "set_sha256": "2c0943a64244d53ea496e107f8b1fd053632ac4aca92a3ef4cda9add5381e794"
    },
    {
      "N": 7,
      "generator": [
        2,
        3,
        0
      ],
      "lambda": 0,
      "L": 10,
      "KA": [
        0,
        3,
        1
      ],
      "set_sha256": "d65e798637d66a815a52a5ee68311544e9a6191a74dcb244536cc1db73802a91"
    },
    {
      "N": 8,
      "generator": [
        2,
        4,
        0
      ],
      "lambda": 0,
      "L": 13,
      "KA": [
        0,
        3,
        2
      ],
      "set_sha256": "0554f0a415f096858ae451ca3337bb6a20f1323c56372c0069f81dea4d78ab35"
    },
    {
      "N": 19,
      "generator": [
        2,
        4,
        1
      ],
      "lambda": 27,
      "L": 58,
      "KA": [
        2,
        4,
        1
      ],
      "set_sha256": "75258ca4dfdfe8f3c7841f50737a0dc36c6d3bc9c446a864f5ab1b64fa7b8b7d"
    },
    {
      "N": 9,
      "generator": [
        2,
        5,
        0
      ],
      "lambda": 0,
      "L": 16,
      "KA": [
        0,
        3,
        3
      ],
      "set_sha256": "c9559a98e94c26a79a775aa9697092c3f62c7519aabb0747c0fcb27f4dd24344"
    },
    {
      "N": 21,
      "generator": [
        2,
        5,
        1
      ],
      "lambda": 33,
      "L": 70,
      "KA": [
        2,
        5,
        1
      ],
      "set_sha256": "15bc58d9901bdef8bda34ca97d41b398beaf17712a27347fed3288c8d333bdd1"
    },
    {
      "N": 27,
      "generator": [
        2,
        5,
        2
      ],
      "lambda": 54,
      "L": 112,
      "KA": [
        2,
        5,
        3
      ],
      "set_sha256": "22e1d40bbb889ec66776c82e54c6337e5ccce3b5bb65f557a7bbb49a7b947ed5"
    },
    {
      "N": 27,
      "generator": [
        2,
        5,
        3
      ],
      "lambda": 33,
      "L": 112,
      "KA": [
        2,
        5,
        3
      ],
      "set_sha256": "22e1d40bbb889ec66776c82e54c6337e5ccce3b5bb65f557a7bbb49a7b947ed5"
    },
    {
      "N": 10,
      "generator": [
        2,
        6,
        0
      ],
      "lambda": 0,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 23,
      "generator": [
        2,
        6,
        1
      ],
      "lambda": 39,
      "L": 82,
      "KA": [
        2,
        6,
        1
      ],
      "set_sha256": "036eec1676cebcdc93e0674fe4295a0996a0d43a4e325bd13a85ee978d652d21"
    },
    {
      "N": 29,
      "generator": [
        2,
        6,
        2
      ],
      "lambda": 63,
      "L": 130,
      "KA": [
        2,
        6,
        3
      ],
      "set_sha256": "704165d5bfbd39799d7d58441b86a416f76529ac07b8a2239afe04e6a8cdb6b3"
    },
    {
      "N": 29,
      "generator": [
        2,
        6,
        3
      ],
      "lambda": 39,
      "L": 130,
      "KA": [
        2,
        6,
        3
      ],
      "set_sha256": "704165d5bfbd39799d7d58441b86a416f76529ac07b8a2239afe04e6a8cdb6b3"
    },
    {
      "N": 11,
      "generator": [
        2,
        7,
        0
      ],
      "lambda": 0,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 34,
      "generator": [
        2,
        7,
        2
      ],
      "lambda": 99,
      "L": 175,
      "KA": [
        2,
        7,
        4
      ],
      "set_sha256": "1174f06b8d98dcf71b5a79a09f5164e5c036ebfb8b6f0fa7125d30c7b691cf82"
    },
    {
      "N": 31,
      "generator": [
        2,
        7,
        2
      ],
      "lambda": 72,
      "L": 148,
      "KA": [
        2,
        7,
        3
      ],
      "set_sha256": "e2251d6b85e749cdbe2c5ee27e0444075aacfa5f4abe1fd4af9f576583dba7a7"
    },
    {
      "N": 31,
      "generator": [
        2,
        7,
        3
      ],
      "lambda": 45,
      "L": 148,
      "KA": [
        2,
        7,
        3
      ],
      "set_sha256": "e2251d6b85e749cdbe2c5ee27e0444075aacfa5f4abe1fd4af9f576583dba7a7"
    },
    {
      "N": 34,
      "generator": [
        2,
        7,
        3
      ],
      "lambda": 72,
      "L": 175,
      "KA": [
        2,
        7,
        4
      ],
      "set_sha256": "1174f06b8d98dcf71b5a79a09f5164e5c036ebfb8b6f0fa7125d30c7b691cf82"
    },
    {
      "N": 37,
      "generator": [
        2,
        7,
        3
      ],
      "lambda": 99,
      "L": 202,
      "KA": [
        2,
        7,
        5
      ],
      "set_sha256": "c2ceab0124bfe86bddf7ce79e229ad92e7598b43e10cc276a3124b250f01030f"
    },
    {
      "N": 34,
      "generator": [
        2,
        7,
        4
      ],
      "lambda": 45,
      "L": 175,
      "KA": [
        2,
        7,
        4
      ],
      "set_sha256": "1174f06b8d98dcf71b5a79a09f5164e5c036ebfb8b6f0fa7125d30c7b691cf82"
    },
    {
      "N": 37,
      "generator": [
        2,
        7,
        4
      ],
      "lambda": 72,
      "L": 202,
      "KA": [
        2,
        7,
        5
      ],
      "set_sha256": "c2ceab0124bfe86bddf7ce79e229ad92e7598b43e10cc276a3124b250f01030f"
    },
    {
      "N": 37,
      "generator": [
        2,
        7,
        5
      ],
      "lambda": 45,
      "L": 202,
      "KA": [
        2,
        7,
        5
      ],
      "set_sha256": "c2ceab0124bfe86bddf7ce79e229ad92e7598b43e10cc276a3124b250f01030f"
    },
    {
      "N": 36,
      "generator": [
        2,
        8,
        2
      ],
      "lambda": 111,
      "L": 196,
      "KA": [
        2,
        8,
        4
      ],
      "set_sha256": "4592b1eda7d427a2cee89d22f17b2ef5f3d4300bb4346797d0ce93d6a60076c5"
    },
    {
      "N": 33,
      "generator": [
        2,
        8,
        2
      ],
      "lambda": 81,
      "L": 166,
      "KA": [
        2,
        8,
        3
      ],
      "set_sha256": "5a7ae6e8fa7c7981efcd5a869b309fe1d51968214d8b04f2f2f240c29ca9e2c1"
    },
    {
      "N": 33,
      "generator": [
        2,
        8,
        3
      ],
      "lambda": 51,
      "L": 166,
      "KA": [
        2,
        8,
        3
      ],
      "set_sha256": "5a7ae6e8fa7c7981efcd5a869b309fe1d51968214d8b04f2f2f240c29ca9e2c1"
    },
    {
      "N": 36,
      "generator": [
        2,
        8,
        3
      ],
      "lambda": 81,
      "L": 196,
      "KA": [
        2,
        8,
        4
      ],
      "set_sha256": "4592b1eda7d427a2cee89d22f17b2ef5f3d4300bb4346797d0ce93d6a60076c5"
    },
    {
      "N": 39,
      "generator": [
        2,
        8,
        3
      ],
      "lambda": 111,
      "L": 226,
      "KA": [
        2,
        8,
        5
      ],
      "set_sha256": "648e58fc03006801fd535f93695a0518ed3863ab37a85562d7c58ef79b4b8b20"
    },
    {
      "N": 36,
      "generator": [
        2,
        8,
        4
      ],
      "lambda": 51,
      "L": 196,
      "KA": [
        2,
        8,
        4
      ],
      "set_sha256": "4592b1eda7d427a2cee89d22f17b2ef5f3d4300bb4346797d0ce93d6a60076c5"
    },
    {
      "N": 39,
      "generator": [
        2,
        8,
        4
      ],
      "lambda": 81,
      "L": 226,
      "KA": [
        2,
        8,
        5
      ],
      "set_sha256": "648e58fc03006801fd535f93695a0518ed3863ab37a85562d7c58ef79b4b8b20"
    },
    {
      "N": 39,
      "generator": [
        2,
        8,
        5
      ],
      "lambda": 51,
      "L": 226,
      "KA": [
        2,
        8,
        5
      ],
      "set_sha256": "648e58fc03006801fd535f93695a0518ed3863ab37a85562d7c58ef79b4b8b20"
    },
    {
      "N": 38,
      "generator": [
        2,
        9,
        2
      ],
      "lambda": 123,
      "L": 217,
      "KA": [
        2,
        9,
        4
      ],
      "set_sha256": "5f7f94a010669554f74fcc5b703b904fbb073e313677b11fcef051ee3bb90eae"
    },
    {
      "N": 35,
      "generator": [
        2,
        9,
        2
      ],
      "lambda": 90,
      "L": 184,
      "KA": [
        2,
        9,
        3
      ],
      "set_sha256": "c5646de2c057651cde9352bb23582c5969af3a0b33a9d2b3316698f9a7ed0bb5"
    },
    {
      "N": 44,
      "generator": [
        2,
        9,
        3
      ],
      "lambda": 156,
      "L": 283,
      "KA": [
        2,
        9,
        6
      ],
      "set_sha256": "e952b8e64222429a777ec45c679eaf9ef7e1c704d7b379594447c7a66e2e2a5b"
    },
    {
      "N": 35,
      "generator": [
        2,
        9,
        3
      ],
      "lambda": 57,
      "L": 184,
      "KA": [
        2,
        9,
        3
      ],
      "set_sha256": "c5646de2c057651cde9352bb23582c5969af3a0b33a9d2b3316698f9a7ed0bb5"
    },
    {
      "N": 38,
      "generator": [
        2,
        9,
        3
      ],
      "lambda": 90,
      "L": 217,
      "KA": [
        2,
        9,
        4
      ],
      "set_sha256": "5f7f94a010669554f74fcc5b703b904fbb073e313677b11fcef051ee3bb90eae"
    },
    {
      "N": 41,
      "generator": [
        2,
        9,
        3
      ],
      "lambda": 123,
      "L": 250,
      "KA": [
        2,
        9,
        5
      ],
      "set_sha256": "89da419ff12abf3c5a988c42f5ce3f7adf3e80f357f4ccf4ecb8b7612228cbce"
    },
    {
      "N": 38,
      "generator": [
        2,
        9,
        4
      ],
      "lambda": 57,
      "L": 217,
      "KA": [
        2,
        9,
        4
      ],
      "set_sha256": "5f7f94a010669554f74fcc5b703b904fbb073e313677b11fcef051ee3bb90eae"
    },
    {
      "N": 41,
      "generator": [
        2,
        9,
        4
      ],
      "lambda": 90,
      "L": 250,
      "KA": [
        2,
        9,
        5
      ],
      "set_sha256": "89da419ff12abf3c5a988c42f5ce3f7adf3e80f357f4ccf4ecb8b7612228cbce"
    },
    {
      "N": 44,
      "generator": [
        2,
        9,
        4
      ],
      "lambda": 123,
      "L": 283,
      "KA": [
        2,
        9,
        6
      ],
      "set_sha256": "e952b8e64222429a777ec45c679eaf9ef7e1c704d7b379594447c7a66e2e2a5b"
    },
    {
      "N": 41,
      "generator": [
        2,
        9,
        5
      ],
      "lambda": 57,
      "L": 250,
      "KA": [
        2,
        9,
        5
      ],
      "set_sha256": "89da419ff12abf3c5a988c42f5ce3f7adf3e80f357f4ccf4ecb8b7612228cbce"
    },
    {
      "N": 44,
      "generator": [
        2,
        9,
        5
      ],
      "lambda": 90,
      "L": 283,
      "KA": [
        2,
        9,
        6
      ],
      "set_sha256": "e952b8e64222429a777ec45c679eaf9ef7e1c704d7b379594447c7a66e2e2a5b"
    },
    {
      "N": 44,
      "generator": [
        2,
        9,
        6
      ],
      "lambda": 57,
      "L": 283,
      "KA": [
        2,
        9,
        6
      ],
      "set_sha256": "e952b8e64222429a777ec45c679eaf9ef7e1c704d7b379594447c7a66e2e2a5b"
    },
    {
      "N": 40,
      "generator": [
        2,
        10,
        2
      ],
      "lambda": 135,
      "L": 238,
      "KA": [
        2,
        10,
        4
      ],
      "set_sha256": "fbbc1d48053736422f1b304bd3ff724f7a30622440188a46d33493add058303a"
    },
    {
      "N": 37,
      "generator": [
        2,
        10,
        2
      ],
      "lambda": 99,
      "L": 202,
      "KA": [
        2,
        10,
        3
      ],
      "set_sha256": "55f812e0e66499f72427ae9c6ca0f2c9a557e7003a71bdd421aa32d6c391e900"
    },
    {
      "N": 46,
      "generator": [
        2,
        10,
        3
      ],
      "lambda": 171,
      "L": 310,
      "KA": [
        2,
        10,
        6
      ],
      "set_sha256": "4d45c6af2b7f23c1dd6e912637733db3332d26dedb59d4e08ca5805a5aaeecbe"
    },
    {
      "N": 37,
      "generator": [
        2,
        10,
        3
      ],
      "lambda": 63,
      "L": 202,
      "KA": [
        2,
        10,
        3
      ],
      "set_sha256": "55f812e0e66499f72427ae9c6ca0f2c9a557e7003a71bdd421aa32d6c391e900"
    },
    {
      "N": 40,
      "generator": [
        2,
        10,
        3
      ],
      "lambda": 99,
      "L": 238,
      "KA": [
        2,
        10,
        4
      ],
      "set_sha256": "fbbc1d48053736422f1b304bd3ff724f7a30622440188a46d33493add058303a"
    },
    {
      "N": 43,
      "generator": [
        2,
        10,
        3
      ],
      "lambda": 135,
      "L": 274,
      "KA": [
        2,
        10,
        5
      ],
      "set_sha256": "50469cadeeeb32fe304be3067302f608ddcb0ba1200dadc97e02b6d3995bafff"
    },
    {
      "N": 40,
      "generator": [
        2,
        10,
        4
      ],
      "lambda": 63,
      "L": 238,
      "KA": [
        2,
        10,
        4
      ],
      "set_sha256": "fbbc1d48053736422f1b304bd3ff724f7a30622440188a46d33493add058303a"
    },
    {
      "N": 43,
      "generator": [
        2,
        10,
        4
      ],
      "lambda": 99,
      "L": 274,
      "KA": [
        2,
        10,
        5
      ],
      "set_sha256": "50469cadeeeb32fe304be3067302f608ddcb0ba1200dadc97e02b6d3995bafff"
    },
    {
      "N": 46,
      "generator": [
        2,
        10,
        4
      ],
      "lambda": 135,
      "L": 310,
      "KA": [
        2,
        10,
        6
      ],
      "set_sha256": "4d45c6af2b7f23c1dd6e912637733db3332d26dedb59d4e08ca5805a5aaeecbe"
    },
    {
      "N": 49,
      "generator": [
        2,
        10,
        4
      ],
      "lambda": 171,
      "L": 346,
      "KA": [
        2,
        10,
        7
      ],
      "set_sha256": "734ab8c9edc4323f19f2c85428be3251efc2def612dad8888c6d27df67f6a15d"
    },
    {
      "N": 43,
      "generator": [
        2,
        10,
        5
      ],
      "lambda": 63,
      "L": 274,
      "KA": [
        2,
        10,
        5
      ],
      "set_sha256": "50469cadeeeb32fe304be3067302f608ddcb0ba1200dadc97e02b6d3995bafff"
    },
    {
      "N": 46,
      "generator": [
        2,
        10,
        5
      ],
      "lambda": 99,
      "L": 310,
      "KA": [
        2,
        10,
        6
      ],
      "set_sha256": "4d45c6af2b7f23c1dd6e912637733db3332d26dedb59d4e08ca5805a5aaeecbe"
    },
    {
      "N": 49,
      "generator": [
        2,
        10,
        5
      ],
      "lambda": 135,
      "L": 346,
      "KA": [
        2,
        10,
        7
      ],
      "set_sha256": "734ab8c9edc4323f19f2c85428be3251efc2def612dad8888c6d27df67f6a15d"
    },
    {
      "N": 46,
      "generator": [
        2,
        10,
        6
      ],
      "lambda": 63,
      "L": 310,
      "KA": [
        2,
        10,
        6
      ],
      "set_sha256": "4d45c6af2b7f23c1dd6e912637733db3332d26dedb59d4e08ca5805a5aaeecbe"
    },
    {
      "N": 49,
      "generator": [
        2,
        10,
        6
      ],
      "lambda": 99,
      "L": 346,
      "KA": [
        2,
        10,
        7
      ],
      "set_sha256": "734ab8c9edc4323f19f2c85428be3251efc2def612dad8888c6d27df67f6a15d"
    },
    {
      "N": 49,
      "generator": [
        2,
        10,
        7
      ],
      "lambda": 63,
      "L": 346,
      "KA": [
        2,
        10,
        7
      ],
      "set_sha256": "734ab8c9edc4323f19f2c85428be3251efc2def612dad8888c6d27df67f6a15d"
    },
    {
      "N": 42,
      "generator": [
        2,
        11,
        2
      ],
      "lambda": 147,
      "L": 259,
      "KA": [
        2,
        11,
        4
      ],
      "set_sha256": "54ab2dc9bf194704c243243c2436104496edd9ed1e944f36481994dbf88343af"
    },
    {
      "N": 48,
      "generator": [
        2,
        11,
        3
      ],
      "lambda": 186,
      "L": 337,
      "KA": [
        2,
        11,
        6
      ],
      "set_sha256": "90e6d0ffaf9541543f27c6abf969fc03eed2319229eb9824acc9b6d5975960c4"
    },
    {
      "N": 42,
      "generator": [
        2,
        11,
        3
      ],
      "lambda": 108,
      "L": 259,
      "KA": [
        2,
        11,
        4
      ],
      "set_sha256": "54ab2dc9bf194704c243243c2436104496edd9ed1e944f36481994dbf88343af"
    },
    {
      "N": 45,
      "generator": [
        2,
        11,
        3
      ],
      "lambda": 147,
      "L": 298,
      "KA": [
        2,
        11,
        5
      ],
      "set_sha256": "be8401f91ac49ddb3d320b78fad8c261dd2605ce59be26fb776dbffde886f2f7"
    },
    {
      "N": 42,
      "generator": [
        2,
        11,
        4
      ],
      "lambda": 69,
      "L": 259,
      "KA": [
        2,
        11,
        4
      ],
      "set_sha256": "54ab2dc9bf194704c243243c2436104496edd9ed1e944f36481994dbf88343af"
    },
    {
      "N": 45,
      "generator": [
        2,
        11,
        4
      ],
      "lambda": 108,
      "L": 298,
      "KA": [
        2,
        11,
        5
      ],
      "set_sha256": "be8401f91ac49ddb3d320b78fad8c261dd2605ce59be26fb776dbffde886f2f7"
    },
    {
      "N": 48,
      "generator": [
        2,
        11,
        4
      ],
      "lambda": 147,
      "L": 337,
      "KA": [
        2,
        11,
        6
      ],
      "set_sha256": "90e6d0ffaf9541543f27c6abf969fc03eed2319229eb9824acc9b6d5975960c4"
    },
    {
      "N": 51,
      "generator": [
        2,
        11,
        4
      ],
      "lambda": 186,
      "L": 376,
      "KA": [
        2,
        11,
        7
      ],
      "set_sha256": "48caf7dcd828d5e5a2821c3ce10db3b150448ef34b9517bad76351a1758324b7"
    },
    {
      "N": 45,
      "generator": [
        2,
        11,
        5
      ],
      "lambda": 69,
      "L": 298,
      "KA": [
        2,
        11,
        5
      ],
      "set_sha256": "be8401f91ac49ddb3d320b78fad8c261dd2605ce59be26fb776dbffde886f2f7"
    },
    {
      "N": 48,
      "generator": [
        2,
        11,
        5
      ],
      "lambda": 108,
      "L": 337,
      "KA": [
        2,
        11,
        6
      ],
      "set_sha256": "90e6d0ffaf9541543f27c6abf969fc03eed2319229eb9824acc9b6d5975960c4"
    },
    {
      "N": 51,
      "generator": [
        2,
        11,
        5
      ],
      "lambda": 147,
      "L": 376,
      "KA": [
        2,
        11,
        7
      ],
      "set_sha256": "48caf7dcd828d5e5a2821c3ce10db3b150448ef34b9517bad76351a1758324b7"
    },
    {
      "N": 48,
      "generator": [
        2,
        11,
        6
      ],
      "lambda": 69,
      "L": 337,
      "KA": [
        2,
        11,
        6
      ],
      "set_sha256": "90e6d0ffaf9541543f27c6abf969fc03eed2319229eb9824acc9b6d5975960c4"
    },
    {
      "N": 51,
      "generator": [
        2,
        11,
        6
      ],
      "lambda": 108,
      "L": 376,
      "KA": [
        2,
        11,
        7
      ],
      "set_sha256": "48caf7dcd828d5e5a2821c3ce10db3b150448ef34b9517bad76351a1758324b7"
    },
    {
      "N": 51,
      "generator": [
        2,
        11,
        7
      ],
      "lambda": 69,
      "L": 376,
      "KA": [
        2,
        11,
        7
      ],
      "set_sha256": "48caf7dcd828d5e5a2821c3ce10db3b150448ef34b9517bad76351a1758324b7"
    },
    {
      "N": 50,
      "generator": [
        2,
        12,
        3
      ],
      "lambda": 201,
      "L": 364,
      "KA": [
        2,
        12,
        6
      ],
      "set_sha256": "f98355a3b576c9fcec21ff1d88f19958276dd1aa0676b986edfbdab6265a5e61"
    },
    {
      "N": 47,
      "generator": [
        2,
        12,
        3
      ],
      "lambda": 159,
      "L": 322,
      "KA": [
        2,
        12,
        5
      ],
      "set_sha256": "6fc7f1acfae861eb70dc31ceccb6352664cb6bae4031d721b65bcedf5128e9ce"
    },
    {
      "N": 47,
      "generator": [
        2,
        12,
        4
      ],
      "lambda": 117,
      "L": 322,
      "KA": [
        2,
        12,
        5
      ],
      "set_sha256": "6fc7f1acfae861eb70dc31ceccb6352664cb6bae4031d721b65bcedf5128e9ce"
    },
    {
      "N": 50,
      "generator": [
        2,
        12,
        4
      ],
      "lambda": 159,
      "L": 364,
      "KA": [
        2,
        12,
        6
      ],
      "set_sha256": "f98355a3b576c9fcec21ff1d88f19958276dd1aa0676b986edfbdab6265a5e61"
    },
    {
      "N": 53,
      "generator": [
        2,
        12,
        4
      ],
      "lambda": 201,
      "L": 406,
      "KA": [
        2,
        12,
        7
      ],
      "set_sha256": "f9cbde1b8b4706c9ef36aad24d8be0048b596ff557e5a2ee4e2acd62f05d884a"
    },
    {
      "N": 47,
      "generator": [
        2,
        12,
        5
      ],
      "lambda": 75,
      "L": 322,
      "KA": [
        2,
        12,
        5
      ],
      "set_sha256": "6fc7f1acfae861eb70dc31ceccb6352664cb6bae4031d721b65bcedf5128e9ce"
    },
    {
      "N": 50,
      "generator": [
        2,
        12,
        5
      ],
      "lambda": 117,
      "L": 364,
      "KA": [
        2,
        12,
        6
      ],
      "set_sha256": "f98355a3b576c9fcec21ff1d88f19958276dd1aa0676b986edfbdab6265a5e61"
    },
    {
      "N": 53,
      "generator": [
        2,
        12,
        5
      ],
      "lambda": 159,
      "L": 406,
      "KA": [
        2,
        12,
        7
      ],
      "set_sha256": "f9cbde1b8b4706c9ef36aad24d8be0048b596ff557e5a2ee4e2acd62f05d884a"
    },
    {
      "N": 50,
      "generator": [
        2,
        12,
        6
      ],
      "lambda": 75,
      "L": 364,
      "KA": [
        2,
        12,
        6
      ],
      "set_sha256": "f98355a3b576c9fcec21ff1d88f19958276dd1aa0676b986edfbdab6265a5e61"
    },
    {
      "N": 53,
      "generator": [
        2,
        12,
        6
      ],
      "lambda": 117,
      "L": 406,
      "KA": [
        2,
        12,
        7
      ],
      "set_sha256": "f9cbde1b8b4706c9ef36aad24d8be0048b596ff557e5a2ee4e2acd62f05d884a"
    },
    {
      "N": 53,
      "generator": [
        2,
        12,
        7
      ],
      "lambda": 75,
      "L": 406,
      "KA": [
        2,
        12,
        7
      ],
      "set_sha256": "f9cbde1b8b4706c9ef36aad24d8be0048b596ff557e5a2ee4e2acd62f05d884a"
    },
    {
      "N": 52,
      "generator": [
        2,
        13,
        3
      ],
      "lambda": 216,
      "L": 391,
      "KA": [
        2,
        13,
        6
      ],
      "set_sha256": "c1e57c6b2426ee0b2efd0748332441710d6bf8856d78b07afedb507e5b452c20"
    },
    {
      "N": 49,
      "generator": [
        2,
        13,
        3
      ],
      "lambda": 171,
      "L": 346,
      "KA": [
        2,
        13,
        5
      ],
      "set_sha256": "42703a17e16d048d495816cde43efc7423e2571d80ea322ee7400032c180b1db"
    },
    {
      "N": 49,
      "generator": [
        2,
        13,
        4
      ],
      "lambda": 126,
      "L": 346,
      "KA": [
        2,
        13,
        5
      ],
      "set_sha256": "42703a17e16d048d495816cde43efc7423e2571d80ea322ee7400032c180b1db"
    },
    {
      "N": 52,
      "generator": [
        2,
        13,
        4
      ],
      "lambda": 171,
      "L": 391,
      "KA": [
        2,
        13,
        6
      ],
      "set_sha256": "c1e57c6b2426ee0b2efd0748332441710d6bf8856d78b07afedb507e5b452c20"
    },
    {
      "N": 55,
      "generator": [
        2,
        13,
        4
      ],
      "lambda": 216,
      "L": 436,
      "KA": [
        2,
        13,
        7
      ],
      "set_sha256": "6c299b10a2f16f6d53da82dfe01a18ccfb6191c35da799f9d0af1d04c48f73bd"
    },
    {
      "N": 49,
      "generator": [
        2,
        13,
        5
      ],
      "lambda": 81,
      "L": 346,
      "KA": [
        2,
        13,
        5
      ],
      "set_sha256": "42703a17e16d048d495816cde43efc7423e2571d80ea322ee7400032c180b1db"
    },
    {
      "N": 52,
      "generator": [
        2,
        13,
        5
      ],
      "lambda": 126,
      "L": 391,
      "KA": [
        2,
        13,
        6
      ],
      "set_sha256": "c1e57c6b2426ee0b2efd0748332441710d6bf8856d78b07afedb507e5b452c20"
    },
    {
      "N": 55,
      "generator": [
        2,
        13,
        5
      ],
      "lambda": 171,
      "L": 436,
      "KA": [
        2,
        13,
        7
      ],
      "set_sha256": "6c299b10a2f16f6d53da82dfe01a18ccfb6191c35da799f9d0af1d04c48f73bd"
    },
    {
      "N": 61,
      "generator": [
        2,
        13,
        5
      ],
      "lambda": 261,
      "L": 526,
      "KA": [
        2,
        13,
        9
      ],
      "set_sha256": "cec24ab4bc0fe594ab3670cf844fac4b27ccde2a6b6d13205640cd7c66d963dd"
    },
    {
      "N": 52,
      "generator": [
        2,
        13,
        6
      ],
      "lambda": 81,
      "L": 391,
      "KA": [
        2,
        13,
        6
      ],
      "set_sha256": "c1e57c6b2426ee0b2efd0748332441710d6bf8856d78b07afedb507e5b452c20"
    },
    {
      "N": 55,
      "generator": [
        2,
        13,
        6
      ],
      "lambda": 126,
      "L": 436,
      "KA": [
        2,
        13,
        7
      ],
      "set_sha256": "6c299b10a2f16f6d53da82dfe01a18ccfb6191c35da799f9d0af1d04c48f73bd"
    },
    {
      "N": 61,
      "generator": [
        2,
        13,
        6
      ],
      "lambda": 216,
      "L": 526,
      "KA": [
        2,
        13,
        9
      ],
      "set_sha256": "cec24ab4bc0fe594ab3670cf844fac4b27ccde2a6b6d13205640cd7c66d963dd"
    },
    {
      "N": 55,
      "generator": [
        2,
        13,
        7
      ],
      "lambda": 81,
      "L": 436,
      "KA": [
        2,
        13,
        7
      ],
      "set_sha256": "6c299b10a2f16f6d53da82dfe01a18ccfb6191c35da799f9d0af1d04c48f73bd"
    },
    {
      "N": 61,
      "generator": [
        2,
        13,
        7
      ],
      "lambda": 171,
      "L": 526,
      "KA": [
        2,
        13,
        9
      ],
      "set_sha256": "cec24ab4bc0fe594ab3670cf844fac4b27ccde2a6b6d13205640cd7c66d963dd"
    },
    {
      "N": 61,
      "generator": [
        2,
        13,
        8
      ],
      "lambda": 126,
      "L": 526,
      "KA": [
        2,
        13,
        9
      ],
      "set_sha256": "cec24ab4bc0fe594ab3670cf844fac4b27ccde2a6b6d13205640cd7c66d963dd"
    },
    {
      "N": 61,
      "generator": [
        2,
        13,
        9
      ],
      "lambda": 81,
      "L": 526,
      "KA": [
        2,
        13,
        9
      ],
      "set_sha256": "cec24ab4bc0fe594ab3670cf844fac4b27ccde2a6b6d13205640cd7c66d963dd"
    },
    {
      "N": 57,
      "generator": [
        2,
        14,
        4
      ],
      "lambda": 231,
      "L": 466,
      "KA": [
        2,
        14,
        7
      ],
      "set_sha256": "6e284ede3ff914bfbcb9ee1efeb1ba036f09d8338e546d928b6d01b6ade9ec7a"
    },
    {
      "N": 57,
      "generator": [
        2,
        14,
        5
      ],
      "lambda": 183,
      "L": 466,
      "KA": [
        2,
        14,
        7
      ],
      "set_sha256": "6e284ede3ff914bfbcb9ee1efeb1ba036f09d8338e546d928b6d01b6ade9ec7a"
    },
    {
      "N": 63,
      "generator": [
        2,
        14,
        5
      ],
      "lambda": 279,
      "L": 562,
      "KA": [
        2,
        14,
        9
      ],
      "set_sha256": "0771d00f49ad2dd73a0e2c8523156d538aa8c3f7894279502d77de041f29681d"
    },
    {
      "N": 57,
      "generator": [
        2,
        14,
        6
      ],
      "lambda": 135,
      "L": 466,
      "KA": [
        2,
        14,
        7
      ],
      "set_sha256": "6e284ede3ff914bfbcb9ee1efeb1ba036f09d8338e546d928b6d01b6ade9ec7a"
    },
    {
      "N": 63,
      "generator": [
        2,
        14,
        6
      ],
      "lambda": 231,
      "L": 562,
      "KA": [
        2,
        14,
        9
      ],
      "set_sha256": "0771d00f49ad2dd73a0e2c8523156d538aa8c3f7894279502d77de041f29681d"
    },
    {
      "N": 57,
      "generator": [
        2,
        14,
        7
      ],
      "lambda": 87,
      "L": 466,
      "KA": [
        2,
        14,
        7
      ],
      "set_sha256": "6e284ede3ff914bfbcb9ee1efeb1ba036f09d8338e546d928b6d01b6ade9ec7a"
    },
    {
      "N": 63,
      "generator": [
        2,
        14,
        7
      ],
      "lambda": 183,
      "L": 562,
      "KA": [
        2,
        14,
        9
      ],
      "set_sha256": "0771d00f49ad2dd73a0e2c8523156d538aa8c3f7894279502d77de041f29681d"
    },
    {
      "N": 63,
      "generator": [
        2,
        14,
        8
      ],
      "lambda": 135,
      "L": 562,
      "KA": [
        2,
        14,
        9
      ],
      "set_sha256": "0771d00f49ad2dd73a0e2c8523156d538aa8c3f7894279502d77de041f29681d"
    },
    {
      "N": 63,
      "generator": [
        2,
        14,
        9
      ],
      "lambda": 87,
      "L": 562,
      "KA": [
        2,
        14,
        9
      ],
      "set_sha256": "0771d00f49ad2dd73a0e2c8523156d538aa8c3f7894279502d77de041f29681d"
    },
    {
      "N": 62,
      "generator": [
        2,
        15,
        4
      ],
      "lambda": 297,
      "L": 547,
      "KA": [
        2,
        15,
        8
      ],
      "set_sha256": "c8079c94e83d2a654cfb5a547a4cc4d3c4635c1a044755a819e82c275bacb750"
    },
    {
      "N": 59,
      "generator": [
        2,
        15,
        4
      ],
      "lambda": 246,
      "L": 496,
      "KA": [
        2,
        15,
        7
      ],
      "set_sha256": "c6e1abcdb325e4743f1423d634cacbc8a4ce94f21525d231f12b82eb31c3158c"
    },
    {
      "N": 59,
      "generator": [
        2,
        15,
        5
      ],
      "lambda": 195,
      "L": 496,
      "KA": [
        2,
        15,
        7
      ],
      "set_sha256": "c6e1abcdb325e4743f1423d634cacbc8a4ce94f21525d231f12b82eb31c3158c"
    },
    {
      "N": 62,
      "generator": [
        2,
        15,
        5
      ],
      "lambda": 246,
      "L": 547,
      "KA": [
        2,
        15,
        8
      ],
      "set_sha256": "c8079c94e83d2a654cfb5a547a4cc4d3c4635c1a044755a819e82c275bacb750"
    },
    {
      "N": 65,
      "generator": [
        2,
        15,
        5
      ],
      "lambda": 297,
      "L": 598,
      "KA": [
        2,
        15,
        9
      ],
      "set_sha256": "373d7e489cc8ca6ef502a2de3c5ac37e7ac7a1556e544c1ea9c1732af95f7c1a"
    },
    {
      "N": 59,
      "generator": [
        2,
        15,
        6
      ],
      "lambda": 144,
      "L": 496,
      "KA": [
        2,
        15,
        7
      ],
      "set_sha256": "c6e1abcdb325e4743f1423d634cacbc8a4ce94f21525d231f12b82eb31c3158c"
    },
    {
      "N": 62,
      "generator": [
        2,
        15,
        6
      ],
      "lambda": 195,
      "L": 547,
      "KA": [
        2,
        15,
        8
      ],
      "set_sha256": "c8079c94e83d2a654cfb5a547a4cc4d3c4635c1a044755a819e82c275bacb750"
    },
    {
      "N": 65,
      "generator": [
        2,
        15,
        6
      ],
      "lambda": 246,
      "L": 598,
      "KA": [
        2,
        15,
        9
      ],
      "set_sha256": "373d7e489cc8ca6ef502a2de3c5ac37e7ac7a1556e544c1ea9c1732af95f7c1a"
    },
    {
      "N": 59,
      "generator": [
        2,
        15,
        7
      ],
      "lambda": 93,
      "L": 496,
      "KA": [
        2,
        15,
        7
      ],
      "set_sha256": "c6e1abcdb325e4743f1423d634cacbc8a4ce94f21525d231f12b82eb31c3158c"
    },
    {
      "N": 62,
      "generator": [
        2,
        15,
        7
      ],
      "lambda": 144,
      "L": 547,
      "KA": [
        2,
        15,
        8
      ],
      "set_sha256": "c8079c94e83d2a654cfb5a547a4cc4d3c4635c1a044755a819e82c275bacb750"
    },
    {
      "N": 65,
      "generator": [
        2,
        15,
        7
      ],
      "lambda": 195,
      "L": 598,
      "KA": [
        2,
        15,
        9
      ],
      "set_sha256": "373d7e489cc8ca6ef502a2de3c5ac37e7ac7a1556e544c1ea9c1732af95f7c1a"
    },
    {
      "N": 62,
      "generator": [
        2,
        15,
        8
      ],
      "lambda": 93,
      "L": 547,
      "KA": [
        2,
        15,
        8
      ],
      "set_sha256": "c8079c94e83d2a654cfb5a547a4cc4d3c4635c1a044755a819e82c275bacb750"
    },
    {
      "N": 65,
      "generator": [
        2,
        15,
        8
      ],
      "lambda": 144,
      "L": 598,
      "KA": [
        2,
        15,
        9
      ],
      "set_sha256": "373d7e489cc8ca6ef502a2de3c5ac37e7ac7a1556e544c1ea9c1732af95f7c1a"
    },
    {
      "N": 65,
      "generator": [
        2,
        15,
        9
      ],
      "lambda": 93,
      "L": 598,
      "KA": [
        2,
        15,
        9
      ],
      "set_sha256": "373d7e489cc8ca6ef502a2de3c5ac37e7ac7a1556e544c1ea9c1732af95f7c1a"
    },
    {
      "N": 61,
      "generator": [
        2,
        16,
        4
      ],
      "lambda": 261,
      "L": 526,
      "KA": [
        2,
        16,
        7
      ],
      "set_sha256": "779738538dab6e7fcd70f608dde3e6f81475d6fb4c3716baaedf046bcc4d7bff"
    },
    {
      "N": 61,
      "generator": [
        2,
        16,
        5
      ],
      "lambda": 207,
      "L": 526,
      "KA": [
        2,
        16,
        7
      ],
      "set_sha256": "779738538dab6e7fcd70f608dde3e6f81475d6fb4c3716baaedf046bcc4d7bff"
    },
    {
      "N": 67,
      "generator": [
        2,
        16,
        5
      ],
      "lambda": 315,
      "L": 634,
      "KA": [
        2,
        16,
        9
      ],
      "set_sha256": "17a2a1d711b169e10f7f0f0b4778d39cfe9fa2506cee1835dad369ba80c005b8"
    },
    {
      "N": 61,
      "generator": [
        2,
        16,
        6
      ],
      "lambda": 153,
      "L": 526,
      "KA": [
        2,
        16,
        7
      ],
      "set_sha256": "779738538dab6e7fcd70f608dde3e6f81475d6fb4c3716baaedf046bcc4d7bff"
    },
    {
      "N": 67,
      "generator": [
        2,
        16,
        6
      ],
      "lambda": 261,
      "L": 634,
      "KA": [
        2,
        16,
        9
      ],
      "set_sha256": "17a2a1d711b169e10f7f0f0b4778d39cfe9fa2506cee1835dad369ba80c005b8"
    },
    {
      "N": 61,
      "generator": [
        2,
        16,
        7
      ],
      "lambda": 99,
      "L": 526,
      "KA": [
        2,
        16,
        7
      ],
      "set_sha256": "779738538dab6e7fcd70f608dde3e6f81475d6fb4c3716baaedf046bcc4d7bff"
    },
    {
      "N": 67,
      "generator": [
        2,
        16,
        7
      ],
      "lambda": 207,
      "L": 634,
      "KA": [
        2,
        16,
        9
      ],
      "set_sha256": "17a2a1d711b169e10f7f0f0b4778d39cfe9fa2506cee1835dad369ba80c005b8"
    },
    {
      "N": 67,
      "generator": [
        2,
        16,
        8
      ],
      "lambda": 153,
      "L": 634,
      "KA": [
        2,
        16,
        9
      ],
      "set_sha256": "17a2a1d711b169e10f7f0f0b4778d39cfe9fa2506cee1835dad369ba80c005b8"
    },
    {
      "N": 67,
      "generator": [
        2,
        16,
        9
      ],
      "lambda": 99,
      "L": 634,
      "KA": [
        2,
        16,
        9
      ],
      "set_sha256": "17a2a1d711b169e10f7f0f0b4778d39cfe9fa2506cee1835dad369ba80c005b8"
    },
    {
      "N": 69,
      "generator": [
        2,
        17,
        5
      ],
      "lambda": 333,
      "L": 670,
      "KA": [
        2,
        17,
        9
      ],
      "set_sha256": "cc7a00b41c87f1e8c0f6cad3d6a0ee8032eabd1498065837cdd443284c7c0339"
    },
    {
      "N": 69,
      "generator": [
        2,
        17,
        6
      ],
      "lambda": 276,
      "L": 670,
      "KA": [
        2,
        17,
        9
      ],
      "set_sha256": "cc7a00b41c87f1e8c0f6cad3d6a0ee8032eabd1498065837cdd443284c7c0339"
    },
    {
      "N": 69,
      "generator": [
        2,
        17,
        7
      ],
      "lambda": 219,
      "L": 670,
      "KA": [
        2,
        17,
        9
      ],
      "set_sha256": "cc7a00b41c87f1e8c0f6cad3d6a0ee8032eabd1498065837cdd443284c7c0339"
    },
    {
      "N": 69,
      "generator": [
        2,
        17,
        8
      ],
      "lambda": 162,
      "L": 670,
      "KA": [
        2,
        17,
        9
      ],
      "set_sha256": "cc7a00b41c87f1e8c0f6cad3d6a0ee8032eabd1498065837cdd443284c7c0339"
    },
    {
      "N": 69,
      "generator": [
        2,
        17,
        9
      ],
      "lambda": 105,
      "L": 670,
      "KA": [
        2,
        17,
        9
      ],
      "set_sha256": "cc7a00b41c87f1e8c0f6cad3d6a0ee8032eabd1498065837cdd443284c7c0339"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        6
      ],
      "lambda": 453,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        7
      ],
      "lambda": 387,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        8
      ],
      "lambda": 321,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        9
      ],
      "lambda": 255,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        10
      ],
      "lambda": 189,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 81,
      "generator": [
        2,
        20,
        11
      ],
      "lambda": 123,
      "L": 910,
      "KA": [
        2,
        20,
        11
      ],
      "set_sha256": "27fa639a93ee3cae6a0a6f9cff3f30661f0f50194d5bfe0c2070f14765760616"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        6
      ],
      "lambda": 474,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        7
      ],
      "lambda": 405,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        8
      ],
      "lambda": 336,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        9
      ],
      "lambda": 267,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        10
      ],
      "lambda": 198,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 83,
      "generator": [
        2,
        21,
        11
      ],
      "lambda": 129,
      "L": 952,
      "KA": [
        2,
        21,
        11
      ],
      "set_sha256": "280a8ebab333b5ab57714c1f97e48174212fb3c9ff93e35ea1a2a78a90ab1bf1"
    },
    {
      "N": 3,
      "generator": [
        3,
        0,
        0
      ],
      "lambda": 0,
      "L": 2,
      "KA": [
        0,
        1,
        1
      ],
      "set_sha256": "c0be322c1ad6af50f418b96232d98fe25a36d5d0a557291833f8248f2084b8ef"
    },
    {
      "N": 9,
      "generator": [
        3,
        0,
        1
      ],
      "lambda": 2,
      "L": 16,
      "KA": [
        0,
        3,
        3
      ],
      "set_sha256": "c9559a98e94c26a79a775aa9697092c3f62c7519aabb0747c0fcb27f4dd24344"
    },
    {
      "N": 10,
      "generator": [
        3,
        0,
        1
      ],
      "lambda": 5,
      "L": 19,
      "KA": [
        0,
        3,
        4
      ],
      "set_sha256": "458cf5f7b6c2bc8572dd3867f664932bf5003700cf87bf63e25914fbbcca341f"
    },
    {
      "N": 11,
      "generator": [
        3,
        0,
        1
      ],
      "lambda": 8,
      "L": 22,
      "KA": [
        0,
        3,
        5
      ],
      "set_sha256": "75d31dbbcf7a2e180ba582126e4ef147c2eede5797128af9a00826cac748e58f"
    },
    {
      "N": 11,
      "generator": [
        3,
        5,
        0
      ],
      "lambda": 0,
      "L": 22,
      "KA": [
        0,
        4,
        3
      ],
      "set_sha256": "731f2ae067bbeaab4769ef9939be3f179d0f9f61fabd2abe52c367020d8d031a"
    },
    {
      "N": 13,
      "generator": [
        3,
        7,
        0
      ],
      "lambda": 0,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 15,
      "generator": [
        3,
        9,
        0
      ],
      "lambda": 0,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 42,
      "generator": [
        3,
        9,
        2
      ],
      "lambda": 125,
      "L": 259,
      "KA": [
        3,
        9,
        3
      ],
      "set_sha256": "c051c22f7455f182ad573b2af87559a1fe848ef576d5be4d63a667cdf45ada76"
    },
    {
      "N": 42,
      "generator": [
        3,
        9,
        3
      ],
      "lambda": 77,
      "L": 259,
      "KA": [
        3,
        9,
        3
      ],
      "set_sha256": "c051c22f7455f182ad573b2af87559a1fe848ef576d5be4d63a667cdf45ada76"
    },
    {
      "N": 44,
      "generator": [
        3,
        10,
        2
      ],
      "lambda": 137,
      "L": 283,
      "KA": [
        3,
        10,
        3
      ],
      "set_sha256": "8fee9c3497b9944f0eb9802fcbd1c7e6522c0fe999bce514fdb8f52317bfcf23"
    },
    {
      "N": 44,
      "generator": [
        3,
        10,
        3
      ],
      "lambda": 85,
      "L": 283,
      "KA": [
        3,
        10,
        3
      ],
      "set_sha256": "8fee9c3497b9944f0eb9802fcbd1c7e6522c0fe999bce514fdb8f52317bfcf23"
    },
    {
      "N": 54,
      "generator": [
        3,
        11,
        3
      ],
      "lambda": 205,
      "L": 419,
      "KA": [
        3,
        11,
        5
      ],
      "set_sha256": "974c754f09f25c7587d31d5090ad251938fcfd1f4bcdb97fee2c98593e9dc411"
    },
    {
      "N": 54,
      "generator": [
        3,
        11,
        4
      ],
      "lambda": 149,
      "L": 419,
      "KA": [
        3,
        11,
        5
      ],
      "set_sha256": "974c754f09f25c7587d31d5090ad251938fcfd1f4bcdb97fee2c98593e9dc411"
    },
    {
      "N": 54,
      "generator": [
        3,
        11,
        5
      ],
      "lambda": 93,
      "L": 419,
      "KA": [
        3,
        11,
        5
      ],
      "set_sha256": "974c754f09f25c7587d31d5090ad251938fcfd1f4bcdb97fee2c98593e9dc411"
    },
    {
      "N": 52,
      "generator": [
        3,
        12,
        2
      ],
      "lambda": 221,
      "L": 391,
      "KA": [
        3,
        12,
        4
      ],
      "set_sha256": "5001698fc41e74ee4455512d86688308d58023995dcc3dbfab651b62e393c272"
    },
    {
      "N": 52,
      "generator": [
        3,
        12,
        3
      ],
      "lambda": 161,
      "L": 391,
      "KA": [
        3,
        12,
        4
      ],
      "set_sha256": "5001698fc41e74ee4455512d86688308d58023995dcc3dbfab651b62e393c272"
    },
    {
      "N": 56,
      "generator": [
        3,
        12,
        3
      ],
      "lambda": 221,
      "L": 451,
      "KA": [
        3,
        12,
        5
      ],
      "set_sha256": "615213036c6d78ce5c5138c7a26af6b169a502665327b5f68f496e4725a108e2"
    },
    {
      "N": 52,
      "generator": [
        3,
        12,
        4
      ],
      "lambda": 101,
      "L": 391,
      "KA": [
        3,
        12,
        4
      ],
      "set_sha256": "5001698fc41e74ee4455512d86688308d58023995dcc3dbfab651b62e393c272"
    },
    {
      "N": 56,
      "generator": [
        3,
        12,
        4
      ],
      "lambda": 161,
      "L": 451,
      "KA": [
        3,
        12,
        5
      ],
      "set_sha256": "615213036c6d78ce5c5138c7a26af6b169a502665327b5f68f496e4725a108e2"
    },
    {
      "N": 56,
      "generator": [
        3,
        12,
        5
      ],
      "lambda": 101,
      "L": 451,
      "KA": [
        3,
        12,
        5
      ],
      "set_sha256": "615213036c6d78ce5c5138c7a26af6b169a502665327b5f68f496e4725a108e2"
    },
    {
      "N": 54,
      "generator": [
        3,
        13,
        2
      ],
      "lambda": 237,
      "L": 419,
      "KA": [
        3,
        13,
        4
      ],
      "set_sha256": "eafedc5cc2d959d4fa0a48f3e0fd5143d4ad2a266c6ca5ad47553d4414c895e4"
    },
    {
      "N": 62,
      "generator": [
        3,
        13,
        3
      ],
      "lambda": 301,
      "L": 547,
      "KA": [
        3,
        13,
        6
      ],
      "set_sha256": "d5b47863cf36f3b422d0f7ac86964f4aef8b4f33b2284bd5415d4e8dbecd9814"
    },
    {
      "N": 54,
      "generator": [
        3,
        13,
        3
      ],
      "lambda": 173,
      "L": 419,
      "KA": [
        3,
        13,
        4
      ],
      "set_sha256": "eafedc5cc2d959d4fa0a48f3e0fd5143d4ad2a266c6ca5ad47553d4414c895e4"
    },
    {
      "N": 58,
      "generator": [
        3,
        13,
        3
      ],
      "lambda": 237,
      "L": 483,
      "KA": [
        3,
        13,
        5
      ],
      "set_sha256": "16ffc8c629834212d6aca1c9ebc65ffdc7337f2ad6bc261aa6e373652be840fc"
    },
    {
      "N": 54,
      "generator": [
        3,
        13,
        4
      ],
      "lambda": 109,
      "L": 419,
      "KA": [
        3,
        13,
        4
      ],
      "set_sha256": "eafedc5cc2d959d4fa0a48f3e0fd5143d4ad2a266c6ca5ad47553d4414c895e4"
    },
    {
      "N": 58,
      "generator": [
        3,
        13,
        4
      ],
      "lambda": 173,
      "L": 483,
      "KA": [
        3,
        13,
        5
      ],
      "set_sha256": "16ffc8c629834212d6aca1c9ebc65ffdc7337f2ad6bc261aa6e373652be840fc"
    },
    {
      "N": 62,
      "generator": [
        3,
        13,
        4
      ],
      "lambda": 237,
      "L": 547,
      "KA": [
        3,
        13,
        6
      ],
      "set_sha256": "d5b47863cf36f3b422d0f7ac86964f4aef8b4f33b2284bd5415d4e8dbecd9814"
    },
    {
      "N": 58,
      "generator": [
        3,
        13,
        5
      ],
      "lambda": 109,
      "L": 483,
      "KA": [
        3,
        13,
        5
      ],
      "set_sha256": "16ffc8c629834212d6aca1c9ebc65ffdc7337f2ad6bc261aa6e373652be840fc"
    },
    {
      "N": 62,
      "generator": [
        3,
        13,
        5
      ],
      "lambda": 173,
      "L": 547,
      "KA": [
        3,
        13,
        6
      ],
      "set_sha256": "d5b47863cf36f3b422d0f7ac86964f4aef8b4f33b2284bd5415d4e8dbecd9814"
    },
    {
      "N": 62,
      "generator": [
        3,
        13,
        6
      ],
      "lambda": 109,
      "L": 547,
      "KA": [
        3,
        13,
        6
      ],
      "set_sha256": "d5b47863cf36f3b422d0f7ac86964f4aef8b4f33b2284bd5415d4e8dbecd9814"
    },
    {
      "N": 64,
      "generator": [
        3,
        14,
        3
      ],
      "lambda": 321,
      "L": 583,
      "KA": [
        3,
        14,
        6
      ],
      "set_sha256": "2df40b73e8b9ac8772b6680d40d486a5e7e717dc99f57f47e14015709688bb22"
    },
    {
      "N": 60,
      "generator": [
        3,
        14,
        3
      ],
      "lambda": 253,
      "L": 515,
      "KA": [
        3,
        14,
        5
      ],
      "set_sha256": "bc130c8680736a479c7e2475273bf6bf07a5a7e318c81d21bf9548f85c261e99"
    },
    {
      "N": 60,
      "generator": [
        3,
        14,
        4
      ],
      "lambda": 185,
      "L": 515,
      "KA": [
        3,
        14,
        5
      ],
      "set_sha256": "bc130c8680736a479c7e2475273bf6bf07a5a7e318c81d21bf9548f85c261e99"
    },
    {
      "N": 64,
      "generator": [
        3,
        14,
        4
      ],
      "lambda": 253,
      "L": 583,
      "KA": [
        3,
        14,
        6
      ],
      "set_sha256": "2df40b73e8b9ac8772b6680d40d486a5e7e717dc99f57f47e14015709688bb22"
    },
    {
      "N": 60,
      "generator": [
        3,
        14,
        5
      ],
      "lambda": 117,
      "L": 515,
      "KA": [
        3,
        14,
        5
      ],
      "set_sha256": "bc130c8680736a479c7e2475273bf6bf07a5a7e318c81d21bf9548f85c261e99"
    },
    {
      "N": 64,
      "generator": [
        3,
        14,
        5
      ],
      "lambda": 185,
      "L": 583,
      "KA": [
        3,
        14,
        6
      ],
      "set_sha256": "2df40b73e8b9ac8772b6680d40d486a5e7e717dc99f57f47e14015709688bb22"
    },
    {
      "N": 64,
      "generator": [
        3,
        14,
        6
      ],
      "lambda": 117,
      "L": 583,
      "KA": [
        3,
        14,
        6
      ],
      "set_sha256": "2df40b73e8b9ac8772b6680d40d486a5e7e717dc99f57f47e14015709688bb22"
    },
    {
      "N": 66,
      "generator": [
        3,
        15,
        3
      ],
      "lambda": 341,
      "L": 619,
      "KA": [
        3,
        15,
        6
      ],
      "set_sha256": "e14f48c1863efafb5345f5086d209c4660f430e4caa575fb8bfb347dbd51f20f"
    },
    {
      "N": 62,
      "generator": [
        3,
        15,
        3
      ],
      "lambda": 269,
      "L": 547,
      "KA": [
        3,
        15,
        5
      ],
      "set_sha256": "f2baf53cea52874cb29d9f0d3c4e96807ba74d902d25625b83605722a31280cf"
    },
    {
      "N": 62,
      "generator": [
        3,
        15,
        4
      ],
      "lambda": 197,
      "L": 547,
      "KA": [
        3,
        15,
        5
      ],
      "set_sha256": "f2baf53cea52874cb29d9f0d3c4e96807ba74d902d25625b83605722a31280cf"
    },
    {
      "N": 66,
      "generator": [
        3,
        15,
        4
      ],
      "lambda": 269,
      "L": 619,
      "KA": [
        3,
        15,
        6
      ],
      "set_sha256": "e14f48c1863efafb5345f5086d209c4660f430e4caa575fb8bfb347dbd51f20f"
    },
    {
      "N": 70,
      "generator": [
        3,
        15,
        4
      ],
      "lambda": 341,
      "L": 691,
      "KA": [
        3,
        15,
        7
      ],
      "set_sha256": "55144cce027a0a48f77c919bcd68a5a480c079a2a971a2d3eda9178d7c9b8845"
    },
    {
      "N": 62,
      "generator": [
        3,
        15,
        5
      ],
      "lambda": 125,
      "L": 547,
      "KA": [
        3,
        15,
        5
      ],
      "set_sha256": "f2baf53cea52874cb29d9f0d3c4e96807ba74d902d25625b83605722a31280cf"
    },
    {
      "N": 66,
      "generator": [
        3,
        15,
        5
      ],
      "lambda": 197,
      "L": 619,
      "KA": [
        3,
        15,
        6
      ],
      "set_sha256": "e14f48c1863efafb5345f5086d209c4660f430e4caa575fb8bfb347dbd51f20f"
    },
    {
      "N": 70,
      "generator": [
        3,
        15,
        5
      ],
      "lambda": 269,
      "L": 691,
      "KA": [
        3,
        15,
        7
      ],
      "set_sha256": "55144cce027a0a48f77c919bcd68a5a480c079a2a971a2d3eda9178d7c9b8845"
    },
    {
      "N": 66,
      "generator": [
        3,
        15,
        6
      ],
      "lambda": 125,
      "L": 619,
      "KA": [
        3,
        15,
        6
      ],
      "set_sha256": "e14f48c1863efafb5345f5086d209c4660f430e4caa575fb8bfb347dbd51f20f"
    },
    {
      "N": 70,
      "generator": [
        3,
        15,
        6
      ],
      "lambda": 197,
      "L": 691,
      "KA": [
        3,
        15,
        7
      ],
      "set_sha256": "55144cce027a0a48f77c919bcd68a5a480c079a2a971a2d3eda9178d7c9b8845"
    },
    {
      "N": 70,
      "generator": [
        3,
        15,
        7
      ],
      "lambda": 125,
      "L": 691,
      "KA": [
        3,
        15,
        7
      ],
      "set_sha256": "55144cce027a0a48f77c919bcd68a5a480c079a2a971a2d3eda9178d7c9b8845"
    },
    {
      "N": 68,
      "generator": [
        3,
        16,
        3
      ],
      "lambda": 361,
      "L": 655,
      "KA": [
        3,
        16,
        6
      ],
      "set_sha256": "e40e6852bb09a27c0d22e3ab737d542198011541fe12f379a2ef6c2413b6d60b"
    },
    {
      "N": 68,
      "generator": [
        3,
        16,
        4
      ],
      "lambda": 285,
      "L": 655,
      "KA": [
        3,
        16,
        6
      ],
      "set_sha256": "e40e6852bb09a27c0d22e3ab737d542198011541fe12f379a2ef6c2413b6d60b"
    },
    {
      "N": 72,
      "generator": [
        3,
        16,
        4
      ],
      "lambda": 361,
      "L": 731,
      "KA": [
        3,
        16,
        7
      ],
      "set_sha256": "422bbf49bf2568aff500113dfebe7cbf333f0bf73d90814c62823af7a10ecf90"
    },
    {
      "N": 68,
      "generator": [
        3,
        16,
        5
      ],
      "lambda": 209,
      "L": 655,
      "KA": [
        3,
        16,
        6
      ],
      "set_sha256": "e40e6852bb09a27c0d22e3ab737d542198011541fe12f379a2ef6c2413b6d60b"
    },
    {
      "N": 72,
      "generator": [
        3,
        16,
        5
      ],
      "lambda": 285,
      "L": 731,
      "KA": [
        3,
        16,
        7
      ],
      "set_sha256": "422bbf49bf2568aff500113dfebe7cbf333f0bf73d90814c62823af7a10ecf90"
    },
    {
      "N": 68,
      "generator": [
        3,
        16,
        6
      ],
      "lambda": 133,
      "L": 655,
      "KA": [
        3,
        16,
        6
      ],
      "set_sha256": "e40e6852bb09a27c0d22e3ab737d542198011541fe12f379a2ef6c2413b6d60b"
    },
    {
      "N": 72,
      "generator": [
        3,
        16,
        6
      ],
      "lambda": 209,
      "L": 731,
      "KA": [
        3,
        16,
        7
      ],
      "set_sha256": "422bbf49bf2568aff500113dfebe7cbf333f0bf73d90814c62823af7a10ecf90"
    },
    {
      "N": 72,
      "generator": [
        3,
        16,
        7
      ],
      "lambda": 133,
      "L": 731,
      "KA": [
        3,
        16,
        7
      ],
      "set_sha256": "422bbf49bf2568aff500113dfebe7cbf333f0bf73d90814c62823af7a10ecf90"
    },
    {
      "N": 70,
      "generator": [
        3,
        17,
        3
      ],
      "lambda": 381,
      "L": 691,
      "KA": [
        3,
        17,
        6
      ],
      "set_sha256": "5242f34ef81d5e723411104041ceb317a7814f46431424dffad09ef805257c0c"
    },
    {
      "N": 78,
      "generator": [
        3,
        17,
        4
      ],
      "lambda": 461,
      "L": 851,
      "KA": [
        3,
        17,
        8
      ],
      "set_sha256": "4eec2ca37288530ab89afa693247886fd14b6afb49834a231db1ddfd368fbc9e"
    },
    {
      "N": 70,
      "generator": [
        3,
        17,
        4
      ],
      "lambda": 301,
      "L": 691,
      "KA": [
        3,
        17,
        6
      ],
      "set_sha256": "5242f34ef81d5e723411104041ceb317a7814f46431424dffad09ef805257c0c"
    },
    {
      "N": 74,
      "generator": [
        3,
        17,
        4
      ],
      "lambda": 381,
      "L": 771,
      "KA": [
        3,
        17,
        7
      ],
      "set_sha256": "31414842bc330ca05b28804395b382f312d99c9d36519f0b4b061ad26ceeea57"
    },
    {
      "N": 70,
      "generator": [
        3,
        17,
        5
      ],
      "lambda": 221,
      "L": 691,
      "KA": [
        3,
        17,
        6
      ],
      "set_sha256": "5242f34ef81d5e723411104041ceb317a7814f46431424dffad09ef805257c0c"
    },
    {
      "N": 74,
      "generator": [
        3,
        17,
        5
      ],
      "lambda": 301,
      "L": 771,
      "KA": [
        3,
        17,
        7
      ],
      "set_sha256": "31414842bc330ca05b28804395b382f312d99c9d36519f0b4b061ad26ceeea57"
    },
    {
      "N": 78,
      "generator": [
        3,
        17,
        5
      ],
      "lambda": 381,
      "L": 851,
      "KA": [
        3,
        17,
        8
      ],
      "set_sha256": "4eec2ca37288530ab89afa693247886fd14b6afb49834a231db1ddfd368fbc9e"
    },
    {
      "N": 70,
      "generator": [
        3,
        17,
        6
      ],
      "lambda": 141,
      "L": 691,
      "KA": [
        3,
        17,
        6
      ],
      "set_sha256": "5242f34ef81d5e723411104041ceb317a7814f46431424dffad09ef805257c0c"
    },
    {
      "N": 74,
      "generator": [
        3,
        17,
        6
      ],
      "lambda": 221,
      "L": 771,
      "KA": [
        3,
        17,
        7
      ],
      "set_sha256": "31414842bc330ca05b28804395b382f312d99c9d36519f0b4b061ad26ceeea57"
    },
    {
      "N": 78,
      "generator": [
        3,
        17,
        6
      ],
      "lambda": 301,
      "L": 851,
      "KA": [
        3,
        17,
        8
      ],
      "set_sha256": "4eec2ca37288530ab89afa693247886fd14b6afb49834a231db1ddfd368fbc9e"
    },
    {
      "N": 74,
      "generator": [
        3,
        17,
        7
      ],
      "lambda": 141,
      "L": 771,
      "KA": [
        3,
        17,
        7
      ],
      "set_sha256": "31414842bc330ca05b28804395b382f312d99c9d36519f0b4b061ad26ceeea57"
    },
    {
      "N": 78,
      "generator": [
        3,
        17,
        7
      ],
      "lambda": 221,
      "L": 851,
      "KA": [
        3,
        17,
        8
      ],
      "set_sha256": "4eec2ca37288530ab89afa693247886fd14b6afb49834a231db1ddfd368fbc9e"
    },
    {
      "N": 78,
      "generator": [
        3,
        17,
        8
      ],
      "lambda": 141,
      "L": 851,
      "KA": [
        3,
        17,
        8
      ],
      "set_sha256": "4eec2ca37288530ab89afa693247886fd14b6afb49834a231db1ddfd368fbc9e"
    },
    {
      "N": 80,
      "generator": [
        3,
        18,
        4
      ],
      "lambda": 485,
      "L": 895,
      "KA": [
        3,
        18,
        8
      ],
      "set_sha256": "68a00a997e546da43e4a059741f9d1d536c45b32cd644cef1f27eefa43de21e9"
    },
    {
      "N": 76,
      "generator": [
        3,
        18,
        4
      ],
      "lambda": 401,
      "L": 811,
      "KA": [
        3,
        18,
        7
      ],
      "set_sha256": "a44b67c68dcb27e3c9873c47d7a245607fbe876a9f7fa60beec27edab56d984e"
    },
    {
      "N": 76,
      "generator": [
        3,
        18,
        5
      ],
      "lambda": 317,
      "L": 811,
      "KA": [
        3,
        18,
        7
      ],
      "set_sha256": "a44b67c68dcb27e3c9873c47d7a245607fbe876a9f7fa60beec27edab56d984e"
    },
    {
      "N": 80,
      "generator": [
        3,
        18,
        5
      ],
      "lambda": 401,
      "L": 895,
      "KA": [
        3,
        18,
        8
      ],
      "set_sha256": "68a00a997e546da43e4a059741f9d1d536c45b32cd644cef1f27eefa43de21e9"
    },
    {
      "N": 76,
      "generator": [
        3,
        18,
        6
      ],
      "lambda": 233,
      "L": 811,
      "KA": [
        3,
        18,
        7
      ],
      "set_sha256": "a44b67c68dcb27e3c9873c47d7a245607fbe876a9f7fa60beec27edab56d984e"
    },
    {
      "N": 80,
      "generator": [
        3,
        18,
        6
      ],
      "lambda": 317,
      "L": 895,
      "KA": [
        3,
        18,
        8
      ],
      "set_sha256": "68a00a997e546da43e4a059741f9d1d536c45b32cd644cef1f27eefa43de21e9"
    },
    {
      "N": 76,
      "generator": [
        3,
        18,
        7
      ],
      "lambda": 149,
      "L": 811,
      "KA": [
        3,
        18,
        7
      ],
      "set_sha256": "a44b67c68dcb27e3c9873c47d7a245607fbe876a9f7fa60beec27edab56d984e"
    },
    {
      "N": 80,
      "generator": [
        3,
        18,
        7
      ],
      "lambda": 233,
      "L": 895,
      "KA": [
        3,
        18,
        8
      ],
      "set_sha256": "68a00a997e546da43e4a059741f9d1d536c45b32cd644cef1f27eefa43de21e9"
    },
    {
      "N": 80,
      "generator": [
        3,
        18,
        8
      ],
      "lambda": 149,
      "L": 895,
      "KA": [
        3,
        18,
        8
      ],
      "set_sha256": "68a00a997e546da43e4a059741f9d1d536c45b32cd644cef1f27eefa43de21e9"
    },
    {
      "N": 78,
      "generator": [
        3,
        19,
        4
      ],
      "lambda": 421,
      "L": 851,
      "KA": [
        3,
        19,
        7
      ],
      "set_sha256": "66805af55c909c25d9b3bdc5493c149415ad0aad6c41909d2be08b353c0b5956"
    },
    {
      "N": 78,
      "generator": [
        3,
        19,
        5
      ],
      "lambda": 333,
      "L": 851,
      "KA": [
        3,
        19,
        7
      ],
      "set_sha256": "66805af55c909c25d9b3bdc5493c149415ad0aad6c41909d2be08b353c0b5956"
    },
    {
      "N": 78,
      "generator": [
        3,
        19,
        6
      ],
      "lambda": 245,
      "L": 851,
      "KA": [
        3,
        19,
        7
      ],
      "set_sha256": "66805af55c909c25d9b3bdc5493c149415ad0aad6c41909d2be08b353c0b5956"
    },
    {
      "N": 78,
      "generator": [
        3,
        19,
        7
      ],
      "lambda": 157,
      "L": 851,
      "KA": [
        3,
        19,
        7
      ],
      "set_sha256": "66805af55c909c25d9b3bdc5493c149415ad0aad6c41909d2be08b353c0b5956"
    },
    {
      "N": 88,
      "generator": [
        3,
        20,
        5
      ],
      "lambda": 533,
      "L": 1075,
      "KA": [
        3,
        20,
        9
      ],
      "set_sha256": "e6b936d8e191c2041500fe396b15d98057e3596c6f0f835b1e9fc520d5d4f0ca"
    },
    {
      "N": 88,
      "generator": [
        3,
        20,
        6
      ],
      "lambda": 441,
      "L": 1075,
      "KA": [
        3,
        20,
        9
      ],
      "set_sha256": "e6b936d8e191c2041500fe396b15d98057e3596c6f0f835b1e9fc520d5d4f0ca"
    },
    {
      "N": 88,
      "generator": [
        3,
        20,
        7
      ],
      "lambda": 349,
      "L": 1075,
      "KA": [
        3,
        20,
        9
      ],
      "set_sha256": "e6b936d8e191c2041500fe396b15d98057e3596c6f0f835b1e9fc520d5d4f0ca"
    },
    {
      "N": 88,
      "generator": [
        3,
        20,
        8
      ],
      "lambda": 257,
      "L": 1075,
      "KA": [
        3,
        20,
        9
      ],
      "set_sha256": "e6b936d8e191c2041500fe396b15d98057e3596c6f0f835b1e9fc520d5d4f0ca"
    },
    {
      "N": 88,
      "generator": [
        3,
        20,
        9
      ],
      "lambda": 165,
      "L": 1075,
      "KA": [
        3,
        20,
        9
      ],
      "set_sha256": "e6b936d8e191c2041500fe396b15d98057e3596c6f0f835b1e9fc520d5d4f0ca"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        5
      ],
      "lambda": 653,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 90,
      "generator": [
        3,
        21,
        5
      ],
      "lambda": 557,
      "L": 1123,
      "KA": [
        3,
        21,
        9
      ],
      "set_sha256": "b8c3f54aa4c160f94215ce13d81924fb0776bfecbf1c26b9972bcb75e70473aa"
    },
    {
      "N": 90,
      "generator": [
        3,
        21,
        6
      ],
      "lambda": 461,
      "L": 1123,
      "KA": [
        3,
        21,
        9
      ],
      "set_sha256": "b8c3f54aa4c160f94215ce13d81924fb0776bfecbf1c26b9972bcb75e70473aa"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        6
      ],
      "lambda": 557,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 90,
      "generator": [
        3,
        21,
        7
      ],
      "lambda": 365,
      "L": 1123,
      "KA": [
        3,
        21,
        9
      ],
      "set_sha256": "b8c3f54aa4c160f94215ce13d81924fb0776bfecbf1c26b9972bcb75e70473aa"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        7
      ],
      "lambda": 461,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 90,
      "generator": [
        3,
        21,
        8
      ],
      "lambda": 269,
      "L": 1123,
      "KA": [
        3,
        21,
        9
      ],
      "set_sha256": "b8c3f54aa4c160f94215ce13d81924fb0776bfecbf1c26b9972bcb75e70473aa"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        8
      ],
      "lambda": 365,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 90,
      "generator": [
        3,
        21,
        9
      ],
      "lambda": 173,
      "L": 1123,
      "KA": [
        3,
        21,
        9
      ],
      "set_sha256": "b8c3f54aa4c160f94215ce13d81924fb0776bfecbf1c26b9972bcb75e70473aa"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        9
      ],
      "lambda": 269,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 94,
      "generator": [
        3,
        21,
        10
      ],
      "lambda": 173,
      "L": 1219,
      "KA": [
        3,
        21,
        10
      ],
      "set_sha256": "5c9cad957070df9c2605934e15d7e213467096032eb2dcb9cfa5c09e80b24b57"
    },
    {
      "N": 92,
      "generator": [
        3,
        22,
        5
      ],
      "lambda": 581,
      "L": 1171,
      "KA": [
        3,
        22,
        9
      ],
      "set_sha256": "6cf8d16d996c0513554f0406595e4ff63eaac899983563801042a04f8b09b3cc"
    },
    {
      "N": 92,
      "generator": [
        3,
        22,
        6
      ],
      "lambda": 481,
      "L": 1171,
      "KA": [
        3,
        22,
        9
      ],
      "set_sha256": "6cf8d16d996c0513554f0406595e4ff63eaac899983563801042a04f8b09b3cc"
    },
    {
      "N": 92,
      "generator": [
        3,
        22,
        7
      ],
      "lambda": 381,
      "L": 1171,
      "KA": [
        3,
        22,
        9
      ],
      "set_sha256": "6cf8d16d996c0513554f0406595e4ff63eaac899983563801042a04f8b09b3cc"
    },
    {
      "N": 92,
      "generator": [
        3,
        22,
        8
      ],
      "lambda": 281,
      "L": 1171,
      "KA": [
        3,
        22,
        9
      ],
      "set_sha256": "6cf8d16d996c0513554f0406595e4ff63eaac899983563801042a04f8b09b3cc"
    },
    {
      "N": 92,
      "generator": [
        3,
        22,
        9
      ],
      "lambda": 181,
      "L": 1171,
      "KA": [
        3,
        22,
        9
      ],
      "set_sha256": "6cf8d16d996c0513554f0406595e4ff63eaac899983563801042a04f8b09b3cc"
    },
    {
      "N": 94,
      "generator": [
        3,
        23,
        5
      ],
      "lambda": 605,
      "L": 1219,
      "KA": [
        3,
        23,
        9
      ],
      "set_sha256": "cfea038e1faefd3ca3a1231d83c637227e092066b66a989eaf30866b40fc0815"
    },
    {
      "N": 94,
      "generator": [
        3,
        23,
        6
      ],
      "lambda": 501,
      "L": 1219,
      "KA": [
        3,
        23,
        9
      ],
      "set_sha256": "cfea038e1faefd3ca3a1231d83c637227e092066b66a989eaf30866b40fc0815"
    },
    {
      "N": 94,
      "generator": [
        3,
        23,
        7
      ],
      "lambda": 397,
      "L": 1219,
      "KA": [
        3,
        23,
        9
      ],
      "set_sha256": "cfea038e1faefd3ca3a1231d83c637227e092066b66a989eaf30866b40fc0815"
    },
    {
      "N": 94,
      "generator": [
        3,
        23,
        8
      ],
      "lambda": 293,
      "L": 1219,
      "KA": [
        3,
        23,
        9
      ],
      "set_sha256": "cfea038e1faefd3ca3a1231d83c637227e092066b66a989eaf30866b40fc0815"
    },
    {
      "N": 94,
      "generator": [
        3,
        23,
        9
      ],
      "lambda": 189,
      "L": 1219,
      "KA": [
        3,
        23,
        9
      ],
      "set_sha256": "cfea038e1faefd3ca3a1231d83c637227e092066b66a989eaf30866b40fc0815"
    },
    {
      "N": 13,
      "generator": [
        4,
        0,
        1
      ],
      "lambda": 7,
      "L": 30,
      "KA": [
        0,
        4,
        5
      ],
      "set_sha256": "3f0ee036aea5d0ed814d0a4b3ebf65b18cb9372db630540be22eeca56143677c"
    },
    {
      "N": 15,
      "generator": [
        4,
        0,
        1
      ],
      "lambda": 15,
      "L": 38,
      "KA": [
        0,
        4,
        7
      ],
      "set_sha256": "62590331f8f90a8416d7c2311c5a6179602a5dd04edc1fe46a052e2baba6c88f"
    },
    {
      "N": 15,
      "generator": [
        4,
        7,
        0
      ],
      "lambda": 0,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 17,
      "generator": [
        4,
        9,
        0
      ],
      "lambda": 0,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        4,
        11,
        0
      ],
      "lambda": 0,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 69,
      "generator": [
        4,
        14,
        3
      ],
      "lambda": 327,
      "L": 670,
      "KA": [
        4,
        14,
        5
      ],
      "set_sha256": "18f6ef8f02c7db5433779851deadf819b5a3b52d1a975487ac8810915f3cf2eb"
    },
    {
      "N": 69,
      "generator": [
        4,
        14,
        4
      ],
      "lambda": 237,
      "L": 670,
      "KA": [
        4,
        14,
        5
      ],
      "set_sha256": "18f6ef8f02c7db5433779851deadf819b5a3b52d1a975487ac8810915f3cf2eb"
    },
    {
      "N": 69,
      "generator": [
        4,
        14,
        5
      ],
      "lambda": 147,
      "L": 670,
      "KA": [
        4,
        14,
        5
      ],
      "set_sha256": "18f6ef8f02c7db5433779851deadf819b5a3b52d1a975487ac8810915f3cf2eb"
    },
    {
      "N": 71,
      "generator": [
        4,
        15,
        3
      ],
      "lambda": 347,
      "L": 710,
      "KA": [
        4,
        15,
        5
      ],
      "set_sha256": "ebd3e8f6faf59dca8aeca200181232679241fc75146c91c204085d4fcb23d075"
    },
    {
      "N": 71,
      "generator": [
        4,
        15,
        4
      ],
      "lambda": 252,
      "L": 710,
      "KA": [
        4,
        15,
        5
      ],
      "set_sha256": "ebd3e8f6faf59dca8aeca200181232679241fc75146c91c204085d4fcb23d075"
    },
    {
      "N": 71,
      "generator": [
        4,
        15,
        5
      ],
      "lambda": 157,
      "L": 710,
      "KA": [
        4,
        15,
        5
      ],
      "set_sha256": "ebd3e8f6faf59dca8aeca200181232679241fc75146c91c204085d4fcb23d075"
    },
    {
      "N": 73,
      "generator": [
        4,
        16,
        3
      ],
      "lambda": 367,
      "L": 750,
      "KA": [
        4,
        16,
        5
      ],
      "set_sha256": "a5d6e0d44dbba9237a6dfd3756e071238472053066d68a4cf2c45e61948753ea"
    },
    {
      "N": 73,
      "generator": [
        4,
        16,
        4
      ],
      "lambda": 267,
      "L": 750,
      "KA": [
        4,
        16,
        5
      ],
      "set_sha256": "a5d6e0d44dbba9237a6dfd3756e071238472053066d68a4cf2c45e61948753ea"
    },
    {
      "N": 73,
      "generator": [
        4,
        16,
        5
      ],
      "lambda": 167,
      "L": 750,
      "KA": [
        4,
        16,
        5
      ],
      "set_sha256": "a5d6e0d44dbba9237a6dfd3756e071238472053066d68a4cf2c45e61948753ea"
    },
    {
      "N": 80,
      "generator": [
        4,
        17,
        3
      ],
      "lambda": 492,
      "L": 895,
      "KA": [
        4,
        17,
        6
      ],
      "set_sha256": "78a7caa9a880c948f06290db203cf2be9f448e2273584407ae6ad29c737d98f1"
    },
    {
      "N": 75,
      "generator": [
        4,
        17,
        3
      ],
      "lambda": 387,
      "L": 790,
      "KA": [
        4,
        17,
        5
      ],
      "set_sha256": "a27a0b8e6e92001bdfd28eac03e244ee1c7c8dbe3e0c2778fbed307ab19d3bb8"
    },
    {
      "N": 75,
      "generator": [
        4,
        17,
        4
      ],
      "lambda": 282,
      "L": 790,
      "KA": [
        4,
        17,
        5
      ],
      "set_sha256": "a27a0b8e6e92001bdfd28eac03e244ee1c7c8dbe3e0c2778fbed307ab19d3bb8"
    },
    {
      "N": 80,
      "generator": [
        4,
        17,
        4
      ],
      "lambda": 387,
      "L": 895,
      "KA": [
        4,
        17,
        6
      ],
      "set_sha256": "78a7caa9a880c948f06290db203cf2be9f448e2273584407ae6ad29c737d98f1"
    },
    {
      "N": 85,
      "generator": [
        4,
        17,
        4
      ],
      "lambda": 492,
      "L": 1000,
      "KA": [
        4,
        17,
        7
      ],
      "set_sha256": "7a6ff9a138e46a97e28dc628ddc608edc40a24b1bb56d7741ac4c348444d5f6f"
    },
    {
      "N": 75,
      "generator": [
        4,
        17,
        5
      ],
      "lambda": 177,
      "L": 790,
      "KA": [
        4,
        17,
        5
      ],
      "set_sha256": "a27a0b8e6e92001bdfd28eac03e244ee1c7c8dbe3e0c2778fbed307ab19d3bb8"
    },
    {
      "N": 80,
      "generator": [
        4,
        17,
        5
      ],
      "lambda": 282,
      "L": 895,
      "KA": [
        4,
        17,
        6
      ],
      "set_sha256": "78a7caa9a880c948f06290db203cf2be9f448e2273584407ae6ad29c737d98f1"
    },
    {
      "N": 85,
      "generator": [
        4,
        17,
        5
      ],
      "lambda": 387,
      "L": 1000,
      "KA": [
        4,
        17,
        7
      ],
      "set_sha256": "7a6ff9a138e46a97e28dc628ddc608edc40a24b1bb56d7741ac4c348444d5f6f"
    },
    {
      "N": 80,
      "generator": [
        4,
        17,
        6
      ],
      "lambda": 177,
      "L": 895,
      "KA": [
        4,
        17,
        6
      ],
      "set_sha256": "78a7caa9a880c948f06290db203cf2be9f448e2273584407ae6ad29c737d98f1"
    },
    {
      "N": 85,
      "generator": [
        4,
        17,
        6
      ],
      "lambda": 282,
      "L": 1000,
      "KA": [
        4,
        17,
        7
      ],
      "set_sha256": "7a6ff9a138e46a97e28dc628ddc608edc40a24b1bb56d7741ac4c348444d5f6f"
    },
    {
      "N": 85,
      "generator": [
        4,
        17,
        7
      ],
      "lambda": 177,
      "L": 1000,
      "KA": [
        4,
        17,
        7
      ],
      "set_sha256": "7a6ff9a138e46a97e28dc628ddc608edc40a24b1bb56d7741ac4c348444d5f6f"
    },
    {
      "N": 82,
      "generator": [
        4,
        18,
        3
      ],
      "lambda": 517,
      "L": 940,
      "KA": [
        4,
        18,
        6
      ],
      "set_sha256": "244182f05525ef4886ac3106fe29e9009ed513b94b6bd0d5ea744b1eef04d8ba"
    },
    {
      "N": 77,
      "generator": [
        4,
        18,
        3
      ],
      "lambda": 407,
      "L": 830,
      "KA": [
        4,
        18,
        5
      ],
      "set_sha256": "55999ea6c3794daa6510f4cb69bbf8ebde9bb3d86a434381fa3202069425367b"
    },
    {
      "N": 77,
      "generator": [
        4,
        18,
        4
      ],
      "lambda": 297,
      "L": 830,
      "KA": [
        4,
        18,
        5
      ],
      "set_sha256": "55999ea6c3794daa6510f4cb69bbf8ebde9bb3d86a434381fa3202069425367b"
    },
    {
      "N": 82,
      "generator": [
        4,
        18,
        4
      ],
      "lambda": 407,
      "L": 940,
      "KA": [
        4,
        18,
        6
      ],
      "set_sha256": "244182f05525ef4886ac3106fe29e9009ed513b94b6bd0d5ea744b1eef04d8ba"
    },
    {
      "N": 87,
      "generator": [
        4,
        18,
        4
      ],
      "lambda": 517,
      "L": 1050,
      "KA": [
        4,
        18,
        7
      ],
      "set_sha256": "4957742f26a9e8c616c2ff2a96ca9f53811947babec4c28eb0f8384da954ec40"
    },
    {
      "N": 77,
      "generator": [
        4,
        18,
        5
      ],
      "lambda": 187,
      "L": 830,
      "KA": [
        4,
        18,
        5
      ],
      "set_sha256": "55999ea6c3794daa6510f4cb69bbf8ebde9bb3d86a434381fa3202069425367b"
    },
    {
      "N": 82,
      "generator": [
        4,
        18,
        5
      ],
      "lambda": 297,
      "L": 940,
      "KA": [
        4,
        18,
        6
      ],
      "set_sha256": "244182f05525ef4886ac3106fe29e9009ed513b94b6bd0d5ea744b1eef04d8ba"
    },
    {
      "N": 87,
      "generator": [
        4,
        18,
        5
      ],
      "lambda": 407,
      "L": 1050,
      "KA": [
        4,
        18,
        7
      ],
      "set_sha256": "4957742f26a9e8c616c2ff2a96ca9f53811947babec4c28eb0f8384da954ec40"
    },
    {
      "N": 82,
      "generator": [
        4,
        18,
        6
      ],
      "lambda": 187,
      "L": 940,
      "KA": [
        4,
        18,
        6
      ],
      "set_sha256": "244182f05525ef4886ac3106fe29e9009ed513b94b6bd0d5ea744b1eef04d8ba"
    },
    {
      "N": 87,
      "generator": [
        4,
        18,
        6
      ],
      "lambda": 297,
      "L": 1050,
      "KA": [
        4,
        18,
        7
      ],
      "set_sha256": "4957742f26a9e8c616c2ff2a96ca9f53811947babec4c28eb0f8384da954ec40"
    },
    {
      "N": 87,
      "generator": [
        4,
        18,
        7
      ],
      "lambda": 187,
      "L": 1050,
      "KA": [
        4,
        18,
        7
      ],
      "set_sha256": "4957742f26a9e8c616c2ff2a96ca9f53811947babec4c28eb0f8384da954ec40"
    },
    {
      "N": 84,
      "generator": [
        4,
        19,
        3
      ],
      "lambda": 542,
      "L": 985,
      "KA": [
        4,
        19,
        6
      ],
      "set_sha256": "6c86ffede7546db85542383bd1b227215244afb6a3363f0ffde7a6986f252cc9"
    },
    {
      "N": 79,
      "generator": [
        4,
        19,
        3
      ],
      "lambda": 427,
      "L": 870,
      "KA": [
        4,
        19,
        5
      ],
      "set_sha256": "1a947d553a709fde4d22c4e2970ecd84f70b58ea7f358221366bb868fb4e0456"
    },
    {
      "N": 79,
      "generator": [
        4,
        19,
        4
      ],
      "lambda": 312,
      "L": 870,
      "KA": [
        4,
        19,
        5
      ],
      "set_sha256": "1a947d553a709fde4d22c4e2970ecd84f70b58ea7f358221366bb868fb4e0456"
    },
    {
      "N": 84,
      "generator": [
        4,
        19,
        4
      ],
      "lambda": 427,
      "L": 985,
      "KA": [
        4,
        19,
        6
      ],
      "set_sha256": "6c86ffede7546db85542383bd1b227215244afb6a3363f0ffde7a6986f252cc9"
    },
    {
      "N": 89,
      "generator": [
        4,
        19,
        4
      ],
      "lambda": 542,
      "L": 1100,
      "KA": [
        4,
        19,
        7
      ],
      "set_sha256": "b736131a7f9068320709f3fc370212023df3ac66ded380e829272c767da521b3"
    },
    {
      "N": 79,
      "generator": [
        4,
        19,
        5
      ],
      "lambda": 197,
      "L": 870,
      "KA": [
        4,
        19,
        5
      ],
      "set_sha256": "1a947d553a709fde4d22c4e2970ecd84f70b58ea7f358221366bb868fb4e0456"
    },
    {
      "N": 84,
      "generator": [
        4,
        19,
        5
      ],
      "lambda": 312,
      "L": 985,
      "KA": [
        4,
        19,
        6
      ],
      "set_sha256": "6c86ffede7546db85542383bd1b227215244afb6a3363f0ffde7a6986f252cc9"
    },
    {
      "N": 89,
      "generator": [
        4,
        19,
        5
      ],
      "lambda": 427,
      "L": 1100,
      "KA": [
        4,
        19,
        7
      ],
      "set_sha256": "b736131a7f9068320709f3fc370212023df3ac66ded380e829272c767da521b3"
    },
    {
      "N": 84,
      "generator": [
        4,
        19,
        6
      ],
      "lambda": 197,
      "L": 985,
      "KA": [
        4,
        19,
        6
      ],
      "set_sha256": "6c86ffede7546db85542383bd1b227215244afb6a3363f0ffde7a6986f252cc9"
    },
    {
      "N": 89,
      "generator": [
        4,
        19,
        6
      ],
      "lambda": 312,
      "L": 1100,
      "KA": [
        4,
        19,
        7
      ],
      "set_sha256": "b736131a7f9068320709f3fc370212023df3ac66ded380e829272c767da521b3"
    },
    {
      "N": 89,
      "generator": [
        4,
        19,
        7
      ],
      "lambda": 197,
      "L": 1100,
      "KA": [
        4,
        19,
        7
      ],
      "set_sha256": "b736131a7f9068320709f3fc370212023df3ac66ded380e829272c767da521b3"
    },
    {
      "N": 86,
      "generator": [
        4,
        20,
        3
      ],
      "lambda": 567,
      "L": 1030,
      "KA": [
        4,
        20,
        6
      ],
      "set_sha256": "bdcf057015e359a3032e3752f160f0165aa8956c6403a640989aa16f75446bd9"
    },
    {
      "N": 81,
      "generator": [
        4,
        20,
        3
      ],
      "lambda": 447,
      "L": 910,
      "KA": [
        4,
        20,
        5
      ],
      "set_sha256": "4548df961659c2291e79982f1470d757298c81f6f40a9777e090dc333260e5eb"
    },
    {
      "N": 81,
      "generator": [
        4,
        20,
        4
      ],
      "lambda": 327,
      "L": 910,
      "KA": [
        4,
        20,
        5
      ],
      "set_sha256": "4548df961659c2291e79982f1470d757298c81f6f40a9777e090dc333260e5eb"
    },
    {
      "N": 86,
      "generator": [
        4,
        20,
        4
      ],
      "lambda": 447,
      "L": 1030,
      "KA": [
        4,
        20,
        6
      ],
      "set_sha256": "bdcf057015e359a3032e3752f160f0165aa8956c6403a640989aa16f75446bd9"
    },
    {
      "N": 91,
      "generator": [
        4,
        20,
        4
      ],
      "lambda": 567,
      "L": 1150,
      "KA": [
        4,
        20,
        7
      ],
      "set_sha256": "09d6be059c291a6702749707532d0b6df4af73217e6671f02efb5fe8f7c50b0f"
    },
    {
      "N": 81,
      "generator": [
        4,
        20,
        5
      ],
      "lambda": 207,
      "L": 910,
      "KA": [
        4,
        20,
        5
      ],
      "set_sha256": "4548df961659c2291e79982f1470d757298c81f6f40a9777e090dc333260e5eb"
    },
    {
      "N": 86,
      "generator": [
        4,
        20,
        5
      ],
      "lambda": 327,
      "L": 1030,
      "KA": [
        4,
        20,
        6
      ],
      "set_sha256": "bdcf057015e359a3032e3752f160f0165aa8956c6403a640989aa16f75446bd9"
    },
    {
      "N": 91,
      "generator": [
        4,
        20,
        5
      ],
      "lambda": 447,
      "L": 1150,
      "KA": [
        4,
        20,
        7
      ],
      "set_sha256": "09d6be059c291a6702749707532d0b6df4af73217e6671f02efb5fe8f7c50b0f"
    },
    {
      "N": 86,
      "generator": [
        4,
        20,
        6
      ],
      "lambda": 207,
      "L": 1030,
      "KA": [
        4,
        20,
        6
      ],
      "set_sha256": "bdcf057015e359a3032e3752f160f0165aa8956c6403a640989aa16f75446bd9"
    },
    {
      "N": 91,
      "generator": [
        4,
        20,
        6
      ],
      "lambda": 327,
      "L": 1150,
      "KA": [
        4,
        20,
        7
      ],
      "set_sha256": "09d6be059c291a6702749707532d0b6df4af73217e6671f02efb5fe8f7c50b0f"
    },
    {
      "N": 91,
      "generator": [
        4,
        20,
        7
      ],
      "lambda": 207,
      "L": 1150,
      "KA": [
        4,
        20,
        7
      ],
      "set_sha256": "09d6be059c291a6702749707532d0b6df4af73217e6671f02efb5fe8f7c50b0f"
    },
    {
      "N": 88,
      "generator": [
        4,
        21,
        3
      ],
      "lambda": 592,
      "L": 1075,
      "KA": [
        4,
        21,
        6
      ],
      "set_sha256": "e36fed88a632e0325f5b6278d7c776b0c14469a64ca28851c5bb2e7ad81ec85e"
    },
    {
      "N": 88,
      "generator": [
        4,
        21,
        4
      ],
      "lambda": 467,
      "L": 1075,
      "KA": [
        4,
        21,
        6
      ],
      "set_sha256": "e36fed88a632e0325f5b6278d7c776b0c14469a64ca28851c5bb2e7ad81ec85e"
    },
    {
      "N": 93,
      "generator": [
        4,
        21,
        4
      ],
      "lambda": 592,
      "L": 1200,
      "KA": [
        4,
        21,
        7
      ],
      "set_sha256": "848a76d53ad59f586da1a3830241d57e15305bc232778dc7d4126eb15e5a223e"
    },
    {
      "N": 88,
      "generator": [
        4,
        21,
        5
      ],
      "lambda": 342,
      "L": 1075,
      "KA": [
        4,
        21,
        6
      ],
      "set_sha256": "e36fed88a632e0325f5b6278d7c776b0c14469a64ca28851c5bb2e7ad81ec85e"
    },
    {
      "N": 93,
      "generator": [
        4,
        21,
        5
      ],
      "lambda": 467,
      "L": 1200,
      "KA": [
        4,
        21,
        7
      ],
      "set_sha256": "848a76d53ad59f586da1a3830241d57e15305bc232778dc7d4126eb15e5a223e"
    },
    {
      "N": 88,
      "generator": [
        4,
        21,
        6
      ],
      "lambda": 217,
      "L": 1075,
      "KA": [
        4,
        21,
        6
      ],
      "set_sha256": "e36fed88a632e0325f5b6278d7c776b0c14469a64ca28851c5bb2e7ad81ec85e"
    },
    {
      "N": 93,
      "generator": [
        4,
        21,
        6
      ],
      "lambda": 342,
      "L": 1200,
      "KA": [
        4,
        21,
        7
      ],
      "set_sha256": "848a76d53ad59f586da1a3830241d57e15305bc232778dc7d4126eb15e5a223e"
    },
    {
      "N": 93,
      "generator": [
        4,
        21,
        7
      ],
      "lambda": 217,
      "L": 1200,
      "KA": [
        4,
        21,
        7
      ],
      "set_sha256": "848a76d53ad59f586da1a3830241d57e15305bc232778dc7d4126eb15e5a223e"
    },
    {
      "N": 95,
      "generator": [
        4,
        22,
        4
      ],
      "lambda": 617,
      "L": 1250,
      "KA": [
        4,
        22,
        7
      ],
      "set_sha256": "56922861877a0112697d99e998468ef87e71448e7e4cb446495170801013e678"
    },
    {
      "N": 95,
      "generator": [
        4,
        22,
        5
      ],
      "lambda": 487,
      "L": 1250,
      "KA": [
        4,
        22,
        7
      ],
      "set_sha256": "56922861877a0112697d99e998468ef87e71448e7e4cb446495170801013e678"
    },
    {
      "N": 95,
      "generator": [
        4,
        22,
        6
      ],
      "lambda": 357,
      "L": 1250,
      "KA": [
        4,
        22,
        7
      ],
      "set_sha256": "56922861877a0112697d99e998468ef87e71448e7e4cb446495170801013e678"
    },
    {
      "N": 95,
      "generator": [
        4,
        22,
        7
      ],
      "lambda": 227,
      "L": 1250,
      "KA": [
        4,
        22,
        7
      ],
      "set_sha256": "56922861877a0112697d99e998468ef87e71448e7e4cb446495170801013e678"
    },
    {
      "N": 102,
      "generator": [
        4,
        23,
        4
      ],
      "lambda": 777,
      "L": 1435,
      "KA": [
        4,
        23,
        8
      ],
      "set_sha256": "bba045166bc2e648ff98b2916a55dc00ca8462f664553a700bfecae17f98b530"
    },
    {
      "N": 97,
      "generator": [
        4,
        23,
        4
      ],
      "lambda": 642,
      "L": 1300,
      "KA": [
        4,
        23,
        7
      ],
      "set_sha256": "6d571cd848264dc2cccd217854912e1873ccdc8507ba2ddae4d22866cc4e2961"
    },
    {
      "N": 97,
      "generator": [
        4,
        23,
        5
      ],
      "lambda": 507,
      "L": 1300,
      "KA": [
        4,
        23,
        7
      ],
      "set_sha256": "6d571cd848264dc2cccd217854912e1873ccdc8507ba2ddae4d22866cc4e2961"
    },
    {
      "N": 102,
      "generator": [
        4,
        23,
        5
      ],
      "lambda": 642,
      "L": 1435,
      "KA": [
        4,
        23,
        8
      ],
      "set_sha256": "bba045166bc2e648ff98b2916a55dc00ca8462f664553a700bfecae17f98b530"
    },
    {
      "N": 107,
      "generator": [
        4,
        23,
        5
      ],
      "lambda": 777,
      "L": 1570,
      "KA": [
        4,
        23,
        9
      ],
      "set_sha256": "9d27ec30348ab69b63bc0b740e49a583ade1ec5f20a5efa39ea1345ff8b9f237"
    },
    {
      "N": 97,
      "generator": [
        4,
        23,
        6
      ],
      "lambda": 372,
      "L": 1300,
      "KA": [
        4,
        23,
        7
      ],
      "set_sha256": "6d571cd848264dc2cccd217854912e1873ccdc8507ba2ddae4d22866cc4e2961"
    },
    {
      "N": 102,
      "generator": [
        4,
        23,
        6
      ],
      "lambda": 507,
      "L": 1435,
      "KA": [
        4,
        23,
        8
      ],
      "set_sha256": "bba045166bc2e648ff98b2916a55dc00ca8462f664553a700bfecae17f98b530"
    },
    {
      "N": 107,
      "generator": [
        4,
        23,
        6
      ],
      "lambda": 642,
      "L": 1570,
      "KA": [
        4,
        23,
        9
      ],
      "set_sha256": "9d27ec30348ab69b63bc0b740e49a583ade1ec5f20a5efa39ea1345ff8b9f237"
    },
    {
      "N": 97,
      "generator": [
        4,
        23,
        7
      ],
      "lambda": 237,
      "L": 1300,
      "KA": [
        4,
        23,
        7
      ],
      "set_sha256": "6d571cd848264dc2cccd217854912e1873ccdc8507ba2ddae4d22866cc4e2961"
    },
    {
      "N": 102,
      "generator": [
        4,
        23,
        7
      ],
      "lambda": 372,
      "L": 1435,
      "KA": [
        4,
        23,
        8
      ],
      "set_sha256": "bba045166bc2e648ff98b2916a55dc00ca8462f664553a700bfecae17f98b530"
    },
    {
      "N": 107,
      "generator": [
        4,
        23,
        7
      ],
      "lambda": 507,
      "L": 1570,
      "KA": [
        4,
        23,
        9
      ],
      "set_sha256": "9d27ec30348ab69b63bc0b740e49a583ade1ec5f20a5efa39ea1345ff8b9f237"
    },
    {
      "N": 102,
      "generator": [
        4,
        23,
        8
      ],
      "lambda": 237,
      "L": 1435,
      "KA": [
        4,
        23,
        8
      ],
      "set_sha256": "bba045166bc2e648ff98b2916a55dc00ca8462f664553a700bfecae17f98b530"
    },
    {
      "N": 107,
      "generator": [
        4,
        23,
        8
      ],
      "lambda": 372,
      "L": 1570,
      "KA": [
        4,
        23,
        9
      ],
      "set_sha256": "9d27ec30348ab69b63bc0b740e49a583ade1ec5f20a5efa39ea1345ff8b9f237"
    },
    {
      "N": 107,
      "generator": [
        4,
        23,
        9
      ],
      "lambda": 237,
      "L": 1570,
      "KA": [
        4,
        23,
        9
      ],
      "set_sha256": "9d27ec30348ab69b63bc0b740e49a583ade1ec5f20a5efa39ea1345ff8b9f237"
    },
    {
      "N": 104,
      "generator": [
        4,
        24,
        4
      ],
      "lambda": 807,
      "L": 1490,
      "KA": [
        4,
        24,
        8
      ],
      "set_sha256": "e9896f5ac55326ba6707b6cd5a91682bae52dee414e340389b1e7e14498d5eae"
    },
    {
      "N": 99,
      "generator": [
        4,
        24,
        4
      ],
      "lambda": 667,
      "L": 1350,
      "KA": [
        4,
        24,
        7
      ],
      "set_sha256": "e36fce9586260e3d4bf7104733b54a15e69e170c64f03dd721277902fcb66e86"
    },
    {
      "N": 99,
      "generator": [
        4,
        24,
        5
      ],
      "lambda": 527,
      "L": 1350,
      "KA": [
        4,
        24,
        7
      ],
      "set_sha256": "e36fce9586260e3d4bf7104733b54a15e69e170c64f03dd721277902fcb66e86"
    },
    {
      "N": 104,
      "generator": [
        4,
        24,
        5
      ],
      "lambda": 667,
      "L": 1490,
      "KA": [
        4,
        24,
        8
      ],
      "set_sha256": "e9896f5ac55326ba6707b6cd5a91682bae52dee414e340389b1e7e14498d5eae"
    },
    {
      "N": 109,
      "generator": [
        4,
        24,
        5
      ],
      "lambda": 807,
      "L": 1630,
      "KA": [
        4,
        24,
        9
      ],
      "set_sha256": "0e255869797225abf16b3541dab45ad75b6a840d66bf0e23c0e615dd56dd27b7"
    },
    {
      "N": 99,
      "generator": [
        4,
        24,
        6
      ],
      "lambda": 387,
      "L": 1350,
      "KA": [
        4,
        24,
        7
      ],
      "set_sha256": "e36fce9586260e3d4bf7104733b54a15e69e170c64f03dd721277902fcb66e86"
    },
    {
      "N": 104,
      "generator": [
        4,
        24,
        6
      ],
      "lambda": 527,
      "L": 1490,
      "KA": [
        4,
        24,
        8
      ],
      "set_sha256": "e9896f5ac55326ba6707b6cd5a91682bae52dee414e340389b1e7e14498d5eae"
    },
    {
      "N": 109,
      "generator": [
        4,
        24,
        6
      ],
      "lambda": 667,
      "L": 1630,
      "KA": [
        4,
        24,
        9
      ],
      "set_sha256": "0e255869797225abf16b3541dab45ad75b6a840d66bf0e23c0e615dd56dd27b7"
    },
    {
      "N": 99,
      "generator": [
        4,
        24,
        7
      ],
      "lambda": 247,
      "L": 1350,
      "KA": [
        4,
        24,
        7
      ],
      "set_sha256": "e36fce9586260e3d4bf7104733b54a15e69e170c64f03dd721277902fcb66e86"
    },
    {
      "N": 104,
      "generator": [
        4,
        24,
        7
      ],
      "lambda": 387,
      "L": 1490,
      "KA": [
        4,
        24,
        8
      ],
      "set_sha256": "e9896f5ac55326ba6707b6cd5a91682bae52dee414e340389b1e7e14498d5eae"
    },
    {
      "N": 109,
      "generator": [
        4,
        24,
        7
      ],
      "lambda": 527,
      "L": 1630,
      "KA": [
        4,
        24,
        9
      ],
      "set_sha256": "0e255869797225abf16b3541dab45ad75b6a840d66bf0e23c0e615dd56dd27b7"
    },
    {
      "N": 104,
      "generator": [
        4,
        24,
        8
      ],
      "lambda": 247,
      "L": 1490,
      "KA": [
        4,
        24,
        8
      ],
      "set_sha256": "e9896f5ac55326ba6707b6cd5a91682bae52dee414e340389b1e7e14498d5eae"
    },
    {
      "N": 109,
      "generator": [
        4,
        24,
        8
      ],
      "lambda": 387,
      "L": 1630,
      "KA": [
        4,
        24,
        9
      ],
      "set_sha256": "0e255869797225abf16b3541dab45ad75b6a840d66bf0e23c0e615dd56dd27b7"
    },
    {
      "N": 109,
      "generator": [
        4,
        24,
        9
      ],
      "lambda": 247,
      "L": 1630,
      "KA": [
        4,
        24,
        9
      ],
      "set_sha256": "0e255869797225abf16b3541dab45ad75b6a840d66bf0e23c0e615dd56dd27b7"
    },
    {
      "N": 106,
      "generator": [
        4,
        25,
        4
      ],
      "lambda": 837,
      "L": 1545,
      "KA": [
        4,
        25,
        8
      ],
      "set_sha256": "e21b321ba4a4ccb2b8398e915baf7423031386bff66bccb9324ef9be0e054e2f"
    },
    {
      "N": 106,
      "generator": [
        4,
        25,
        5
      ],
      "lambda": 692,
      "L": 1545,
      "KA": [
        4,
        25,
        8
      ],
      "set_sha256": "e21b321ba4a4ccb2b8398e915baf7423031386bff66bccb9324ef9be0e054e2f"
    },
    {
      "N": 111,
      "generator": [
        4,
        25,
        5
      ],
      "lambda": 837,
      "L": 1690,
      "KA": [
        4,
        25,
        9
      ],
      "set_sha256": "c4a7966fedd7648843ad096e4aaa590c23a33cbf90a8ff9a284974d1fcd15e0f"
    },
    {
      "N": 106,
      "generator": [
        4,
        25,
        6
      ],
      "lambda": 547,
      "L": 1545,
      "KA": [
        4,
        25,
        8
      ],
      "set_sha256": "e21b321ba4a4ccb2b8398e915baf7423031386bff66bccb9324ef9be0e054e2f"
    },
    {
      "N": 111,
      "generator": [
        4,
        25,
        6
      ],
      "lambda": 692,
      "L": 1690,
      "KA": [
        4,
        25,
        9
      ],
      "set_sha256": "c4a7966fedd7648843ad096e4aaa590c23a33cbf90a8ff9a284974d1fcd15e0f"
    },
    {
      "N": 106,
      "generator": [
        4,
        25,
        7
      ],
      "lambda": 402,
      "L": 1545,
      "KA": [
        4,
        25,
        8
      ],
      "set_sha256": "e21b321ba4a4ccb2b8398e915baf7423031386bff66bccb9324ef9be0e054e2f"
    },
    {
      "N": 111,
      "generator": [
        4,
        25,
        7
      ],
      "lambda": 547,
      "L": 1690,
      "KA": [
        4,
        25,
        9
      ],
      "set_sha256": "c4a7966fedd7648843ad096e4aaa590c23a33cbf90a8ff9a284974d1fcd15e0f"
    },
    {
      "N": 106,
      "generator": [
        4,
        25,
        8
      ],
      "lambda": 257,
      "L": 1545,
      "KA": [
        4,
        25,
        8
      ],
      "set_sha256": "e21b321ba4a4ccb2b8398e915baf7423031386bff66bccb9324ef9be0e054e2f"
    },
    {
      "N": 111,
      "generator": [
        4,
        25,
        8
      ],
      "lambda": 402,
      "L": 1690,
      "KA": [
        4,
        25,
        9
      ],
      "set_sha256": "c4a7966fedd7648843ad096e4aaa590c23a33cbf90a8ff9a284974d1fcd15e0f"
    },
    {
      "N": 111,
      "generator": [
        4,
        25,
        9
      ],
      "lambda": 257,
      "L": 1690,
      "KA": [
        4,
        25,
        9
      ],
      "set_sha256": "c4a7966fedd7648843ad096e4aaa590c23a33cbf90a8ff9a284974d1fcd15e0f"
    },
    {
      "N": 113,
      "generator": [
        4,
        26,
        5
      ],
      "lambda": 867,
      "L": 1750,
      "KA": [
        4,
        26,
        9
      ],
      "set_sha256": "c9f9c47d6f03e921bbc1e59646ae612e93e6b32944113165473b249b2ce41056"
    },
    {
      "N": 113,
      "generator": [
        4,
        26,
        6
      ],
      "lambda": 717,
      "L": 1750,
      "KA": [
        4,
        26,
        9
      ],
      "set_sha256": "c9f9c47d6f03e921bbc1e59646ae612e93e6b32944113165473b249b2ce41056"
    },
    {
      "N": 113,
      "generator": [
        4,
        26,
        7
      ],
      "lambda": 567,
      "L": 1750,
      "KA": [
        4,
        26,
        9
      ],
      "set_sha256": "c9f9c47d6f03e921bbc1e59646ae612e93e6b32944113165473b249b2ce41056"
    },
    {
      "N": 113,
      "generator": [
        4,
        26,
        8
      ],
      "lambda": 417,
      "L": 1750,
      "KA": [
        4,
        26,
        9
      ],
      "set_sha256": "c9f9c47d6f03e921bbc1e59646ae612e93e6b32944113165473b249b2ce41056"
    },
    {
      "N": 113,
      "generator": [
        4,
        26,
        9
      ],
      "lambda": 267,
      "L": 1750,
      "KA": [
        4,
        26,
        9
      ],
      "set_sha256": "c9f9c47d6f03e921bbc1e59646ae612e93e6b32944113165473b249b2ce41056"
    },
    {
      "N": 115,
      "generator": [
        4,
        27,
        5
      ],
      "lambda": 897,
      "L": 1810,
      "KA": [
        4,
        27,
        9
      ],
      "set_sha256": "7237ee515a1970c6ec7c97cb83e71006ac5187c00f28bea8cdc0b445c6bc35fd"
    },
    {
      "N": 115,
      "generator": [
        4,
        27,
        6
      ],
      "lambda": 742,
      "L": 1810,
      "KA": [
        4,
        27,
        9
      ],
      "set_sha256": "7237ee515a1970c6ec7c97cb83e71006ac5187c00f28bea8cdc0b445c6bc35fd"
    },
    {
      "N": 115,
      "generator": [
        4,
        27,
        7
      ],
      "lambda": 587,
      "L": 1810,
      "KA": [
        4,
        27,
        9
      ],
      "set_sha256": "7237ee515a1970c6ec7c97cb83e71006ac5187c00f28bea8cdc0b445c6bc35fd"
    },
    {
      "N": 115,
      "generator": [
        4,
        27,
        8
      ],
      "lambda": 432,
      "L": 1810,
      "KA": [
        4,
        27,
        9
      ],
      "set_sha256": "7237ee515a1970c6ec7c97cb83e71006ac5187c00f28bea8cdc0b445c6bc35fd"
    },
    {
      "N": 115,
      "generator": [
        4,
        27,
        9
      ],
      "lambda": 277,
      "L": 1810,
      "KA": [
        4,
        27,
        9
      ],
      "set_sha256": "7237ee515a1970c6ec7c97cb83e71006ac5187c00f28bea8cdc0b445c6bc35fd"
    },
    {
      "N": 117,
      "generator": [
        4,
        28,
        5
      ],
      "lambda": 927,
      "L": 1870,
      "KA": [
        4,
        28,
        9
      ],
      "set_sha256": "38516e574af98b594bd448e53ee0cff11099b602645926b8fc07ea66e6371681"
    },
    {
      "N": 117,
      "generator": [
        4,
        28,
        6
      ],
      "lambda": 767,
      "L": 1870,
      "KA": [
        4,
        28,
        9
      ],
      "set_sha256": "38516e574af98b594bd448e53ee0cff11099b602645926b8fc07ea66e6371681"
    },
    {
      "N": 117,
      "generator": [
        4,
        28,
        7
      ],
      "lambda": 607,
      "L": 1870,
      "KA": [
        4,
        28,
        9
      ],
      "set_sha256": "38516e574af98b594bd448e53ee0cff11099b602645926b8fc07ea66e6371681"
    },
    {
      "N": 117,
      "generator": [
        4,
        28,
        8
      ],
      "lambda": 447,
      "L": 1870,
      "KA": [
        4,
        28,
        9
      ],
      "set_sha256": "38516e574af98b594bd448e53ee0cff11099b602645926b8fc07ea66e6371681"
    },
    {
      "N": 117,
      "generator": [
        4,
        28,
        9
      ],
      "lambda": 287,
      "L": 1870,
      "KA": [
        4,
        28,
        9
      ],
      "set_sha256": "38516e574af98b594bd448e53ee0cff11099b602645926b8fc07ea66e6371681"
    },
    {
      "N": 119,
      "generator": [
        4,
        29,
        5
      ],
      "lambda": 957,
      "L": 1930,
      "KA": [
        4,
        29,
        9
      ],
      "set_sha256": "0238d9ee9224caf3a8d2752f949dea829eff3d913ca67bb1ad4c261e0a4a985d"
    },
    {
      "N": 119,
      "generator": [
        4,
        29,
        6
      ],
      "lambda": 792,
      "L": 1930,
      "KA": [
        4,
        29,
        9
      ],
      "set_sha256": "0238d9ee9224caf3a8d2752f949dea829eff3d913ca67bb1ad4c261e0a4a985d"
    },
    {
      "N": 119,
      "generator": [
        4,
        29,
        7
      ],
      "lambda": 627,
      "L": 1930,
      "KA": [
        4,
        29,
        9
      ],
      "set_sha256": "0238d9ee9224caf3a8d2752f949dea829eff3d913ca67bb1ad4c261e0a4a985d"
    },
    {
      "N": 119,
      "generator": [
        4,
        29,
        8
      ],
      "lambda": 462,
      "L": 1930,
      "KA": [
        4,
        29,
        9
      ],
      "set_sha256": "0238d9ee9224caf3a8d2752f949dea829eff3d913ca67bb1ad4c261e0a4a985d"
    },
    {
      "N": 119,
      "generator": [
        4,
        29,
        9
      ],
      "lambda": 297,
      "L": 1930,
      "KA": [
        4,
        29,
        9
      ],
      "set_sha256": "0238d9ee9224caf3a8d2752f949dea829eff3d913ca67bb1ad4c261e0a4a985d"
    },
    {
      "N": 121,
      "generator": [
        4,
        30,
        5
      ],
      "lambda": 987,
      "L": 1990,
      "KA": [
        4,
        30,
        9
      ],
      "set_sha256": "c94e05610198b78fd8558696badf21f6add273fd5d4684a2122c5e2d2ddaae4b"
    },
    {
      "N": 121,
      "generator": [
        4,
        30,
        6
      ],
      "lambda": 817,
      "L": 1990,
      "KA": [
        4,
        30,
        9
      ],
      "set_sha256": "c94e05610198b78fd8558696badf21f6add273fd5d4684a2122c5e2d2ddaae4b"
    },
    {
      "N": 121,
      "generator": [
        4,
        30,
        7
      ],
      "lambda": 647,
      "L": 1990,
      "KA": [
        4,
        30,
        9
      ],
      "set_sha256": "c94e05610198b78fd8558696badf21f6add273fd5d4684a2122c5e2d2ddaae4b"
    },
    {
      "N": 121,
      "generator": [
        4,
        30,
        8
      ],
      "lambda": 477,
      "L": 1990,
      "KA": [
        4,
        30,
        9
      ],
      "set_sha256": "c94e05610198b78fd8558696badf21f6add273fd5d4684a2122c5e2d2ddaae4b"
    },
    {
      "N": 121,
      "generator": [
        4,
        30,
        9
      ],
      "lambda": 307,
      "L": 1990,
      "KA": [
        4,
        30,
        9
      ],
      "set_sha256": "c94e05610198b78fd8558696badf21f6add273fd5d4684a2122c5e2d2ddaae4b"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        7
      ],
      "lambda": 1407,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        8
      ],
      "lambda": 1227,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        9
      ],
      "lambda": 1047,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        10
      ],
      "lambda": 867,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        11
      ],
      "lambda": 687,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        12
      ],
      "lambda": 507,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 145,
      "generator": [
        4,
        32,
        13
      ],
      "lambda": 327,
      "L": 2830,
      "KA": [
        4,
        32,
        13
      ],
      "set_sha256": "63ec58f6c611a1a473a23919793abae751d84dec16121ef8d4ed3683082f1381"
    },
    {
      "N": 15,
      "generator": [
        5,
        0,
        1
      ],
      "lambda": 4,
      "L": 38,
      "KA": [
        0,
        5,
        5
      ],
      "set_sha256": "cccb62c6f544f61787d4ce428d6bd9596117e622ff0bbcfaab6f317f4cf3e5a5"
    },
    {
      "N": 17,
      "generator": [
        5,
        0,
        1
      ],
      "lambda": 14,
      "L": 48,
      "KA": [
        0,
        5,
        7
      ],
      "set_sha256": "617d1b8bcf33d9f2efc72a6aa42a1dc06bf376adb3d0a91bc5de10c6f5da7d2f"
    },
    {
      "N": 19,
      "generator": [
        5,
        0,
        1
      ],
      "lambda": 24,
      "L": 58,
      "KA": [
        0,
        5,
        9
      ],
      "set_sha256": "c1cd290d8226cc0945889832c9523756b03fcfa47e264c653f4e62e8b4a76944"
    },
    {
      "N": 19,
      "generator": [
        5,
        9,
        0
      ],
      "lambda": 0,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        5,
        11,
        0
      ],
      "lambda": 0,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        5,
        13,
        0
      ],
      "lambda": 0,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 94,
      "generator": [
        5,
        19,
        3
      ],
      "lambda": 669,
      "L": 1219,
      "KA": [
        5,
        19,
        6
      ],
      "set_sha256": "df3a752857dbd04ca8eb7213922f2f7757dc32659a33ecea0413e83a2452855c"
    },
    {
      "N": 88,
      "generator": [
        5,
        19,
        3
      ],
      "lambda": 525,
      "L": 1075,
      "KA": [
        5,
        19,
        5
      ],
      "set_sha256": "d3e9c4e8cbfbbc2e6bc3518375ae699346e13090457c91bb464b3a816dfed654"
    },
    {
      "N": 88,
      "generator": [
        5,
        19,
        4
      ],
      "lambda": 381,
      "L": 1075,
      "KA": [
        5,
        19,
        5
      ],
      "set_sha256": "d3e9c4e8cbfbbc2e6bc3518375ae699346e13090457c91bb464b3a816dfed654"
    },
    {
      "N": 94,
      "generator": [
        5,
        19,
        4
      ],
      "lambda": 525,
      "L": 1219,
      "KA": [
        5,
        19,
        6
      ],
      "set_sha256": "df3a752857dbd04ca8eb7213922f2f7757dc32659a33ecea0413e83a2452855c"
    },
    {
      "N": 88,
      "generator": [
        5,
        19,
        5
      ],
      "lambda": 237,
      "L": 1075,
      "KA": [
        5,
        19,
        5
      ],
      "set_sha256": "d3e9c4e8cbfbbc2e6bc3518375ae699346e13090457c91bb464b3a816dfed654"
    },
    {
      "N": 94,
      "generator": [
        5,
        19,
        5
      ],
      "lambda": 381,
      "L": 1219,
      "KA": [
        5,
        19,
        6
      ],
      "set_sha256": "df3a752857dbd04ca8eb7213922f2f7757dc32659a33ecea0413e83a2452855c"
    },
    {
      "N": 94,
      "generator": [
        5,
        19,
        6
      ],
      "lambda": 237,
      "L": 1219,
      "KA": [
        5,
        19,
        6
      ],
      "set_sha256": "df3a752857dbd04ca8eb7213922f2f7757dc32659a33ecea0413e83a2452855c"
    },
    {
      "N": 96,
      "generator": [
        5,
        20,
        3
      ],
      "lambda": 699,
      "L": 1273,
      "KA": [
        5,
        20,
        6
      ],
      "set_sha256": "56ae7b4818002315e2ae9163273a2b728f6c3ab87bbe83eff315dbbeb258ea93"
    },
    {
      "N": 90,
      "generator": [
        5,
        20,
        3
      ],
      "lambda": 549,
      "L": 1123,
      "KA": [
        5,
        20,
        5
      ],
      "set_sha256": "360f6bfc5fb4d2061a9d0e96560085f8d29ed7f883c44148dfc0c58463ad2de1"
    },
    {
      "N": 90,
      "generator": [
        5,
        20,
        4
      ],
      "lambda": 399,
      "L": 1123,
      "KA": [
        5,
        20,
        5
      ],
      "set_sha256": "360f6bfc5fb4d2061a9d0e96560085f8d29ed7f883c44148dfc0c58463ad2de1"
    },
    {
      "N": 96,
      "generator": [
        5,
        20,
        4
      ],
      "lambda": 549,
      "L": 1273,
      "KA": [
        5,
        20,
        6
      ],
      "set_sha256": "56ae7b4818002315e2ae9163273a2b728f6c3ab87bbe83eff315dbbeb258ea93"
    },
    {
      "N": 90,
      "generator": [
        5,
        20,
        5
      ],
      "lambda": 249,
      "L": 1123,
      "KA": [
        5,
        20,
        5
      ],
      "set_sha256": "360f6bfc5fb4d2061a9d0e96560085f8d29ed7f883c44148dfc0c58463ad2de1"
    },
    {
      "N": 96,
      "generator": [
        5,
        20,
        5
      ],
      "lambda": 399,
      "L": 1273,
      "KA": [
        5,
        20,
        6
      ],
      "set_sha256": "56ae7b4818002315e2ae9163273a2b728f6c3ab87bbe83eff315dbbeb258ea93"
    },
    {
      "N": 96,
      "generator": [
        5,
        20,
        6
      ],
      "lambda": 249,
      "L": 1273,
      "KA": [
        5,
        20,
        6
      ],
      "set_sha256": "56ae7b4818002315e2ae9163273a2b728f6c3ab87bbe83eff315dbbeb258ea93"
    },
    {
      "N": 98,
      "generator": [
        5,
        21,
        3
      ],
      "lambda": 729,
      "L": 1327,
      "KA": [
        5,
        21,
        6
      ],
      "set_sha256": "5a42fbebf294b201be41b075ba3521521fec2af20b91c88d412ecb734df6258d"
    },
    {
      "N": 92,
      "generator": [
        5,
        21,
        3
      ],
      "lambda": 573,
      "L": 1171,
      "KA": [
        5,
        21,
        5
      ],
      "set_sha256": "8e64fef5d6ddcafa54227e6fec0640d32da95f45f7f8c785ffaa47354dc04cad"
    },
    {
      "N": 92,
      "generator": [
        5,
        21,
        4
      ],
      "lambda": 417,
      "L": 1171,
      "KA": [
        5,
        21,
        5
      ],
      "set_sha256": "8e64fef5d6ddcafa54227e6fec0640d32da95f45f7f8c785ffaa47354dc04cad"
    },
    {
      "N": 98,
      "generator": [
        5,
        21,
        4
      ],
      "lambda": 573,
      "L": 1327,
      "KA": [
        5,
        21,
        6
      ],
      "set_sha256": "5a42fbebf294b201be41b075ba3521521fec2af20b91c88d412ecb734df6258d"
    },
    {
      "N": 92,
      "generator": [
        5,
        21,
        5
      ],
      "lambda": 261,
      "L": 1171,
      "KA": [
        5,
        21,
        5
      ],
      "set_sha256": "8e64fef5d6ddcafa54227e6fec0640d32da95f45f7f8c785ffaa47354dc04cad"
    },
    {
      "N": 98,
      "generator": [
        5,
        21,
        5
      ],
      "lambda": 417,
      "L": 1327,
      "KA": [
        5,
        21,
        6
      ],
      "set_sha256": "5a42fbebf294b201be41b075ba3521521fec2af20b91c88d412ecb734df6258d"
    },
    {
      "N": 98,
      "generator": [
        5,
        21,
        6
      ],
      "lambda": 261,
      "L": 1327,
      "KA": [
        5,
        21,
        6
      ],
      "set_sha256": "5a42fbebf294b201be41b075ba3521521fec2af20b91c88d412ecb734df6258d"
    },
    {
      "N": 100,
      "generator": [
        5,
        22,
        3
      ],
      "lambda": 759,
      "L": 1381,
      "KA": [
        5,
        22,
        6
      ],
      "set_sha256": "a94c2895b700a6fd5ae69de31afa792ef4a14960d18b59d0846c75dcc426cfc7"
    },
    {
      "N": 94,
      "generator": [
        5,
        22,
        3
      ],
      "lambda": 597,
      "L": 1219,
      "KA": [
        5,
        22,
        5
      ],
      "set_sha256": "916606410a5e11f5aea1f67b78baca1b0868251bd78d3cf405550cb0cfdad46b"
    },
    {
      "N": 94,
      "generator": [
        5,
        22,
        4
      ],
      "lambda": 435,
      "L": 1219,
      "KA": [
        5,
        22,
        5
      ],
      "set_sha256": "916606410a5e11f5aea1f67b78baca1b0868251bd78d3cf405550cb0cfdad46b"
    },
    {
      "N": 100,
      "generator": [
        5,
        22,
        4
      ],
      "lambda": 597,
      "L": 1381,
      "KA": [
        5,
        22,
        6
      ],
      "set_sha256": "a94c2895b700a6fd5ae69de31afa792ef4a14960d18b59d0846c75dcc426cfc7"
    },
    {
      "N": 94,
      "generator": [
        5,
        22,
        5
      ],
      "lambda": 273,
      "L": 1219,
      "KA": [
        5,
        22,
        5
      ],
      "set_sha256": "916606410a5e11f5aea1f67b78baca1b0868251bd78d3cf405550cb0cfdad46b"
    },
    {
      "N": 100,
      "generator": [
        5,
        22,
        5
      ],
      "lambda": 435,
      "L": 1381,
      "KA": [
        5,
        22,
        6
      ],
      "set_sha256": "a94c2895b700a6fd5ae69de31afa792ef4a14960d18b59d0846c75dcc426cfc7"
    },
    {
      "N": 100,
      "generator": [
        5,
        22,
        6
      ],
      "lambda": 273,
      "L": 1381,
      "KA": [
        5,
        22,
        6
      ],
      "set_sha256": "a94c2895b700a6fd5ae69de31afa792ef4a14960d18b59d0846c75dcc426cfc7"
    },
    {
      "N": 102,
      "generator": [
        5,
        23,
        3
      ],
      "lambda": 789,
      "L": 1435,
      "KA": [
        5,
        23,
        6
      ],
      "set_sha256": "7dc4807e3a94e750423bfaa3ac1c482ac5bf8315249ac81100e0f7b9b95e71c9"
    },
    {
      "N": 102,
      "generator": [
        5,
        23,
        4
      ],
      "lambda": 621,
      "L": 1435,
      "KA": [
        5,
        23,
        6
      ],
      "set_sha256": "7dc4807e3a94e750423bfaa3ac1c482ac5bf8315249ac81100e0f7b9b95e71c9"
    },
    {
      "N": 108,
      "generator": [
        5,
        23,
        4
      ],
      "lambda": 789,
      "L": 1603,
      "KA": [
        5,
        23,
        7
      ],
      "set_sha256": "c73792e059470ff859d4280514f2f1a319aafbdbd2c35d8a755e353326c47c55"
    },
    {
      "N": 102,
      "generator": [
        5,
        23,
        5
      ],
      "lambda": 453,
      "L": 1435,
      "KA": [
        5,
        23,
        6
      ],
      "set_sha256": "7dc4807e3a94e750423bfaa3ac1c482ac5bf8315249ac81100e0f7b9b95e71c9"
    },
    {
      "N": 108,
      "generator": [
        5,
        23,
        5
      ],
      "lambda": 621,
      "L": 1603,
      "KA": [
        5,
        23,
        7
      ],
      "set_sha256": "c73792e059470ff859d4280514f2f1a319aafbdbd2c35d8a755e353326c47c55"
    },
    {
      "N": 102,
      "generator": [
        5,
        23,
        6
      ],
      "lambda": 285,
      "L": 1435,
      "KA": [
        5,
        23,
        6
      ],
      "set_sha256": "7dc4807e3a94e750423bfaa3ac1c482ac5bf8315249ac81100e0f7b9b95e71c9"
    },
    {
      "N": 108,
      "generator": [
        5,
        23,
        6
      ],
      "lambda": 453,
      "L": 1603,
      "KA": [
        5,
        23,
        7
      ],
      "set_sha256": "c73792e059470ff859d4280514f2f1a319aafbdbd2c35d8a755e353326c47c55"
    },
    {
      "N": 108,
      "generator": [
        5,
        23,
        7
      ],
      "lambda": 285,
      "L": 1603,
      "KA": [
        5,
        23,
        7
      ],
      "set_sha256": "c73792e059470ff859d4280514f2f1a319aafbdbd2c35d8a755e353326c47c55"
    },
    {
      "N": 110,
      "generator": [
        5,
        24,
        4
      ],
      "lambda": 819,
      "L": 1663,
      "KA": [
        5,
        24,
        7
      ],
      "set_sha256": "a71ad1fc52aaea827a945ee615aa3a90bc7da5c3344f2408c966d702344ad844"
    },
    {
      "N": 110,
      "generator": [
        5,
        24,
        5
      ],
      "lambda": 645,
      "L": 1663,
      "KA": [
        5,
        24,
        7
      ],
      "set_sha256": "a71ad1fc52aaea827a945ee615aa3a90bc7da5c3344f2408c966d702344ad844"
    },
    {
      "N": 110,
      "generator": [
        5,
        24,
        6
      ],
      "lambda": 471,
      "L": 1663,
      "KA": [
        5,
        24,
        7
      ],
      "set_sha256": "a71ad1fc52aaea827a945ee615aa3a90bc7da5c3344f2408c966d702344ad844"
    },
    {
      "N": 110,
      "generator": [
        5,
        24,
        7
      ],
      "lambda": 297,
      "L": 1663,
      "KA": [
        5,
        24,
        7
      ],
      "set_sha256": "a71ad1fc52aaea827a945ee615aa3a90bc7da5c3344f2408c966d702344ad844"
    },
    {
      "N": 112,
      "generator": [
        5,
        25,
        4
      ],
      "lambda": 849,
      "L": 1723,
      "KA": [
        5,
        25,
        7
      ],
      "set_sha256": "72bf81913778a8d8647334d4f49dabcf0b1293a9551b6c44dac47170e02b40e5"
    },
    {
      "N": 112,
      "generator": [
        5,
        25,
        5
      ],
      "lambda": 669,
      "L": 1723,
      "KA": [
        5,
        25,
        7
      ],
      "set_sha256": "72bf81913778a8d8647334d4f49dabcf0b1293a9551b6c44dac47170e02b40e5"
    },
    {
      "N": 112,
      "generator": [
        5,
        25,
        6
      ],
      "lambda": 489,
      "L": 1723,
      "KA": [
        5,
        25,
        7
      ],
      "set_sha256": "72bf81913778a8d8647334d4f49dabcf0b1293a9551b6c44dac47170e02b40e5"
    },
    {
      "N": 112,
      "generator": [
        5,
        25,
        7
      ],
      "lambda": 309,
      "L": 1723,
      "KA": [
        5,
        25,
        7
      ],
      "set_sha256": "72bf81913778a8d8647334d4f49dabcf0b1293a9551b6c44dac47170e02b40e5"
    },
    {
      "N": 120,
      "generator": [
        5,
        26,
        4
      ],
      "lambda": 1065,
      "L": 1969,
      "KA": [
        5,
        26,
        8
      ],
      "set_sha256": "b5680e1973d6f61ee47e3ac6c5d852a301e35fec1f9e34cb2d3a86efcfd76fda"
    },
    {
      "N": 114,
      "generator": [
        5,
        26,
        4
      ],
      "lambda": 879,
      "L": 1783,
      "KA": [
        5,
        26,
        7
      ],
      "set_sha256": "f62d6cd5cac171a09827f3f9b08874c0ffdfcb63d5748a5a06151d953ef19179"
    },
    {
      "N": 114,
      "generator": [
        5,
        26,
        5
      ],
      "lambda": 693,
      "L": 1783,
      "KA": [
        5,
        26,
        7
      ],
      "set_sha256": "f62d6cd5cac171a09827f3f9b08874c0ffdfcb63d5748a5a06151d953ef19179"
    },
    {
      "N": 120,
      "generator": [
        5,
        26,
        5
      ],
      "lambda": 879,
      "L": 1969,
      "KA": [
        5,
        26,
        8
      ],
      "set_sha256": "b5680e1973d6f61ee47e3ac6c5d852a301e35fec1f9e34cb2d3a86efcfd76fda"
    },
    {
      "N": 114,
      "generator": [
        5,
        26,
        6
      ],
      "lambda": 507,
      "L": 1783,
      "KA": [
        5,
        26,
        7
      ],
      "set_sha256": "f62d6cd5cac171a09827f3f9b08874c0ffdfcb63d5748a5a06151d953ef19179"
    },
    {
      "N": 120,
      "generator": [
        5,
        26,
        6
      ],
      "lambda": 693,
      "L": 1969,
      "KA": [
        5,
        26,
        8
      ],
      "set_sha256": "b5680e1973d6f61ee47e3ac6c5d852a301e35fec1f9e34cb2d3a86efcfd76fda"
    },
    {
      "N": 114,
      "generator": [
        5,
        26,
        7
      ],
      "lambda": 321,
      "L": 1783,
      "KA": [
        5,
        26,
        7
      ],
      "set_sha256": "f62d6cd5cac171a09827f3f9b08874c0ffdfcb63d5748a5a06151d953ef19179"
    },
    {
      "N": 120,
      "generator": [
        5,
        26,
        7
      ],
      "lambda": 507,
      "L": 1969,
      "KA": [
        5,
        26,
        8
      ],
      "set_sha256": "b5680e1973d6f61ee47e3ac6c5d852a301e35fec1f9e34cb2d3a86efcfd76fda"
    },
    {
      "N": 120,
      "generator": [
        5,
        26,
        8
      ],
      "lambda": 321,
      "L": 1969,
      "KA": [
        5,
        26,
        8
      ],
      "set_sha256": "b5680e1973d6f61ee47e3ac6c5d852a301e35fec1f9e34cb2d3a86efcfd76fda"
    },
    {
      "N": 122,
      "generator": [
        5,
        27,
        4
      ],
      "lambda": 1101,
      "L": 2035,
      "KA": [
        5,
        27,
        8
      ],
      "set_sha256": "f5e4be40aa89d6bb8f799ceee332386caebff55f9fc3e4a043c75810d7bacc6d"
    },
    {
      "N": 116,
      "generator": [
        5,
        27,
        4
      ],
      "lambda": 909,
      "L": 1843,
      "KA": [
        5,
        27,
        7
      ],
      "set_sha256": "a05fb91512b0371914b5197806f91ae131567d83cfcf3838ea3aaf6533a2c091"
    },
    {
      "N": 116,
      "generator": [
        5,
        27,
        5
      ],
      "lambda": 717,
      "L": 1843,
      "KA": [
        5,
        27,
        7
      ],
      "set_sha256": "a05fb91512b0371914b5197806f91ae131567d83cfcf3838ea3aaf6533a2c091"
    },
    {
      "N": 122,
      "generator": [
        5,
        27,
        5
      ],
      "lambda": 909,
      "L": 2035,
      "KA": [
        5,
        27,
        8
      ],
      "set_sha256": "f5e4be40aa89d6bb8f799ceee332386caebff55f9fc3e4a043c75810d7bacc6d"
    },
    {
      "N": 116,
      "generator": [
        5,
        27,
        6
      ],
      "lambda": 525,
      "L": 1843,
      "KA": [
        5,
        27,
        7
      ],
      "set_sha256": "a05fb91512b0371914b5197806f91ae131567d83cfcf3838ea3aaf6533a2c091"
    },
    {
      "N": 122,
      "generator": [
        5,
        27,
        6
      ],
      "lambda": 717,
      "L": 2035,
      "KA": [
        5,
        27,
        8
      ],
      "set_sha256": "f5e4be40aa89d6bb8f799ceee332386caebff55f9fc3e4a043c75810d7bacc6d"
    },
    {
      "N": 116,
      "generator": [
        5,
        27,
        7
      ],
      "lambda": 333,
      "L": 1843,
      "KA": [
        5,
        27,
        7
      ],
      "set_sha256": "a05fb91512b0371914b5197806f91ae131567d83cfcf3838ea3aaf6533a2c091"
    },
    {
      "N": 122,
      "generator": [
        5,
        27,
        7
      ],
      "lambda": 525,
      "L": 2035,
      "KA": [
        5,
        27,
        8
      ],
      "set_sha256": "f5e4be40aa89d6bb8f799ceee332386caebff55f9fc3e4a043c75810d7bacc6d"
    },
    {
      "N": 122,
      "generator": [
        5,
        27,
        8
      ],
      "lambda": 333,
      "L": 2035,
      "KA": [
        5,
        27,
        8
      ],
      "set_sha256": "f5e4be40aa89d6bb8f799ceee332386caebff55f9fc3e4a043c75810d7bacc6d"
    },
    {
      "N": 124,
      "generator": [
        5,
        28,
        4
      ],
      "lambda": 1137,
      "L": 2101,
      "KA": [
        5,
        28,
        8
      ],
      "set_sha256": "1576376375348b10c5b7271c37fe19217faf0424ad8f3f626f29c2a5aa25e95b"
    },
    {
      "N": 124,
      "generator": [
        5,
        28,
        5
      ],
      "lambda": 939,
      "L": 2101,
      "KA": [
        5,
        28,
        8
      ],
      "set_sha256": "1576376375348b10c5b7271c37fe19217faf0424ad8f3f626f29c2a5aa25e95b"
    },
    {
      "N": 130,
      "generator": [
        5,
        28,
        5
      ],
      "lambda": 1137,
      "L": 2299,
      "KA": [
        5,
        28,
        9
      ],
      "set_sha256": "b99f159e3705e17ce288b16e6eb8e2a7216804c3906337e1ad106699d2558147"
    },
    {
      "N": 124,
      "generator": [
        5,
        28,
        6
      ],
      "lambda": 741,
      "L": 2101,
      "KA": [
        5,
        28,
        8
      ],
      "set_sha256": "1576376375348b10c5b7271c37fe19217faf0424ad8f3f626f29c2a5aa25e95b"
    },
    {
      "N": 130,
      "generator": [
        5,
        28,
        6
      ],
      "lambda": 939,
      "L": 2299,
      "KA": [
        5,
        28,
        9
      ],
      "set_sha256": "b99f159e3705e17ce288b16e6eb8e2a7216804c3906337e1ad106699d2558147"
    },
    {
      "N": 124,
      "generator": [
        5,
        28,
        7
      ],
      "lambda": 543,
      "L": 2101,
      "KA": [
        5,
        28,
        8
      ],
      "set_sha256": "1576376375348b10c5b7271c37fe19217faf0424ad8f3f626f29c2a5aa25e95b"
    },
    {
      "N": 130,
      "generator": [
        5,
        28,
        7
      ],
      "lambda": 741,
      "L": 2299,
      "KA": [
        5,
        28,
        9
      ],
      "set_sha256": "b99f159e3705e17ce288b16e6eb8e2a7216804c3906337e1ad106699d2558147"
    },
    {
      "N": 124,
      "generator": [
        5,
        28,
        8
      ],
      "lambda": 345,
      "L": 2101,
      "KA": [
        5,
        28,
        8
      ],
      "set_sha256": "1576376375348b10c5b7271c37fe19217faf0424ad8f3f626f29c2a5aa25e95b"
    },
    {
      "N": 130,
      "generator": [
        5,
        28,
        8
      ],
      "lambda": 543,
      "L": 2299,
      "KA": [
        5,
        28,
        9
      ],
      "set_sha256": "b99f159e3705e17ce288b16e6eb8e2a7216804c3906337e1ad106699d2558147"
    },
    {
      "N": 130,
      "generator": [
        5,
        28,
        9
      ],
      "lambda": 345,
      "L": 2299,
      "KA": [
        5,
        28,
        9
      ],
      "set_sha256": "b99f159e3705e17ce288b16e6eb8e2a7216804c3906337e1ad106699d2558147"
    },
    {
      "N": 126,
      "generator": [
        5,
        29,
        4
      ],
      "lambda": 1173,
      "L": 2167,
      "KA": [
        5,
        29,
        8
      ],
      "set_sha256": "c1dc4563cec69dcd96b5a187f8c4add52058e710e739aa1e1b0da674a8d3d756"
    },
    {
      "N": 126,
      "generator": [
        5,
        29,
        5
      ],
      "lambda": 969,
      "L": 2167,
      "KA": [
        5,
        29,
        8
      ],
      "set_sha256": "c1dc4563cec69dcd96b5a187f8c4add52058e710e739aa1e1b0da674a8d3d756"
    },
    {
      "N": 132,
      "generator": [
        5,
        29,
        5
      ],
      "lambda": 1173,
      "L": 2371,
      "KA": [
        5,
        29,
        9
      ],
      "set_sha256": "4f52c1acc69266603d9d8b2af1305660c33a3cdb7a29f2394edc2b8490c45543"
    },
    {
      "N": 126,
      "generator": [
        5,
        29,
        6
      ],
      "lambda": 765,
      "L": 2167,
      "KA": [
        5,
        29,
        8
      ],
      "set_sha256": "c1dc4563cec69dcd96b5a187f8c4add52058e710e739aa1e1b0da674a8d3d756"
    },
    {
      "N": 132,
      "generator": [
        5,
        29,
        6
      ],
      "lambda": 969,
      "L": 2371,
      "KA": [
        5,
        29,
        9
      ],
      "set_sha256": "4f52c1acc69266603d9d8b2af1305660c33a3cdb7a29f2394edc2b8490c45543"
    },
    {
      "N": 126,
      "generator": [
        5,
        29,
        7
      ],
      "lambda": 561,
      "L": 2167,
      "KA": [
        5,
        29,
        8
      ],
      "set_sha256": "c1dc4563cec69dcd96b5a187f8c4add52058e710e739aa1e1b0da674a8d3d756"
    },
    {
      "N": 132,
      "generator": [
        5,
        29,
        7
      ],
      "lambda": 765,
      "L": 2371,
      "KA": [
        5,
        29,
        9
      ],
      "set_sha256": "4f52c1acc69266603d9d8b2af1305660c33a3cdb7a29f2394edc2b8490c45543"
    },
    {
      "N": 126,
      "generator": [
        5,
        29,
        8
      ],
      "lambda": 357,
      "L": 2167,
      "KA": [
        5,
        29,
        8
      ],
      "set_sha256": "c1dc4563cec69dcd96b5a187f8c4add52058e710e739aa1e1b0da674a8d3d756"
    },
    {
      "N": 132,
      "generator": [
        5,
        29,
        8
      ],
      "lambda": 561,
      "L": 2371,
      "KA": [
        5,
        29,
        9
      ],
      "set_sha256": "4f52c1acc69266603d9d8b2af1305660c33a3cdb7a29f2394edc2b8490c45543"
    },
    {
      "N": 132,
      "generator": [
        5,
        29,
        9
      ],
      "lambda": 357,
      "L": 2371,
      "KA": [
        5,
        29,
        9
      ],
      "set_sha256": "4f52c1acc69266603d9d8b2af1305660c33a3cdb7a29f2394edc2b8490c45543"
    },
    {
      "N": 128,
      "generator": [
        5,
        30,
        4
      ],
      "lambda": 1209,
      "L": 2233,
      "KA": [
        5,
        30,
        8
      ],
      "set_sha256": "b7a26a54751ee56a515712a272fb36bdd3616a2ff35c94c30194343e3d2ef48f"
    },
    {
      "N": 128,
      "generator": [
        5,
        30,
        5
      ],
      "lambda": 999,
      "L": 2233,
      "KA": [
        5,
        30,
        8
      ],
      "set_sha256": "b7a26a54751ee56a515712a272fb36bdd3616a2ff35c94c30194343e3d2ef48f"
    },
    {
      "N": 134,
      "generator": [
        5,
        30,
        5
      ],
      "lambda": 1209,
      "L": 2443,
      "KA": [
        5,
        30,
        9
      ],
      "set_sha256": "6ff4e00a5535d13dfbc124640190e1c896852e04f53d461ec2ea47c3cfb614ff"
    },
    {
      "N": 128,
      "generator": [
        5,
        30,
        6
      ],
      "lambda": 789,
      "L": 2233,
      "KA": [
        5,
        30,
        8
      ],
      "set_sha256": "b7a26a54751ee56a515712a272fb36bdd3616a2ff35c94c30194343e3d2ef48f"
    },
    {
      "N": 134,
      "generator": [
        5,
        30,
        6
      ],
      "lambda": 999,
      "L": 2443,
      "KA": [
        5,
        30,
        9
      ],
      "set_sha256": "6ff4e00a5535d13dfbc124640190e1c896852e04f53d461ec2ea47c3cfb614ff"
    },
    {
      "N": 128,
      "generator": [
        5,
        30,
        7
      ],
      "lambda": 579,
      "L": 2233,
      "KA": [
        5,
        30,
        8
      ],
      "set_sha256": "b7a26a54751ee56a515712a272fb36bdd3616a2ff35c94c30194343e3d2ef48f"
    },
    {
      "N": 134,
      "generator": [
        5,
        30,
        7
      ],
      "lambda": 789,
      "L": 2443,
      "KA": [
        5,
        30,
        9
      ],
      "set_sha256": "6ff4e00a5535d13dfbc124640190e1c896852e04f53d461ec2ea47c3cfb614ff"
    },
    {
      "N": 128,
      "generator": [
        5,
        30,
        8
      ],
      "lambda": 369,
      "L": 2233,
      "KA": [
        5,
        30,
        8
      ],
      "set_sha256": "b7a26a54751ee56a515712a272fb36bdd3616a2ff35c94c30194343e3d2ef48f"
    },
    {
      "N": 134,
      "generator": [
        5,
        30,
        8
      ],
      "lambda": 579,
      "L": 2443,
      "KA": [
        5,
        30,
        9
      ],
      "set_sha256": "6ff4e00a5535d13dfbc124640190e1c896852e04f53d461ec2ea47c3cfb614ff"
    },
    {
      "N": 134,
      "generator": [
        5,
        30,
        9
      ],
      "lambda": 369,
      "L": 2443,
      "KA": [
        5,
        30,
        9
      ],
      "set_sha256": "6ff4e00a5535d13dfbc124640190e1c896852e04f53d461ec2ea47c3cfb614ff"
    },
    {
      "N": 130,
      "generator": [
        5,
        31,
        4
      ],
      "lambda": 1245,
      "L": 2299,
      "KA": [
        5,
        31,
        8
      ],
      "set_sha256": "3bb57e04d690d295b893fd93cd902bdc21bb2fc3328fa1888e3ed1766487c84a"
    },
    {
      "N": 130,
      "generator": [
        5,
        31,
        5
      ],
      "lambda": 1029,
      "L": 2299,
      "KA": [
        5,
        31,
        8
      ],
      "set_sha256": "3bb57e04d690d295b893fd93cd902bdc21bb2fc3328fa1888e3ed1766487c84a"
    },
    {
      "N": 136,
      "generator": [
        5,
        31,
        5
      ],
      "lambda": 1245,
      "L": 2515,
      "KA": [
        5,
        31,
        9
      ],
      "set_sha256": "245956acabd3940807b2e10f420abd66eb0b6cf6641365c19229fafe9c7aaf60"
    },
    {
      "N": 130,
      "generator": [
        5,
        31,
        6
      ],
      "lambda": 813,
      "L": 2299,
      "KA": [
        5,
        31,
        8
      ],
      "set_sha256": "3bb57e04d690d295b893fd93cd902bdc21bb2fc3328fa1888e3ed1766487c84a"
    },
    {
      "N": 136,
      "generator": [
        5,
        31,
        6
      ],
      "lambda": 1029,
      "L": 2515,
      "KA": [
        5,
        31,
        9
      ],
      "set_sha256": "245956acabd3940807b2e10f420abd66eb0b6cf6641365c19229fafe9c7aaf60"
    },
    {
      "N": 130,
      "generator": [
        5,
        31,
        7
      ],
      "lambda": 597,
      "L": 2299,
      "KA": [
        5,
        31,
        8
      ],
      "set_sha256": "3bb57e04d690d295b893fd93cd902bdc21bb2fc3328fa1888e3ed1766487c84a"
    },
    {
      "N": 136,
      "generator": [
        5,
        31,
        7
      ],
      "lambda": 813,
      "L": 2515,
      "KA": [
        5,
        31,
        9
      ],
      "set_sha256": "245956acabd3940807b2e10f420abd66eb0b6cf6641365c19229fafe9c7aaf60"
    },
    {
      "N": 130,
      "generator": [
        5,
        31,
        8
      ],
      "lambda": 381,
      "L": 2299,
      "KA": [
        5,
        31,
        8
      ],
      "set_sha256": "3bb57e04d690d295b893fd93cd902bdc21bb2fc3328fa1888e3ed1766487c84a"
    },
    {
      "N": 136,
      "generator": [
        5,
        31,
        8
      ],
      "lambda": 597,
      "L": 2515,
      "KA": [
        5,
        31,
        9
      ],
      "set_sha256": "245956acabd3940807b2e10f420abd66eb0b6cf6641365c19229fafe9c7aaf60"
    },
    {
      "N": 136,
      "generator": [
        5,
        31,
        9
      ],
      "lambda": 381,
      "L": 2515,
      "KA": [
        5,
        31,
        9
      ],
      "set_sha256": "245956acabd3940807b2e10f420abd66eb0b6cf6641365c19229fafe9c7aaf60"
    },
    {
      "N": 138,
      "generator": [
        5,
        32,
        5
      ],
      "lambda": 1281,
      "L": 2587,
      "KA": [
        5,
        32,
        9
      ],
      "set_sha256": "85679e9394ed289d069a127dca0b48706bd2f0eefb8093f26e2c738695e7358c"
    },
    {
      "N": 138,
      "generator": [
        5,
        32,
        6
      ],
      "lambda": 1059,
      "L": 2587,
      "KA": [
        5,
        32,
        9
      ],
      "set_sha256": "85679e9394ed289d069a127dca0b48706bd2f0eefb8093f26e2c738695e7358c"
    },
    {
      "N": 138,
      "generator": [
        5,
        32,
        7
      ],
      "lambda": 837,
      "L": 2587,
      "KA": [
        5,
        32,
        9
      ],
      "set_sha256": "85679e9394ed289d069a127dca0b48706bd2f0eefb8093f26e2c738695e7358c"
    },
    {
      "N": 138,
      "generator": [
        5,
        32,
        8
      ],
      "lambda": 615,
      "L": 2587,
      "KA": [
        5,
        32,
        9
      ],
      "set_sha256": "85679e9394ed289d069a127dca0b48706bd2f0eefb8093f26e2c738695e7358c"
    },
    {
      "N": 138,
      "generator": [
        5,
        32,
        9
      ],
      "lambda": 393,
      "L": 2587,
      "KA": [
        5,
        32,
        9
      ],
      "set_sha256": "85679e9394ed289d069a127dca0b48706bd2f0eefb8093f26e2c738695e7358c"
    },
    {
      "N": 19,
      "generator": [
        6,
        0,
        1
      ],
      "lambda": 11,
      "L": 58,
      "KA": [
        0,
        6,
        7
      ],
      "set_sha256": "1ddabfe2fbda862bfb9b638648ca5826c54c31c98e7cd2179c89e6a0c258e366"
    },
    {
      "N": 21,
      "generator": [
        6,
        0,
        1
      ],
      "lambda": 23,
      "L": 70,
      "KA": [
        0,
        6,
        9
      ],
      "set_sha256": "1e638bf2e528877ffd0434f4d95d2a982fb0c5663f87bdf557330c717b55d26c"
    },
    {
      "N": 23,
      "generator": [
        6,
        0,
        1
      ],
      "lambda": 35,
      "L": 82,
      "KA": [
        0,
        6,
        11
      ],
      "set_sha256": "5ed6e687902647639a4df18bb3ce63419b935193db34c146f0c58efcdd08af69"
    },
    {
      "N": 23,
      "generator": [
        6,
        11,
        0
      ],
      "lambda": 0,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        6,
        13,
        0
      ],
      "lambda": 0,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 101,
      "generator": [
        6,
        21,
        3
      ],
      "lambda": 683,
      "L": 1402,
      "KA": [
        6,
        21,
        5
      ],
      "set_sha256": "b9ceae5c33737c74a34d07140e7a517f618a1810f3e83e76e99fa0770c0e5d63"
    },
    {
      "N": 101,
      "generator": [
        6,
        21,
        4
      ],
      "lambda": 494,
      "L": 1402,
      "KA": [
        6,
        21,
        5
      ],
      "set_sha256": "b9ceae5c33737c74a34d07140e7a517f618a1810f3e83e76e99fa0770c0e5d63"
    },
    {
      "N": 101,
      "generator": [
        6,
        21,
        5
      ],
      "lambda": 305,
      "L": 1402,
      "KA": [
        6,
        21,
        5
      ],
      "set_sha256": "b9ceae5c33737c74a34d07140e7a517f618a1810f3e83e76e99fa0770c0e5d63"
    },
    {
      "N": 103,
      "generator": [
        6,
        22,
        3
      ],
      "lambda": 711,
      "L": 1458,
      "KA": [
        6,
        22,
        5
      ],
      "set_sha256": "626fbd6f7d0f6fd13f61e6e34bc3de818c8afce4461c5896452276e1147420e2"
    },
    {
      "N": 103,
      "generator": [
        6,
        22,
        4
      ],
      "lambda": 515,
      "L": 1458,
      "KA": [
        6,
        22,
        5
      ],
      "set_sha256": "626fbd6f7d0f6fd13f61e6e34bc3de818c8afce4461c5896452276e1147420e2"
    },
    {
      "N": 103,
      "generator": [
        6,
        22,
        5
      ],
      "lambda": 319,
      "L": 1458,
      "KA": [
        6,
        22,
        5
      ],
      "set_sha256": "626fbd6f7d0f6fd13f61e6e34bc3de818c8afce4461c5896452276e1147420e2"
    },
    {
      "N": 105,
      "generator": [
        6,
        23,
        3
      ],
      "lambda": 739,
      "L": 1514,
      "KA": [
        6,
        23,
        5
      ],
      "set_sha256": "4c4b8bf391d5a7197615514b2fb8fd9014f4d349e4da68759de5fefea730b552"
    },
    {
      "N": 105,
      "generator": [
        6,
        23,
        4
      ],
      "lambda": 536,
      "L": 1514,
      "KA": [
        6,
        23,
        5
      ],
      "set_sha256": "4c4b8bf391d5a7197615514b2fb8fd9014f4d349e4da68759de5fefea730b552"
    },
    {
      "N": 105,
      "generator": [
        6,
        23,
        5
      ],
      "lambda": 333,
      "L": 1514,
      "KA": [
        6,
        23,
        5
      ],
      "set_sha256": "4c4b8bf391d5a7197615514b2fb8fd9014f4d349e4da68759de5fefea730b552"
    },
    {
      "N": 107,
      "generator": [
        6,
        24,
        3
      ],
      "lambda": 767,
      "L": 1570,
      "KA": [
        6,
        24,
        5
      ],
      "set_sha256": "b71880c450d3d2aeca7623d22f62ec9915df724a6aa2478063860036eafce70e"
    },
    {
      "N": 107,
      "generator": [
        6,
        24,
        4
      ],
      "lambda": 557,
      "L": 1570,
      "KA": [
        6,
        24,
        5
      ],
      "set_sha256": "b71880c450d3d2aeca7623d22f62ec9915df724a6aa2478063860036eafce70e"
    },
    {
      "N": 121,
      "generator": [
        6,
        24,
        4
      ],
      "lambda": 977,
      "L": 1990,
      "KA": [
        6,
        24,
        7
      ],
      "set_sha256": "744982e70beb7ee7feb0ad3fb946ff6d9711d1f7d9d6a49eabcfc8a886abd5c2"
    },
    {
      "N": 107,
      "generator": [
        6,
        24,
        5
      ],
      "lambda": 347,
      "L": 1570,
      "KA": [
        6,
        24,
        5
      ],
      "set_sha256": "b71880c450d3d2aeca7623d22f62ec9915df724a6aa2478063860036eafce70e"
    },
    {
      "N": 121,
      "generator": [
        6,
        24,
        5
      ],
      "lambda": 767,
      "L": 1990,
      "KA": [
        6,
        24,
        7
      ],
      "set_sha256": "744982e70beb7ee7feb0ad3fb946ff6d9711d1f7d9d6a49eabcfc8a886abd5c2"
    },
    {
      "N": 121,
      "generator": [
        6,
        24,
        6
      ],
      "lambda": 557,
      "L": 1990,
      "KA": [
        6,
        24,
        7
      ],
      "set_sha256": "744982e70beb7ee7feb0ad3fb946ff6d9711d1f7d9d6a49eabcfc8a886abd5c2"
    },
    {
      "N": 121,
      "generator": [
        6,
        24,
        7
      ],
      "lambda": 347,
      "L": 1990,
      "KA": [
        6,
        24,
        7
      ],
      "set_sha256": "744982e70beb7ee7feb0ad3fb946ff6d9711d1f7d9d6a49eabcfc8a886abd5c2"
    },
    {
      "N": 116,
      "generator": [
        6,
        25,
        3
      ],
      "lambda": 1012,
      "L": 1843,
      "KA": [
        6,
        25,
        6
      ],
      "set_sha256": "ef15831e8dd82f1b45f59e49806c3650ca35b345234a1f1c95a96ba56deffb8b"
    },
    {
      "N": 116,
      "generator": [
        6,
        25,
        4
      ],
      "lambda": 795,
      "L": 1843,
      "KA": [
        6,
        25,
        6
      ],
      "set_sha256": "ef15831e8dd82f1b45f59e49806c3650ca35b345234a1f1c95a96ba56deffb8b"
    },
    {
      "N": 123,
      "generator": [
        6,
        25,
        4
      ],
      "lambda": 1012,
      "L": 2060,
      "KA": [
        6,
        25,
        7
      ],
      "set_sha256": "baffc45fbb19bb87675b4d3cc27b4294578eec5cf88408c77f183c46674b15ff"
    },
    {
      "N": 116,
      "generator": [
        6,
        25,
        5
      ],
      "lambda": 578,
      "L": 1843,
      "KA": [
        6,
        25,
        6
      ],
      "set_sha256": "ef15831e8dd82f1b45f59e49806c3650ca35b345234a1f1c95a96ba56deffb8b"
    },
    {
      "N": 123,
      "generator": [
        6,
        25,
        5
      ],
      "lambda": 795,
      "L": 2060,
      "KA": [
        6,
        25,
        7
      ],
      "set_sha256": "baffc45fbb19bb87675b4d3cc27b4294578eec5cf88408c77f183c46674b15ff"
    },
    {
      "N": 116,
      "generator": [
        6,
        25,
        6
      ],
      "lambda": 361,
      "L": 1843,
      "KA": [
        6,
        25,
        6
      ],
      "set_sha256": "ef15831e8dd82f1b45f59e49806c3650ca35b345234a1f1c95a96ba56deffb8b"
    },
    {
      "N": 123,
      "generator": [
        6,
        25,
        6
      ],
      "lambda": 578,
      "L": 2060,
      "KA": [
        6,
        25,
        7
      ],
      "set_sha256": "baffc45fbb19bb87675b4d3cc27b4294578eec5cf88408c77f183c46674b15ff"
    },
    {
      "N": 123,
      "generator": [
        6,
        25,
        7
      ],
      "lambda": 361,
      "L": 2060,
      "KA": [
        6,
        25,
        7
      ],
      "set_sha256": "baffc45fbb19bb87675b4d3cc27b4294578eec5cf88408c77f183c46674b15ff"
    },
    {
      "N": 118,
      "generator": [
        6,
        26,
        3
      ],
      "lambda": 1047,
      "L": 1906,
      "KA": [
        6,
        26,
        6
      ],
      "set_sha256": "44a77a278c67f9084cc08fe69976f86771c91d011a5c7f6a2797ac2bdb759731"
    },
    {
      "N": 118,
      "generator": [
        6,
        26,
        4
      ],
      "lambda": 823,
      "L": 1906,
      "KA": [
        6,
        26,
        6
      ],
      "set_sha256": "44a77a278c67f9084cc08fe69976f86771c91d011a5c7f6a2797ac2bdb759731"
    },
    {
      "N": 125,
      "generator": [
        6,
        26,
        4
      ],
      "lambda": 1047,
      "L": 2130,
      "KA": [
        6,
        26,
        7
      ],
      "set_sha256": "5f49c272a14670017150d3853e260861e25cf2f7a323c6079d6006c924f6ff5f"
    },
    {
      "N": 118,
      "generator": [
        6,
        26,
        5
      ],
      "lambda": 599,
      "L": 1906,
      "KA": [
        6,
        26,
        6
      ],
      "set_sha256": "44a77a278c67f9084cc08fe69976f86771c91d011a5c7f6a2797ac2bdb759731"
    },
    {
      "N": 125,
      "generator": [
        6,
        26,
        5
      ],
      "lambda": 823,
      "L": 2130,
      "KA": [
        6,
        26,
        7
      ],
      "set_sha256": "5f49c272a14670017150d3853e260861e25cf2f7a323c6079d6006c924f6ff5f"
    },
    {
      "N": 118,
      "generator": [
        6,
        26,
        6
      ],
      "lambda": 375,
      "L": 1906,
      "KA": [
        6,
        26,
        6
      ],
      "set_sha256": "44a77a278c67f9084cc08fe69976f86771c91d011a5c7f6a2797ac2bdb759731"
    },
    {
      "N": 125,
      "generator": [
        6,
        26,
        6
      ],
      "lambda": 599,
      "L": 2130,
      "KA": [
        6,
        26,
        7
      ],
      "set_sha256": "5f49c272a14670017150d3853e260861e25cf2f7a323c6079d6006c924f6ff5f"
    },
    {
      "N": 125,
      "generator": [
        6,
        26,
        7
      ],
      "lambda": 375,
      "L": 2130,
      "KA": [
        6,
        26,
        7
      ],
      "set_sha256": "5f49c272a14670017150d3853e260861e25cf2f7a323c6079d6006c924f6ff5f"
    },
    {
      "N": 120,
      "generator": [
        6,
        27,
        3
      ],
      "lambda": 1082,
      "L": 1969,
      "KA": [
        6,
        27,
        6
      ],
      "set_sha256": "c823aec9dd8cf33c4b454bf8d96e39fcaa623efa5ed0f40142a3845009a054d0"
    },
    {
      "N": 120,
      "generator": [
        6,
        27,
        4
      ],
      "lambda": 851,
      "L": 1969,
      "KA": [
        6,
        27,
        6
      ],
      "set_sha256": "c823aec9dd8cf33c4b454bf8d96e39fcaa623efa5ed0f40142a3845009a054d0"
    },
    {
      "N": 127,
      "generator": [
        6,
        27,
        4
      ],
      "lambda": 1082,
      "L": 2200,
      "KA": [
        6,
        27,
        7
      ],
      "set_sha256": "b177cd468c8558d9d07258643827cd6c16aedac5ad53f7feb964100a610298ca"
    },
    {
      "N": 120,
      "generator": [
        6,
        27,
        5
      ],
      "lambda": 620,
      "L": 1969,
      "KA": [
        6,
        27,
        6
      ],
      "set_sha256": "c823aec9dd8cf33c4b454bf8d96e39fcaa623efa5ed0f40142a3845009a054d0"
    },
    {
      "N": 127,
      "generator": [
        6,
        27,
        5
      ],
      "lambda": 851,
      "L": 2200,
      "KA": [
        6,
        27,
        7
      ],
      "set_sha256": "b177cd468c8558d9d07258643827cd6c16aedac5ad53f7feb964100a610298ca"
    },
    {
      "N": 120,
      "generator": [
        6,
        27,
        6
      ],
      "lambda": 389,
      "L": 1969,
      "KA": [
        6,
        27,
        6
      ],
      "set_sha256": "c823aec9dd8cf33c4b454bf8d96e39fcaa623efa5ed0f40142a3845009a054d0"
    },
    {
      "N": 127,
      "generator": [
        6,
        27,
        6
      ],
      "lambda": 620,
      "L": 2200,
      "KA": [
        6,
        27,
        7
      ],
      "set_sha256": "b177cd468c8558d9d07258643827cd6c16aedac5ad53f7feb964100a610298ca"
    },
    {
      "N": 127,
      "generator": [
        6,
        27,
        7
      ],
      "lambda": 389,
      "L": 2200,
      "KA": [
        6,
        27,
        7
      ],
      "set_sha256": "b177cd468c8558d9d07258643827cd6c16aedac5ad53f7feb964100a610298ca"
    },
    {
      "N": 129,
      "generator": [
        6,
        28,
        4
      ],
      "lambda": 1117,
      "L": 2270,
      "KA": [
        6,
        28,
        7
      ],
      "set_sha256": "51cc4826aa404fe5156c7cdcdd84234c303bfdaeb576efd483c3336e39b3e96e"
    },
    {
      "N": 129,
      "generator": [
        6,
        28,
        5
      ],
      "lambda": 879,
      "L": 2270,
      "KA": [
        6,
        28,
        7
      ],
      "set_sha256": "51cc4826aa404fe5156c7cdcdd84234c303bfdaeb576efd483c3336e39b3e96e"
    },
    {
      "N": 129,
      "generator": [
        6,
        28,
        6
      ],
      "lambda": 641,
      "L": 2270,
      "KA": [
        6,
        28,
        7
      ],
      "set_sha256": "51cc4826aa404fe5156c7cdcdd84234c303bfdaeb576efd483c3336e39b3e96e"
    },
    {
      "N": 129,
      "generator": [
        6,
        28,
        7
      ],
      "lambda": 403,
      "L": 2270,
      "KA": [
        6,
        28,
        7
      ],
      "set_sha256": "51cc4826aa404fe5156c7cdcdd84234c303bfdaeb576efd483c3336e39b3e96e"
    },
    {
      "N": 131,
      "generator": [
        6,
        29,
        4
      ],
      "lambda": 1152,
      "L": 2340,
      "KA": [
        6,
        29,
        7
      ],
      "set_sha256": "cced0b01ab1a5eb189a7062f3d7ec7194ff0409990789d45433e7836e1bec562"
    },
    {
      "N": 131,
      "generator": [
        6,
        29,
        5
      ],
      "lambda": 907,
      "L": 2340,
      "KA": [
        6,
        29,
        7
      ],
      "set_sha256": "cced0b01ab1a5eb189a7062f3d7ec7194ff0409990789d45433e7836e1bec562"
    },
    {
      "N": 145,
      "generator": [
        6,
        29,
        5
      ],
      "lambda": 1397,
      "L": 2830,
      "KA": [
        6,
        29,
        9
      ],
      "set_sha256": "2552bd3dfefbe66bd79055858ab0175cb5799c7afd1bad8d6f2c5f27cbc0d716"
    },
    {
      "N": 131,
      "generator": [
        6,
        29,
        6
      ],
      "lambda": 662,
      "L": 2340,
      "KA": [
        6,
        29,
        7
      ],
      "set_sha256": "cced0b01ab1a5eb189a7062f3d7ec7194ff0409990789d45433e7836e1bec562"
    },
    {
      "N": 145,
      "generator": [
        6,
        29,
        6
      ],
      "lambda": 1152,
      "L": 2830,
      "KA": [
        6,
        29,
        9
      ],
      "set_sha256": "2552bd3dfefbe66bd79055858ab0175cb5799c7afd1bad8d6f2c5f27cbc0d716"
    },
    {
      "N": 131,
      "generator": [
        6,
        29,
        7
      ],
      "lambda": 417,
      "L": 2340,
      "KA": [
        6,
        29,
        7
      ],
      "set_sha256": "cced0b01ab1a5eb189a7062f3d7ec7194ff0409990789d45433e7836e1bec562"
    },
    {
      "N": 145,
      "generator": [
        6,
        29,
        7
      ],
      "lambda": 907,
      "L": 2830,
      "KA": [
        6,
        29,
        9
      ],
      "set_sha256": "2552bd3dfefbe66bd79055858ab0175cb5799c7afd1bad8d6f2c5f27cbc0d716"
    },
    {
      "N": 145,
      "generator": [
        6,
        29,
        8
      ],
      "lambda": 662,
      "L": 2830,
      "KA": [
        6,
        29,
        9
      ],
      "set_sha256": "2552bd3dfefbe66bd79055858ab0175cb5799c7afd1bad8d6f2c5f27cbc0d716"
    },
    {
      "N": 145,
      "generator": [
        6,
        29,
        9
      ],
      "lambda": 417,
      "L": 2830,
      "KA": [
        6,
        29,
        9
      ],
      "set_sha256": "2552bd3dfefbe66bd79055858ab0175cb5799c7afd1bad8d6f2c5f27cbc0d716"
    },
    {
      "N": 140,
      "generator": [
        6,
        30,
        4
      ],
      "lambda": 1439,
      "L": 2662,
      "KA": [
        6,
        30,
        8
      ],
      "set_sha256": "2b5bb21c86ec0361e98803f5e4f7d04ef69bf2963301c6c8c8003878ac689cb3"
    },
    {
      "N": 133,
      "generator": [
        6,
        30,
        4
      ],
      "lambda": 1187,
      "L": 2410,
      "KA": [
        6,
        30,
        7
      ],
      "set_sha256": "60f3899e6e2152968d97322cc6374689fe7d7c4eb037f96c83aeca30f47b3a39"
    },
    {
      "N": 133,
      "generator": [
        6,
        30,
        5
      ],
      "lambda": 935,
      "L": 2410,
      "KA": [
        6,
        30,
        7
      ],
      "set_sha256": "60f3899e6e2152968d97322cc6374689fe7d7c4eb037f96c83aeca30f47b3a39"
    },
    {
      "N": 140,
      "generator": [
        6,
        30,
        5
      ],
      "lambda": 1187,
      "L": 2662,
      "KA": [
        6,
        30,
        8
      ],
      "set_sha256": "2b5bb21c86ec0361e98803f5e4f7d04ef69bf2963301c6c8c8003878ac689cb3"
    },
    {
      "N": 147,
      "generator": [
        6,
        30,
        5
      ],
      "lambda": 1439,
      "L": 2914,
      "KA": [
        6,
        30,
        9
      ],
      "set_sha256": "d98fc512783bd1078616f6f1ec37ffef1a0dd937f5f86efbfa856d34b8d1f4d4"
    },
    {
      "N": 133,
      "generator": [
        6,
        30,
        6
      ],
      "lambda": 683,
      "L": 2410,
      "KA": [
        6,
        30,
        7
      ],
      "set_sha256": "60f3899e6e2152968d97322cc6374689fe7d7c4eb037f96c83aeca30f47b3a39"
    },
    {
      "N": 140,
      "generator": [
        6,
        30,
        6
      ],
      "lambda": 935,
      "L": 2662,
      "KA": [
        6,
        30,
        8
      ],
      "set_sha256": "2b5bb21c86ec0361e98803f5e4f7d04ef69bf2963301c6c8c8003878ac689cb3"
    },
    {
      "N": 147,
      "generator": [
        6,
        30,
        6
      ],
      "lambda": 1187,
      "L": 2914,
      "KA": [
        6,
        30,
        9
      ],
      "set_sha256": "d98fc512783bd1078616f6f1ec37ffef1a0dd937f5f86efbfa856d34b8d1f4d4"
    },
    {
      "N": 133,
      "generator": [
        6,
        30,
        7
      ],
      "lambda": 431,
      "L": 2410,
      "KA": [
        6,
        30,
        7
      ],
      "set_sha256": "60f3899e6e2152968d97322cc6374689fe7d7c4eb037f96c83aeca30f47b3a39"
    },
    {
      "N": 140,
      "generator": [
        6,
        30,
        7
      ],
      "lambda": 683,
      "L": 2662,
      "KA": [
        6,
        30,
        8
      ],
      "set_sha256": "2b5bb21c86ec0361e98803f5e4f7d04ef69bf2963301c6c8c8003878ac689cb3"
    },
    {
      "N": 147,
      "generator": [
        6,
        30,
        7
      ],
      "lambda": 935,
      "L": 2914,
      "KA": [
        6,
        30,
        9
      ],
      "set_sha256": "d98fc512783bd1078616f6f1ec37ffef1a0dd937f5f86efbfa856d34b8d1f4d4"
    },
    {
      "N": 140,
      "generator": [
        6,
        30,
        8
      ],
      "lambda": 431,
      "L": 2662,
      "KA": [
        6,
        30,
        8
      ],
      "set_sha256": "2b5bb21c86ec0361e98803f5e4f7d04ef69bf2963301c6c8c8003878ac689cb3"
    },
    {
      "N": 147,
      "generator": [
        6,
        30,
        8
      ],
      "lambda": 683,
      "L": 2914,
      "KA": [
        6,
        30,
        9
      ],
      "set_sha256": "d98fc512783bd1078616f6f1ec37ffef1a0dd937f5f86efbfa856d34b8d1f4d4"
    },
    {
      "N": 147,
      "generator": [
        6,
        30,
        9
      ],
      "lambda": 431,
      "L": 2914,
      "KA": [
        6,
        30,
        9
      ],
      "set_sha256": "d98fc512783bd1078616f6f1ec37ffef1a0dd937f5f86efbfa856d34b8d1f4d4"
    },
    {
      "N": 142,
      "generator": [
        6,
        31,
        4
      ],
      "lambda": 1481,
      "L": 2739,
      "KA": [
        6,
        31,
        8
      ],
      "set_sha256": "2b146ff6c07f34520293327b95effb4006bd26fb861bb28a87396e5edc07e34a"
    },
    {
      "N": 135,
      "generator": [
        6,
        31,
        4
      ],
      "lambda": 1222,
      "L": 2480,
      "KA": [
        6,
        31,
        7
      ],
      "set_sha256": "24fb50c6376befb2470244b4ece1dd5ae6ffe1d0fa2867bf4a5e073c73c3457b"
    },
    {
      "N": 135,
      "generator": [
        6,
        31,
        5
      ],
      "lambda": 963,
      "L": 2480,
      "KA": [
        6,
        31,
        7
      ],
      "set_sha256": "24fb50c6376befb2470244b4ece1dd5ae6ffe1d0fa2867bf4a5e073c73c3457b"
    },
    {
      "N": 142,
      "generator": [
        6,
        31,
        5
      ],
      "lambda": 1222,
      "L": 2739,
      "KA": [
        6,
        31,
        8
      ],
      "set_sha256": "2b146ff6c07f34520293327b95effb4006bd26fb861bb28a87396e5edc07e34a"
    },
    {
      "N": 149,
      "generator": [
        6,
        31,
        5
      ],
      "lambda": 1481,
      "L": 2998,
      "KA": [
        6,
        31,
        9
      ],
      "set_sha256": "9e334e1ec7a8f102f17dd9533b47cf1ac9181f2d3194448f2733e22205248f76"
    },
    {
      "N": 135,
      "generator": [
        6,
        31,
        6
      ],
      "lambda": 704,
      "L": 2480,
      "KA": [
        6,
        31,
        7
      ],
      "set_sha256": "24fb50c6376befb2470244b4ece1dd5ae6ffe1d0fa2867bf4a5e073c73c3457b"
    },
    {
      "N": 142,
      "generator": [
        6,
        31,
        6
      ],
      "lambda": 963,
      "L": 2739,
      "KA": [
        6,
        31,
        8
      ],
      "set_sha256": "2b146ff6c07f34520293327b95effb4006bd26fb861bb28a87396e5edc07e34a"
    },
    {
      "N": 149,
      "generator": [
        6,
        31,
        6
      ],
      "lambda": 1222,
      "L": 2998,
      "KA": [
        6,
        31,
        9
      ],
      "set_sha256": "9e334e1ec7a8f102f17dd9533b47cf1ac9181f2d3194448f2733e22205248f76"
    },
    {
      "N": 135,
      "generator": [
        6,
        31,
        7
      ],
      "lambda": 445,
      "L": 2480,
      "KA": [
        6,
        31,
        7
      ],
      "set_sha256": "24fb50c6376befb2470244b4ece1dd5ae6ffe1d0fa2867bf4a5e073c73c3457b"
    },
    {
      "N": 142,
      "generator": [
        6,
        31,
        7
      ],
      "lambda": 704,
      "L": 2739,
      "KA": [
        6,
        31,
        8
      ],
      "set_sha256": "2b146ff6c07f34520293327b95effb4006bd26fb861bb28a87396e5edc07e34a"
    },
    {
      "N": 149,
      "generator": [
        6,
        31,
        7
      ],
      "lambda": 963,
      "L": 2998,
      "KA": [
        6,
        31,
        9
      ],
      "set_sha256": "9e334e1ec7a8f102f17dd9533b47cf1ac9181f2d3194448f2733e22205248f76"
    },
    {
      "N": 142,
      "generator": [
        6,
        31,
        8
      ],
      "lambda": 445,
      "L": 2739,
      "KA": [
        6,
        31,
        8
      ],
      "set_sha256": "2b146ff6c07f34520293327b95effb4006bd26fb861bb28a87396e5edc07e34a"
    },
    {
      "N": 149,
      "generator": [
        6,
        31,
        8
      ],
      "lambda": 704,
      "L": 2998,
      "KA": [
        6,
        31,
        9
      ],
      "set_sha256": "9e334e1ec7a8f102f17dd9533b47cf1ac9181f2d3194448f2733e22205248f76"
    },
    {
      "N": 149,
      "generator": [
        6,
        31,
        9
      ],
      "lambda": 445,
      "L": 2998,
      "KA": [
        6,
        31,
        9
      ],
      "set_sha256": "9e334e1ec7a8f102f17dd9533b47cf1ac9181f2d3194448f2733e22205248f76"
    },
    {
      "N": 144,
      "generator": [
        6,
        32,
        4
      ],
      "lambda": 1523,
      "L": 2816,
      "KA": [
        6,
        32,
        8
      ],
      "set_sha256": "973329a59bad546730a723c0cb488053d9103770e8d7c424cf9d9eba9c87dcbf"
    },
    {
      "N": 137,
      "generator": [
        6,
        32,
        4
      ],
      "lambda": 1257,
      "L": 2550,
      "KA": [
        6,
        32,
        7
      ],
      "set_sha256": "2ed8eb36137494043cb954cdd236e4ccf711eadbaf87f0b13b0093441779c4f8"
    },
    {
      "N": 137,
      "generator": [
        6,
        32,
        5
      ],
      "lambda": 991,
      "L": 2550,
      "KA": [
        6,
        32,
        7
      ],
      "set_sha256": "2ed8eb36137494043cb954cdd236e4ccf711eadbaf87f0b13b0093441779c4f8"
    },
    {
      "N": 144,
      "generator": [
        6,
        32,
        5
      ],
      "lambda": 1257,
      "L": 2816,
      "KA": [
        6,
        32,
        8
      ],
      "set_sha256": "973329a59bad546730a723c0cb488053d9103770e8d7c424cf9d9eba9c87dcbf"
    },
    {
      "N": 151,
      "generator": [
        6,
        32,
        5
      ],
      "lambda": 1523,
      "L": 3082,
      "KA": [
        6,
        32,
        9
      ],
      "set_sha256": "f21b4a3ad7ae7d6d21af63d7906970808c43c42d99faf5b802f9f91686d0a982"
    },
    {
      "N": 137,
      "generator": [
        6,
        32,
        6
      ],
      "lambda": 725,
      "L": 2550,
      "KA": [
        6,
        32,
        7
      ],
      "set_sha256": "2ed8eb36137494043cb954cdd236e4ccf711eadbaf87f0b13b0093441779c4f8"
    },
    {
      "N": 144,
      "generator": [
        6,
        32,
        6
      ],
      "lambda": 991,
      "L": 2816,
      "KA": [
        6,
        32,
        8
      ],
      "set_sha256": "973329a59bad546730a723c0cb488053d9103770e8d7c424cf9d9eba9c87dcbf"
    },
    {
      "N": 151,
      "generator": [
        6,
        32,
        6
      ],
      "lambda": 1257,
      "L": 3082,
      "KA": [
        6,
        32,
        9
      ],
      "set_sha256": "f21b4a3ad7ae7d6d21af63d7906970808c43c42d99faf5b802f9f91686d0a982"
    },
    {
      "N": 137,
      "generator": [
        6,
        32,
        7
      ],
      "lambda": 459,
      "L": 2550,
      "KA": [
        6,
        32,
        7
      ],
      "set_sha256": "2ed8eb36137494043cb954cdd236e4ccf711eadbaf87f0b13b0093441779c4f8"
    },
    {
      "N": 144,
      "generator": [
        6,
        32,
        7
      ],
      "lambda": 725,
      "L": 2816,
      "KA": [
        6,
        32,
        8
      ],
      "set_sha256": "973329a59bad546730a723c0cb488053d9103770e8d7c424cf9d9eba9c87dcbf"
    },
    {
      "N": 151,
      "generator": [
        6,
        32,
        7
      ],
      "lambda": 991,
      "L": 3082,
      "KA": [
        6,
        32,
        9
      ],
      "set_sha256": "f21b4a3ad7ae7d6d21af63d7906970808c43c42d99faf5b802f9f91686d0a982"
    },
    {
      "N": 144,
      "generator": [
        6,
        32,
        8
      ],
      "lambda": 459,
      "L": 2816,
      "KA": [
        6,
        32,
        8
      ],
      "set_sha256": "973329a59bad546730a723c0cb488053d9103770e8d7c424cf9d9eba9c87dcbf"
    },
    {
      "N": 151,
      "generator": [
        6,
        32,
        8
      ],
      "lambda": 725,
      "L": 3082,
      "KA": [
        6,
        32,
        9
      ],
      "set_sha256": "f21b4a3ad7ae7d6d21af63d7906970808c43c42d99faf5b802f9f91686d0a982"
    },
    {
      "N": 151,
      "generator": [
        6,
        32,
        9
      ],
      "lambda": 459,
      "L": 3082,
      "KA": [
        6,
        32,
        9
      ],
      "set_sha256": "f21b4a3ad7ae7d6d21af63d7906970808c43c42d99faf5b802f9f91686d0a982"
    },
    {
      "N": 146,
      "generator": [
        6,
        33,
        4
      ],
      "lambda": 1565,
      "L": 2893,
      "KA": [
        6,
        33,
        8
      ],
      "set_sha256": "3d836895aafea062b32216a207907d54ae4f9e986f66ba7447e252b6fbe64630"
    },
    {
      "N": 139,
      "generator": [
        6,
        33,
        4
      ],
      "lambda": 1292,
      "L": 2620,
      "KA": [
        6,
        33,
        7
      ],
      "set_sha256": "764a25c0f9e4f5c879b1630840666c5611aeff3978ec0b8951b66000ca094510"
    },
    {
      "N": 139,
      "generator": [
        6,
        33,
        5
      ],
      "lambda": 1019,
      "L": 2620,
      "KA": [
        6,
        33,
        7
      ],
      "set_sha256": "764a25c0f9e4f5c879b1630840666c5611aeff3978ec0b8951b66000ca094510"
    },
    {
      "N": 146,
      "generator": [
        6,
        33,
        5
      ],
      "lambda": 1292,
      "L": 2893,
      "KA": [
        6,
        33,
        8
      ],
      "set_sha256": "3d836895aafea062b32216a207907d54ae4f9e986f66ba7447e252b6fbe64630"
    },
    {
      "N": 153,
      "generator": [
        6,
        33,
        5
      ],
      "lambda": 1565,
      "L": 3166,
      "KA": [
        6,
        33,
        9
      ],
      "set_sha256": "8906f04e32cbdc7e65c699e30fb2be3aa169746125d1b9b6816cb3796c47b52c"
    },
    {
      "N": 139,
      "generator": [
        6,
        33,
        6
      ],
      "lambda": 746,
      "L": 2620,
      "KA": [
        6,
        33,
        7
      ],
      "set_sha256": "764a25c0f9e4f5c879b1630840666c5611aeff3978ec0b8951b66000ca094510"
    },
    {
      "N": 146,
      "generator": [
        6,
        33,
        6
      ],
      "lambda": 1019,
      "L": 2893,
      "KA": [
        6,
        33,
        8
      ],
      "set_sha256": "3d836895aafea062b32216a207907d54ae4f9e986f66ba7447e252b6fbe64630"
    },
    {
      "N": 153,
      "generator": [
        6,
        33,
        6
      ],
      "lambda": 1292,
      "L": 3166,
      "KA": [
        6,
        33,
        9
      ],
      "set_sha256": "8906f04e32cbdc7e65c699e30fb2be3aa169746125d1b9b6816cb3796c47b52c"
    },
    {
      "N": 139,
      "generator": [
        6,
        33,
        7
      ],
      "lambda": 473,
      "L": 2620,
      "KA": [
        6,
        33,
        7
      ],
      "set_sha256": "764a25c0f9e4f5c879b1630840666c5611aeff3978ec0b8951b66000ca094510"
    },
    {
      "N": 146,
      "generator": [
        6,
        33,
        7
      ],
      "lambda": 746,
      "L": 2893,
      "KA": [
        6,
        33,
        8
      ],
      "set_sha256": "3d836895aafea062b32216a207907d54ae4f9e986f66ba7447e252b6fbe64630"
    },
    {
      "N": 153,
      "generator": [
        6,
        33,
        7
      ],
      "lambda": 1019,
      "L": 3166,
      "KA": [
        6,
        33,
        9
      ],
      "set_sha256": "8906f04e32cbdc7e65c699e30fb2be3aa169746125d1b9b6816cb3796c47b52c"
    },
    {
      "N": 146,
      "generator": [
        6,
        33,
        8
      ],
      "lambda": 473,
      "L": 2893,
      "KA": [
        6,
        33,
        8
      ],
      "set_sha256": "3d836895aafea062b32216a207907d54ae4f9e986f66ba7447e252b6fbe64630"
    },
    {
      "N": 153,
      "generator": [
        6,
        33,
        8
      ],
      "lambda": 746,
      "L": 3166,
      "KA": [
        6,
        33,
        9
      ],
      "set_sha256": "8906f04e32cbdc7e65c699e30fb2be3aa169746125d1b9b6816cb3796c47b52c"
    },
    {
      "N": 153,
      "generator": [
        6,
        33,
        9
      ],
      "lambda": 473,
      "L": 3166,
      "KA": [
        6,
        33,
        9
      ],
      "set_sha256": "8906f04e32cbdc7e65c699e30fb2be3aa169746125d1b9b6816cb3796c47b52c"
    },
    {
      "N": 141,
      "generator": [
        6,
        34,
        4
      ],
      "lambda": 1327,
      "L": 2690,
      "KA": [
        6,
        34,
        7
      ],
      "set_sha256": "b48678c1805e52066089695ba6d74930bb7feeaf9e7e2fea1168745fe9499cf3"
    },
    {
      "N": 141,
      "generator": [
        6,
        34,
        5
      ],
      "lambda": 1047,
      "L": 2690,
      "KA": [
        6,
        34,
        7
      ],
      "set_sha256": "b48678c1805e52066089695ba6d74930bb7feeaf9e7e2fea1168745fe9499cf3"
    },
    {
      "N": 155,
      "generator": [
        6,
        34,
        5
      ],
      "lambda": 1607,
      "L": 3250,
      "KA": [
        6,
        34,
        9
      ],
      "set_sha256": "c1a172886e1b1fc081408d735e998f63b702477a2b20554e62a0a7a255b70493"
    },
    {
      "N": 141,
      "generator": [
        6,
        34,
        6
      ],
      "lambda": 767,
      "L": 2690,
      "KA": [
        6,
        34,
        7
      ],
      "set_sha256": "b48678c1805e52066089695ba6d74930bb7feeaf9e7e2fea1168745fe9499cf3"
    },
    {
      "N": 155,
      "generator": [
        6,
        34,
        6
      ],
      "lambda": 1327,
      "L": 3250,
      "KA": [
        6,
        34,
        9
      ],
      "set_sha256": "c1a172886e1b1fc081408d735e998f63b702477a2b20554e62a0a7a255b70493"
    },
    {
      "N": 141,
      "generator": [
        6,
        34,
        7
      ],
      "lambda": 487,
      "L": 2690,
      "KA": [
        6,
        34,
        7
      ],
      "set_sha256": "b48678c1805e52066089695ba6d74930bb7feeaf9e7e2fea1168745fe9499cf3"
    },
    {
      "N": 155,
      "generator": [
        6,
        34,
        7
      ],
      "lambda": 1047,
      "L": 3250,
      "KA": [
        6,
        34,
        9
      ],
      "set_sha256": "c1a172886e1b1fc081408d735e998f63b702477a2b20554e62a0a7a255b70493"
    },
    {
      "N": 155,
      "generator": [
        6,
        34,
        8
      ],
      "lambda": 767,
      "L": 3250,
      "KA": [
        6,
        34,
        9
      ],
      "set_sha256": "c1a172886e1b1fc081408d735e998f63b702477a2b20554e62a0a7a255b70493"
    },
    {
      "N": 155,
      "generator": [
        6,
        34,
        9
      ],
      "lambda": 487,
      "L": 3250,
      "KA": [
        6,
        34,
        9
      ],
      "set_sha256": "c1a172886e1b1fc081408d735e998f63b702477a2b20554e62a0a7a255b70493"
    },
    {
      "N": 143,
      "generator": [
        6,
        35,
        4
      ],
      "lambda": 1362,
      "L": 2760,
      "KA": [
        6,
        35,
        7
      ],
      "set_sha256": "64422cdf5567f2166376bf30c7000c42d720ae02d65e6ccd855396c9ff3836fe"
    },
    {
      "N": 143,
      "generator": [
        6,
        35,
        5
      ],
      "lambda": 1075,
      "L": 2760,
      "KA": [
        6,
        35,
        7
      ],
      "set_sha256": "64422cdf5567f2166376bf30c7000c42d720ae02d65e6ccd855396c9ff3836fe"
    },
    {
      "N": 157,
      "generator": [
        6,
        35,
        5
      ],
      "lambda": 1649,
      "L": 3334,
      "KA": [
        6,
        35,
        9
      ],
      "set_sha256": "766c795ec769fb76d543ef94f0e3916a4bad434edae9bf75479b21e10e7fec18"
    },
    {
      "N": 143,
      "generator": [
        6,
        35,
        6
      ],
      "lambda": 788,
      "L": 2760,
      "KA": [
        6,
        35,
        7
      ],
      "set_sha256": "64422cdf5567f2166376bf30c7000c42d720ae02d65e6ccd855396c9ff3836fe"
    },
    {
      "N": 157,
      "generator": [
        6,
        35,
        6
      ],
      "lambda": 1362,
      "L": 3334,
      "KA": [
        6,
        35,
        9
      ],
      "set_sha256": "766c795ec769fb76d543ef94f0e3916a4bad434edae9bf75479b21e10e7fec18"
    },
    {
      "N": 143,
      "generator": [
        6,
        35,
        7
      ],
      "lambda": 501,
      "L": 2760,
      "KA": [
        6,
        35,
        7
      ],
      "set_sha256": "64422cdf5567f2166376bf30c7000c42d720ae02d65e6ccd855396c9ff3836fe"
    },
    {
      "N": 157,
      "generator": [
        6,
        35,
        7
      ],
      "lambda": 1075,
      "L": 3334,
      "KA": [
        6,
        35,
        9
      ],
      "set_sha256": "766c795ec769fb76d543ef94f0e3916a4bad434edae9bf75479b21e10e7fec18"
    },
    {
      "N": 157,
      "generator": [
        6,
        35,
        8
      ],
      "lambda": 788,
      "L": 3334,
      "KA": [
        6,
        35,
        9
      ],
      "set_sha256": "766c795ec769fb76d543ef94f0e3916a4bad434edae9bf75479b21e10e7fec18"
    },
    {
      "N": 157,
      "generator": [
        6,
        35,
        9
      ],
      "lambda": 501,
      "L": 3334,
      "KA": [
        6,
        35,
        9
      ],
      "set_sha256": "766c795ec769fb76d543ef94f0e3916a4bad434edae9bf75479b21e10e7fec18"
    },
    {
      "N": 145,
      "generator": [
        6,
        36,
        4
      ],
      "lambda": 1397,
      "L": 2830,
      "KA": [
        6,
        36,
        7
      ],
      "set_sha256": "e6f7380319d18532f8245b4b08e139741a9912d314a49b75aafc55078867b506"
    },
    {
      "N": 145,
      "generator": [
        6,
        36,
        5
      ],
      "lambda": 1103,
      "L": 2830,
      "KA": [
        6,
        36,
        7
      ],
      "set_sha256": "e6f7380319d18532f8245b4b08e139741a9912d314a49b75aafc55078867b506"
    },
    {
      "N": 159,
      "generator": [
        6,
        36,
        5
      ],
      "lambda": 1691,
      "L": 3418,
      "KA": [
        6,
        36,
        9
      ],
      "set_sha256": "e7295a1d6474572089ff7aae9b423af052509c7336a54c653b3dfb9f3c68fc54"
    },
    {
      "N": 145,
      "generator": [
        6,
        36,
        6
      ],
      "lambda": 809,
      "L": 2830,
      "KA": [
        6,
        36,
        7
      ],
      "set_sha256": "e6f7380319d18532f8245b4b08e139741a9912d314a49b75aafc55078867b506"
    },
    {
      "N": 159,
      "generator": [
        6,
        36,
        6
      ],
      "lambda": 1397,
      "L": 3418,
      "KA": [
        6,
        36,
        9
      ],
      "set_sha256": "e7295a1d6474572089ff7aae9b423af052509c7336a54c653b3dfb9f3c68fc54"
    },
    {
      "N": 145,
      "generator": [
        6,
        36,
        7
      ],
      "lambda": 515,
      "L": 2830,
      "KA": [
        6,
        36,
        7
      ],
      "set_sha256": "e6f7380319d18532f8245b4b08e139741a9912d314a49b75aafc55078867b506"
    },
    {
      "N": 159,
      "generator": [
        6,
        36,
        7
      ],
      "lambda": 1103,
      "L": 3418,
      "KA": [
        6,
        36,
        9
      ],
      "set_sha256": "e7295a1d6474572089ff7aae9b423af052509c7336a54c653b3dfb9f3c68fc54"
    },
    {
      "N": 159,
      "generator": [
        6,
        36,
        8
      ],
      "lambda": 809,
      "L": 3418,
      "KA": [
        6,
        36,
        9
      ],
      "set_sha256": "e7295a1d6474572089ff7aae9b423af052509c7336a54c653b3dfb9f3c68fc54"
    },
    {
      "N": 159,
      "generator": [
        6,
        36,
        9
      ],
      "lambda": 515,
      "L": 3418,
      "KA": [
        6,
        36,
        9
      ],
      "set_sha256": "e7295a1d6474572089ff7aae9b423af052509c7336a54c653b3dfb9f3c68fc54"
    },
    {
      "N": 161,
      "generator": [
        6,
        37,
        5
      ],
      "lambda": 1733,
      "L": 3502,
      "KA": [
        6,
        37,
        9
      ],
      "set_sha256": "b596fba31bf00f83c98d8d78141ce5c12b8173237b6b625803a7d578620155f8"
    },
    {
      "N": 161,
      "generator": [
        6,
        37,
        6
      ],
      "lambda": 1432,
      "L": 3502,
      "KA": [
        6,
        37,
        9
      ],
      "set_sha256": "b596fba31bf00f83c98d8d78141ce5c12b8173237b6b625803a7d578620155f8"
    },
    {
      "N": 161,
      "generator": [
        6,
        37,
        7
      ],
      "lambda": 1131,
      "L": 3502,
      "KA": [
        6,
        37,
        9
      ],
      "set_sha256": "b596fba31bf00f83c98d8d78141ce5c12b8173237b6b625803a7d578620155f8"
    },
    {
      "N": 161,
      "generator": [
        6,
        37,
        8
      ],
      "lambda": 830,
      "L": 3502,
      "KA": [
        6,
        37,
        9
      ],
      "set_sha256": "b596fba31bf00f83c98d8d78141ce5c12b8173237b6b625803a7d578620155f8"
    },
    {
      "N": 161,
      "generator": [
        6,
        37,
        9
      ],
      "lambda": 529,
      "L": 3502,
      "KA": [
        6,
        37,
        9
      ],
      "set_sha256": "b596fba31bf00f83c98d8d78141ce5c12b8173237b6b625803a7d578620155f8"
    },
    {
      "N": 163,
      "generator": [
        6,
        38,
        5
      ],
      "lambda": 1775,
      "L": 3586,
      "KA": [
        6,
        38,
        9
      ],
      "set_sha256": "68be6f0c6be74c8f3e884c4c546eeba825d36aa012910475802c4c623fcf5589"
    },
    {
      "N": 163,
      "generator": [
        6,
        38,
        6
      ],
      "lambda": 1467,
      "L": 3586,
      "KA": [
        6,
        38,
        9
      ],
      "set_sha256": "68be6f0c6be74c8f3e884c4c546eeba825d36aa012910475802c4c623fcf5589"
    },
    {
      "N": 163,
      "generator": [
        6,
        38,
        7
      ],
      "lambda": 1159,
      "L": 3586,
      "KA": [
        6,
        38,
        9
      ],
      "set_sha256": "68be6f0c6be74c8f3e884c4c546eeba825d36aa012910475802c4c623fcf5589"
    },
    {
      "N": 163,
      "generator": [
        6,
        38,
        8
      ],
      "lambda": 851,
      "L": 3586,
      "KA": [
        6,
        38,
        9
      ],
      "set_sha256": "68be6f0c6be74c8f3e884c4c546eeba825d36aa012910475802c4c623fcf5589"
    },
    {
      "N": 163,
      "generator": [
        6,
        38,
        9
      ],
      "lambda": 543,
      "L": 3586,
      "KA": [
        6,
        38,
        9
      ],
      "set_sha256": "68be6f0c6be74c8f3e884c4c546eeba825d36aa012910475802c4c623fcf5589"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        5
      ],
      "lambda": 2181,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        6
      ],
      "lambda": 1859,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        6
      ],
      "lambda": 2181,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        7
      ],
      "lambda": 1537,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        7
      ],
      "lambda": 1859,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        8
      ],
      "lambda": 1215,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        8
      ],
      "lambda": 1537,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        9
      ],
      "lambda": 893,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        9
      ],
      "lambda": 1215,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 174,
      "generator": [
        6,
        40,
        10
      ],
      "lambda": 571,
      "L": 4076,
      "KA": [
        6,
        40,
        10
      ],
      "set_sha256": "0a01b588ff550c1e5fbb773e6aa4fb76359c657d8a0a58e786290927124c496c"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        10
      ],
      "lambda": 893,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 181,
      "generator": [
        6,
        40,
        11
      ],
      "lambda": 571,
      "L": 4398,
      "KA": [
        6,
        40,
        11
      ],
      "set_sha256": "ac0ed023360d340d34c3c5b55874a20b99f275db833c037a6106cd6631d49628"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        6
      ],
      "lambda": 2230,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        7
      ],
      "lambda": 1901,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        8
      ],
      "lambda": 1572,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        9
      ],
      "lambda": 1243,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        10
      ],
      "lambda": 914,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 183,
      "generator": [
        6,
        41,
        11
      ],
      "lambda": 585,
      "L": 4496,
      "KA": [
        6,
        41,
        11
      ],
      "set_sha256": "bc1a86b14cac07d81068fa2d3ad0d06d55a50886713e02c60d679c6169e555dd"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        6
      ],
      "lambda": 2279,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        7
      ],
      "lambda": 1943,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        8
      ],
      "lambda": 1607,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        9
      ],
      "lambda": 1271,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        10
      ],
      "lambda": 935,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 185,
      "generator": [
        6,
        42,
        11
      ],
      "lambda": 599,
      "L": 4594,
      "KA": [
        6,
        42,
        11
      ],
      "set_sha256": "7784d6ed7a80ec01e298634cdf5a617e9ae5a7916cd0f483afb73bfc11732ac9"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        6
      ],
      "lambda": 2328,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        7
      ],
      "lambda": 1985,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        8
      ],
      "lambda": 1642,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        9
      ],
      "lambda": 1299,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        10
      ],
      "lambda": 956,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 187,
      "generator": [
        6,
        43,
        11
      ],
      "lambda": 613,
      "L": 4692,
      "KA": [
        6,
        43,
        11
      ],
      "set_sha256": "a03e5711653590ed2d74134c74dd4d6f8f6370edaa0a5de7e6534397dc0d2c54"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        6
      ],
      "lambda": 2377,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        7
      ],
      "lambda": 2027,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        8
      ],
      "lambda": 1677,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        9
      ],
      "lambda": 1327,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        10
      ],
      "lambda": 977,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 189,
      "generator": [
        6,
        44,
        11
      ],
      "lambda": 627,
      "L": 4790,
      "KA": [
        6,
        44,
        11
      ],
      "set_sha256": "d3715724a69c3ae2f1dbac559112010d7f2a95942ff888857a02ae71188bf720"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        6
      ],
      "lambda": 2426,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        7
      ],
      "lambda": 2069,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        8
      ],
      "lambda": 1712,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        9
      ],
      "lambda": 1355,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        10
      ],
      "lambda": 998,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 191,
      "generator": [
        6,
        45,
        11
      ],
      "lambda": 641,
      "L": 4888,
      "KA": [
        6,
        45,
        11
      ],
      "set_sha256": "d114f762a64ed90afe8faa471f9573e7de468545c8fefca79eb093f3f2033d04"
    },
    {
      "N": 23,
      "generator": [
        7,
        0,
        1
      ],
      "lambda": 20,
      "L": 82,
      "KA": [
        0,
        7,
        9
      ],
      "set_sha256": "f4abc22ef1ddf97e998e61f07718c1b8e6d3baa0f85012c72f0d9bc15fd2986a"
    },
    {
      "N": 25,
      "generator": [
        7,
        0,
        1
      ],
      "lambda": 34,
      "L": 96,
      "KA": [
        0,
        7,
        11
      ],
      "set_sha256": "ee22174e2283c270549d3d75743048e22bca10ec2c40b16e878f3d9dd5177e64"
    },
    {
      "N": 130,
      "generator": [
        7,
        27,
        3
      ],
      "lambda": 1261,
      "L": 2299,
      "KA": [
        7,
        27,
        6
      ],
      "set_sha256": "29bbf9eaf7572c6f1a0b7b9e30cf89d26495775d566eb176facd55683cb6ca57"
    },
    {
      "N": 130,
      "generator": [
        7,
        27,
        4
      ],
      "lambda": 989,
      "L": 2299,
      "KA": [
        7,
        27,
        6
      ],
      "set_sha256": "29bbf9eaf7572c6f1a0b7b9e30cf89d26495775d566eb176facd55683cb6ca57"
    },
    {
      "N": 130,
      "generator": [
        7,
        27,
        5
      ],
      "lambda": 717,
      "L": 2299,
      "KA": [
        7,
        27,
        6
      ],
      "set_sha256": "29bbf9eaf7572c6f1a0b7b9e30cf89d26495775d566eb176facd55683cb6ca57"
    },
    {
      "N": 130,
      "generator": [
        7,
        27,
        6
      ],
      "lambda": 445,
      "L": 2299,
      "KA": [
        7,
        27,
        6
      ],
      "set_sha256": "29bbf9eaf7572c6f1a0b7b9e30cf89d26495775d566eb176facd55683cb6ca57"
    },
    {
      "N": 132,
      "generator": [
        7,
        28,
        3
      ],
      "lambda": 1301,
      "L": 2371,
      "KA": [
        7,
        28,
        6
      ],
      "set_sha256": "88da167aa2afc47c49bc2c19bd39b6b26ea87020d2d9d6a8c3779a3864351125"
    },
    {
      "N": 132,
      "generator": [
        7,
        28,
        4
      ],
      "lambda": 1021,
      "L": 2371,
      "KA": [
        7,
        28,
        6
      ],
      "set_sha256": "88da167aa2afc47c49bc2c19bd39b6b26ea87020d2d9d6a8c3779a3864351125"
    },
    {
      "N": 132,
      "generator": [
        7,
        28,
        5
      ],
      "lambda": 741,
      "L": 2371,
      "KA": [
        7,
        28,
        6
      ],
      "set_sha256": "88da167aa2afc47c49bc2c19bd39b6b26ea87020d2d9d6a8c3779a3864351125"
    },
    {
      "N": 132,
      "generator": [
        7,
        28,
        6
      ],
      "lambda": 461,
      "L": 2371,
      "KA": [
        7,
        28,
        6
      ],
      "set_sha256": "88da167aa2afc47c49bc2c19bd39b6b26ea87020d2d9d6a8c3779a3864351125"
    },
    {
      "N": 134,
      "generator": [
        7,
        29,
        3
      ],
      "lambda": 1341,
      "L": 2443,
      "KA": [
        7,
        29,
        6
      ],
      "set_sha256": "3920349fc5238db38d112b9b4e2744c35deef5e2cfeb1f2d7a8c1eefd386c3bf"
    },
    {
      "N": 134,
      "generator": [
        7,
        29,
        4
      ],
      "lambda": 1053,
      "L": 2443,
      "KA": [
        7,
        29,
        6
      ],
      "set_sha256": "3920349fc5238db38d112b9b4e2744c35deef5e2cfeb1f2d7a8c1eefd386c3bf"
    },
    {
      "N": 134,
      "generator": [
        7,
        29,
        5
      ],
      "lambda": 765,
      "L": 2443,
      "KA": [
        7,
        29,
        6
      ],
      "set_sha256": "3920349fc5238db38d112b9b4e2744c35deef5e2cfeb1f2d7a8c1eefd386c3bf"
    },
    {
      "N": 134,
      "generator": [
        7,
        29,
        6
      ],
      "lambda": 477,
      "L": 2443,
      "KA": [
        7,
        29,
        6
      ],
      "set_sha256": "3920349fc5238db38d112b9b4e2744c35deef5e2cfeb1f2d7a8c1eefd386c3bf"
    },
    {
      "N": 136,
      "generator": [
        7,
        30,
        3
      ],
      "lambda": 1381,
      "L": 2515,
      "KA": [
        7,
        30,
        6
      ],
      "set_sha256": "5ccaab548b6f0f9de0d18b90a52084d2ee3aa16965d80fe2b53b4c8551e5d142"
    },
    {
      "N": 136,
      "generator": [
        7,
        30,
        4
      ],
      "lambda": 1085,
      "L": 2515,
      "KA": [
        7,
        30,
        6
      ],
      "set_sha256": "5ccaab548b6f0f9de0d18b90a52084d2ee3aa16965d80fe2b53b4c8551e5d142"
    },
    {
      "N": 136,
      "generator": [
        7,
        30,
        5
      ],
      "lambda": 789,
      "L": 2515,
      "KA": [
        7,
        30,
        6
      ],
      "set_sha256": "5ccaab548b6f0f9de0d18b90a52084d2ee3aa16965d80fe2b53b4c8551e5d142"
    },
    {
      "N": 136,
      "generator": [
        7,
        30,
        6
      ],
      "lambda": 493,
      "L": 2515,
      "KA": [
        7,
        30,
        6
      ],
      "set_sha256": "5ccaab548b6f0f9de0d18b90a52084d2ee3aa16965d80fe2b53b4c8551e5d142"
    },
    {
      "N": 138,
      "generator": [
        7,
        31,
        3
      ],
      "lambda": 1421,
      "L": 2587,
      "KA": [
        7,
        31,
        6
      ],
      "set_sha256": "b2cf3b515249985043bcb9c7002f0916eb2b3bf7d1e47f048c57afba641e0e2c"
    },
    {
      "N": 138,
      "generator": [
        7,
        31,
        4
      ],
      "lambda": 1117,
      "L": 2587,
      "KA": [
        7,
        31,
        6
      ],
      "set_sha256": "b2cf3b515249985043bcb9c7002f0916eb2b3bf7d1e47f048c57afba641e0e2c"
    },
    {
      "N": 138,
      "generator": [
        7,
        31,
        5
      ],
      "lambda": 813,
      "L": 2587,
      "KA": [
        7,
        31,
        6
      ],
      "set_sha256": "b2cf3b515249985043bcb9c7002f0916eb2b3bf7d1e47f048c57afba641e0e2c"
    },
    {
      "N": 138,
      "generator": [
        7,
        31,
        6
      ],
      "lambda": 509,
      "L": 2587,
      "KA": [
        7,
        31,
        6
      ],
      "set_sha256": "b2cf3b515249985043bcb9c7002f0916eb2b3bf7d1e47f048c57afba641e0e2c"
    },
    {
      "N": 148,
      "generator": [
        7,
        32,
        4
      ],
      "lambda": 1461,
      "L": 2971,
      "KA": [
        7,
        32,
        7
      ],
      "set_sha256": "1cbe8fbdbdf924c593fb8a56c88a8bc4e5542c1375b4c2bfc15527a8bab52ea2"
    },
    {
      "N": 148,
      "generator": [
        7,
        32,
        5
      ],
      "lambda": 1149,
      "L": 2971,
      "KA": [
        7,
        32,
        7
      ],
      "set_sha256": "1cbe8fbdbdf924c593fb8a56c88a8bc4e5542c1375b4c2bfc15527a8bab52ea2"
    },
    {
      "N": 148,
      "generator": [
        7,
        32,
        6
      ],
      "lambda": 837,
      "L": 2971,
      "KA": [
        7,
        32,
        7
      ],
      "set_sha256": "1cbe8fbdbdf924c593fb8a56c88a8bc4e5542c1375b4c2bfc15527a8bab52ea2"
    },
    {
      "N": 148,
      "generator": [
        7,
        32,
        7
      ],
      "lambda": 525,
      "L": 2971,
      "KA": [
        7,
        32,
        7
      ],
      "set_sha256": "1cbe8fbdbdf924c593fb8a56c88a8bc4e5542c1375b4c2bfc15527a8bab52ea2"
    },
    {
      "N": 158,
      "generator": [
        7,
        33,
        4
      ],
      "lambda": 1821,
      "L": 3371,
      "KA": [
        7,
        33,
        8
      ],
      "set_sha256": "91e38d2413ea821d7f6d94b86c9862b5ff2e33821a2f9f4a438e68cbe42edc8e"
    },
    {
      "N": 150,
      "generator": [
        7,
        33,
        4
      ],
      "lambda": 1501,
      "L": 3051,
      "KA": [
        7,
        33,
        7
      ],
      "set_sha256": "22fcd7da89579f59a7abcd6c0f643496372655800692c994b672ee46e6718e2b"
    },
    {
      "N": 150,
      "generator": [
        7,
        33,
        5
      ],
      "lambda": 1181,
      "L": 3051,
      "KA": [
        7,
        33,
        7
      ],
      "set_sha256": "22fcd7da89579f59a7abcd6c0f643496372655800692c994b672ee46e6718e2b"
    },
    {
      "N": 158,
      "generator": [
        7,
        33,
        5
      ],
      "lambda": 1501,
      "L": 3371,
      "KA": [
        7,
        33,
        8
      ],
      "set_sha256": "91e38d2413ea821d7f6d94b86c9862b5ff2e33821a2f9f4a438e68cbe42edc8e"
    },
    {
      "N": 150,
      "generator": [
        7,
        33,
        6
      ],
      "lambda": 861,
      "L": 3051,
      "KA": [
        7,
        33,
        7
      ],
      "set_sha256": "22fcd7da89579f59a7abcd6c0f643496372655800692c994b672ee46e6718e2b"
    },
    {
      "N": 158,
      "generator": [
        7,
        33,
        6
      ],
      "lambda": 1181,
      "L": 3371,
      "KA": [
        7,
        33,
        8
      ],
      "set_sha256": "91e38d2413ea821d7f6d94b86c9862b5ff2e33821a2f9f4a438e68cbe42edc8e"
    },
    {
      "N": 150,
      "generator": [
        7,
        33,
        7
      ],
      "lambda": 541,
      "L": 3051,
      "KA": [
        7,
        33,
        7
      ],
      "set_sha256": "22fcd7da89579f59a7abcd6c0f643496372655800692c994b672ee46e6718e2b"
    },
    {
      "N": 158,
      "generator": [
        7,
        33,
        7
      ],
      "lambda": 861,
      "L": 3371,
      "KA": [
        7,
        33,
        8
      ],
      "set_sha256": "91e38d2413ea821d7f6d94b86c9862b5ff2e33821a2f9f4a438e68cbe42edc8e"
    },
    {
      "N": 158,
      "generator": [
        7,
        33,
        8
      ],
      "lambda": 541,
      "L": 3371,
      "KA": [
        7,
        33,
        8
      ],
      "set_sha256": "91e38d2413ea821d7f6d94b86c9862b5ff2e33821a2f9f4a438e68cbe42edc8e"
    },
    {
      "N": 160,
      "generator": [
        7,
        34,
        4
      ],
      "lambda": 1869,
      "L": 3459,
      "KA": [
        7,
        34,
        8
      ],
      "set_sha256": "388c1c453311cd3ba1862c841ac71f36515b956cdcba0131e9f7a652387a9a3e"
    },
    {
      "N": 152,
      "generator": [
        7,
        34,
        4
      ],
      "lambda": 1541,
      "L": 3131,
      "KA": [
        7,
        34,
        7
      ],
      "set_sha256": "1c963425cb594dfd58cc5457f380275ff5d7081bbb83071df3dab8f4c82f2237"
    },
    {
      "N": 152,
      "generator": [
        7,
        34,
        5
      ],
      "lambda": 1213,
      "L": 3131,
      "KA": [
        7,
        34,
        7
      ],
      "set_sha256": "1c963425cb594dfd58cc5457f380275ff5d7081bbb83071df3dab8f4c82f2237"
    },
    {
      "N": 160,
      "generator": [
        7,
        34,
        5
      ],
      "lambda": 1541,
      "L": 3459,
      "KA": [
        7,
        34,
        8
      ],
      "set_sha256": "388c1c453311cd3ba1862c841ac71f36515b956cdcba0131e9f7a652387a9a3e"
    },
    {
      "N": 152,
      "generator": [
        7,
        34,
        6
      ],
      "lambda": 885,
      "L": 3131,
      "KA": [
        7,
        34,
        7
      ],
      "set_sha256": "1c963425cb594dfd58cc5457f380275ff5d7081bbb83071df3dab8f4c82f2237"
    },
    {
      "N": 160,
      "generator": [
        7,
        34,
        6
      ],
      "lambda": 1213,
      "L": 3459,
      "KA": [
        7,
        34,
        8
      ],
      "set_sha256": "388c1c453311cd3ba1862c841ac71f36515b956cdcba0131e9f7a652387a9a3e"
    },
    {
      "N": 152,
      "generator": [
        7,
        34,
        7
      ],
      "lambda": 557,
      "L": 3131,
      "KA": [
        7,
        34,
        7
      ],
      "set_sha256": "1c963425cb594dfd58cc5457f380275ff5d7081bbb83071df3dab8f4c82f2237"
    },
    {
      "N": 160,
      "generator": [
        7,
        34,
        7
      ],
      "lambda": 885,
      "L": 3459,
      "KA": [
        7,
        34,
        8
      ],
      "set_sha256": "388c1c453311cd3ba1862c841ac71f36515b956cdcba0131e9f7a652387a9a3e"
    },
    {
      "N": 160,
      "generator": [
        7,
        34,
        8
      ],
      "lambda": 557,
      "L": 3459,
      "KA": [
        7,
        34,
        8
      ],
      "set_sha256": "388c1c453311cd3ba1862c841ac71f36515b956cdcba0131e9f7a652387a9a3e"
    },
    {
      "N": 162,
      "generator": [
        7,
        35,
        4
      ],
      "lambda": 1917,
      "L": 3547,
      "KA": [
        7,
        35,
        8
      ],
      "set_sha256": "69bdacef905fda073ec0835167071a3739119b32e0e4fc641ba56db378dad419"
    },
    {
      "N": 154,
      "generator": [
        7,
        35,
        4
      ],
      "lambda": 1581,
      "L": 3211,
      "KA": [
        7,
        35,
        7
      ],
      "set_sha256": "393357e8e63f23e01ec9dd714abf590df45dccaf32928dbbc12fc19cba11deb3"
    },
    {
      "N": 154,
      "generator": [
        7,
        35,
        5
      ],
      "lambda": 1245,
      "L": 3211,
      "KA": [
        7,
        35,
        7
      ],
      "set_sha256": "393357e8e63f23e01ec9dd714abf590df45dccaf32928dbbc12fc19cba11deb3"
    },
    {
      "N": 162,
      "generator": [
        7,
        35,
        5
      ],
      "lambda": 1581,
      "L": 3547,
      "KA": [
        7,
        35,
        8
      ],
      "set_sha256": "69bdacef905fda073ec0835167071a3739119b32e0e4fc641ba56db378dad419"
    },
    {
      "N": 154,
      "generator": [
        7,
        35,
        6
      ],
      "lambda": 909,
      "L": 3211,
      "KA": [
        7,
        35,
        7
      ],
      "set_sha256": "393357e8e63f23e01ec9dd714abf590df45dccaf32928dbbc12fc19cba11deb3"
    },
    {
      "N": 162,
      "generator": [
        7,
        35,
        6
      ],
      "lambda": 1245,
      "L": 3547,
      "KA": [
        7,
        35,
        8
      ],
      "set_sha256": "69bdacef905fda073ec0835167071a3739119b32e0e4fc641ba56db378dad419"
    },
    {
      "N": 154,
      "generator": [
        7,
        35,
        7
      ],
      "lambda": 573,
      "L": 3211,
      "KA": [
        7,
        35,
        7
      ],
      "set_sha256": "393357e8e63f23e01ec9dd714abf590df45dccaf32928dbbc12fc19cba11deb3"
    },
    {
      "N": 162,
      "generator": [
        7,
        35,
        7
      ],
      "lambda": 909,
      "L": 3547,
      "KA": [
        7,
        35,
        8
      ],
      "set_sha256": "69bdacef905fda073ec0835167071a3739119b32e0e4fc641ba56db378dad419"
    },
    {
      "N": 162,
      "generator": [
        7,
        35,
        8
      ],
      "lambda": 573,
      "L": 3547,
      "KA": [
        7,
        35,
        8
      ],
      "set_sha256": "69bdacef905fda073ec0835167071a3739119b32e0e4fc641ba56db378dad419"
    },
    {
      "N": 164,
      "generator": [
        7,
        36,
        4
      ],
      "lambda": 1965,
      "L": 3635,
      "KA": [
        7,
        36,
        8
      ],
      "set_sha256": "aa5007501168ced9e5011b954fd703c3801e70a78f4c040b3b22647f427651ab"
    },
    {
      "N": 156,
      "generator": [
        7,
        36,
        4
      ],
      "lambda": 1621,
      "L": 3291,
      "KA": [
        7,
        36,
        7
      ],
      "set_sha256": "8ff34122d87cfec6838b04032559ff97ceebb8df70702adfb69708ac564810c2"
    },
    {
      "N": 156,
      "generator": [
        7,
        36,
        5
      ],
      "lambda": 1277,
      "L": 3291,
      "KA": [
        7,
        36,
        7
      ],
      "set_sha256": "8ff34122d87cfec6838b04032559ff97ceebb8df70702adfb69708ac564810c2"
    },
    {
      "N": 164,
      "generator": [
        7,
        36,
        5
      ],
      "lambda": 1621,
      "L": 3635,
      "KA": [
        7,
        36,
        8
      ],
      "set_sha256": "aa5007501168ced9e5011b954fd703c3801e70a78f4c040b3b22647f427651ab"
    },
    {
      "N": 156,
      "generator": [
        7,
        36,
        6
      ],
      "lambda": 933,
      "L": 3291,
      "KA": [
        7,
        36,
        7
      ],
      "set_sha256": "8ff34122d87cfec6838b04032559ff97ceebb8df70702adfb69708ac564810c2"
    },
    {
      "N": 164,
      "generator": [
        7,
        36,
        6
      ],
      "lambda": 1277,
      "L": 3635,
      "KA": [
        7,
        36,
        8
      ],
      "set_sha256": "aa5007501168ced9e5011b954fd703c3801e70a78f4c040b3b22647f427651ab"
    },
    {
      "N": 156,
      "generator": [
        7,
        36,
        7
      ],
      "lambda": 589,
      "L": 3291,
      "KA": [
        7,
        36,
        7
      ],
      "set_sha256": "8ff34122d87cfec6838b04032559ff97ceebb8df70702adfb69708ac564810c2"
    },
    {
      "N": 164,
      "generator": [
        7,
        36,
        7
      ],
      "lambda": 933,
      "L": 3635,
      "KA": [
        7,
        36,
        8
      ],
      "set_sha256": "aa5007501168ced9e5011b954fd703c3801e70a78f4c040b3b22647f427651ab"
    },
    {
      "N": 164,
      "generator": [
        7,
        36,
        8
      ],
      "lambda": 589,
      "L": 3635,
      "KA": [
        7,
        36,
        8
      ],
      "set_sha256": "aa5007501168ced9e5011b954fd703c3801e70a78f4c040b3b22647f427651ab"
    },
    {
      "N": 166,
      "generator": [
        7,
        37,
        4
      ],
      "lambda": 2013,
      "L": 3723,
      "KA": [
        7,
        37,
        8
      ],
      "set_sha256": "95d0f5769f25216180a29f1d3334a8c1e6fd9d5df3839c347743a86bd3cbf003"
    },
    {
      "N": 158,
      "generator": [
        7,
        37,
        4
      ],
      "lambda": 1661,
      "L": 3371,
      "KA": [
        7,
        37,
        7
      ],
      "set_sha256": "4d539502d8515da0569b0e0c71872a2541d30d59a1b6b894dbf86930a3b6b432"
    },
    {
      "N": 158,
      "generator": [
        7,
        37,
        5
      ],
      "lambda": 1309,
      "L": 3371,
      "KA": [
        7,
        37,
        7
      ],
      "set_sha256": "4d539502d8515da0569b0e0c71872a2541d30d59a1b6b894dbf86930a3b6b432"
    },
    {
      "N": 166,
      "generator": [
        7,
        37,
        5
      ],
      "lambda": 1661,
      "L": 3723,
      "KA": [
        7,
        37,
        8
      ],
      "set_sha256": "95d0f5769f25216180a29f1d3334a8c1e6fd9d5df3839c347743a86bd3cbf003"
    },
    {
      "N": 158,
      "generator": [
        7,
        37,
        6
      ],
      "lambda": 957,
      "L": 3371,
      "KA": [
        7,
        37,
        7
      ],
      "set_sha256": "4d539502d8515da0569b0e0c71872a2541d30d59a1b6b894dbf86930a3b6b432"
    },
    {
      "N": 166,
      "generator": [
        7,
        37,
        6
      ],
      "lambda": 1309,
      "L": 3723,
      "KA": [
        7,
        37,
        8
      ],
      "set_sha256": "95d0f5769f25216180a29f1d3334a8c1e6fd9d5df3839c347743a86bd3cbf003"
    },
    {
      "N": 158,
      "generator": [
        7,
        37,
        7
      ],
      "lambda": 605,
      "L": 3371,
      "KA": [
        7,
        37,
        7
      ],
      "set_sha256": "4d539502d8515da0569b0e0c71872a2541d30d59a1b6b894dbf86930a3b6b432"
    },
    {
      "N": 166,
      "generator": [
        7,
        37,
        7
      ],
      "lambda": 957,
      "L": 3723,
      "KA": [
        7,
        37,
        8
      ],
      "set_sha256": "95d0f5769f25216180a29f1d3334a8c1e6fd9d5df3839c347743a86bd3cbf003"
    },
    {
      "N": 166,
      "generator": [
        7,
        37,
        8
      ],
      "lambda": 605,
      "L": 3723,
      "KA": [
        7,
        37,
        8
      ],
      "set_sha256": "95d0f5769f25216180a29f1d3334a8c1e6fd9d5df3839c347743a86bd3cbf003"
    },
    {
      "N": 168,
      "generator": [
        7,
        38,
        4
      ],
      "lambda": 2061,
      "L": 3811,
      "KA": [
        7,
        38,
        8
      ],
      "set_sha256": "8f3b3ffc43b00e62bd108fd2b88a88b5c2aca33ab152d23420c492580bbfc445"
    },
    {
      "N": 168,
      "generator": [
        7,
        38,
        5
      ],
      "lambda": 1701,
      "L": 3811,
      "KA": [
        7,
        38,
        8
      ],
      "set_sha256": "8f3b3ffc43b00e62bd108fd2b88a88b5c2aca33ab152d23420c492580bbfc445"
    },
    {
      "N": 176,
      "generator": [
        7,
        38,
        5
      ],
      "lambda": 2061,
      "L": 4171,
      "KA": [
        7,
        38,
        9
      ],
      "set_sha256": "fb9149ae98de53e73591694d2d241ba0260d37061c2c217998e4aee7f98c45e4"
    },
    {
      "N": 168,
      "generator": [
        7,
        38,
        6
      ],
      "lambda": 1341,
      "L": 3811,
      "KA": [
        7,
        38,
        8
      ],
      "set_sha256": "8f3b3ffc43b00e62bd108fd2b88a88b5c2aca33ab152d23420c492580bbfc445"
    },
    {
      "N": 176,
      "generator": [
        7,
        38,
        6
      ],
      "lambda": 1701,
      "L": 4171,
      "KA": [
        7,
        38,
        9
      ],
      "set_sha256": "fb9149ae98de53e73591694d2d241ba0260d37061c2c217998e4aee7f98c45e4"
    },
    {
      "N": 168,
      "generator": [
        7,
        38,
        7
      ],
      "lambda": 981,
      "L": 3811,
      "KA": [
        7,
        38,
        8
      ],
      "set_sha256": "8f3b3ffc43b00e62bd108fd2b88a88b5c2aca33ab152d23420c492580bbfc445"
    },
    {
      "N": 176,
      "generator": [
        7,
        38,
        7
      ],
      "lambda": 1341,
      "L": 4171,
      "KA": [
        7,
        38,
        9
      ],
      "set_sha256": "fb9149ae98de53e73591694d2d241ba0260d37061c2c217998e4aee7f98c45e4"
    },
    {
      "N": 168,
      "generator": [
        7,
        38,
        8
      ],
      "lambda": 621,
      "L": 3811,
      "KA": [
        7,
        38,
        8
      ],
      "set_sha256": "8f3b3ffc43b00e62bd108fd2b88a88b5c2aca33ab152d23420c492580bbfc445"
    },
    {
      "N": 176,
      "generator": [
        7,
        38,
        8
      ],
      "lambda": 981,
      "L": 4171,
      "KA": [
        7,
        38,
        9
      ],
      "set_sha256": "fb9149ae98de53e73591694d2d241ba0260d37061c2c217998e4aee7f98c45e4"
    },
    {
      "N": 176,
      "generator": [
        7,
        38,
        9
      ],
      "lambda": 621,
      "L": 4171,
      "KA": [
        7,
        38,
        9
      ],
      "set_sha256": "fb9149ae98de53e73591694d2d241ba0260d37061c2c217998e4aee7f98c45e4"
    },
    {
      "N": 170,
      "generator": [
        7,
        39,
        4
      ],
      "lambda": 2109,
      "L": 3899,
      "KA": [
        7,
        39,
        8
      ],
      "set_sha256": "e4cdc8099c3cdeea22ad3eb3136a4e553054bf126132500b0f9b3c674eef7805"
    },
    {
      "N": 170,
      "generator": [
        7,
        39,
        5
      ],
      "lambda": 1741,
      "L": 3899,
      "KA": [
        7,
        39,
        8
      ],
      "set_sha256": "e4cdc8099c3cdeea22ad3eb3136a4e553054bf126132500b0f9b3c674eef7805"
    },
    {
      "N": 178,
      "generator": [
        7,
        39,
        5
      ],
      "lambda": 2109,
      "L": 4267,
      "KA": [
        7,
        39,
        9
      ],
      "set_sha256": "4601630bf9089853f7e934c577cf45a7a9b3d91eb7ae932dd33b5a0475e01974"
    },
    {
      "N": 170,
      "generator": [
        7,
        39,
        6
      ],
      "lambda": 1373,
      "L": 3899,
      "KA": [
        7,
        39,
        8
      ],
      "set_sha256": "e4cdc8099c3cdeea22ad3eb3136a4e553054bf126132500b0f9b3c674eef7805"
    },
    {
      "N": 178,
      "generator": [
        7,
        39,
        6
      ],
      "lambda": 1741,
      "L": 4267,
      "KA": [
        7,
        39,
        9
      ],
      "set_sha256": "4601630bf9089853f7e934c577cf45a7a9b3d91eb7ae932dd33b5a0475e01974"
    },
    {
      "N": 170,
      "generator": [
        7,
        39,
        7
      ],
      "lambda": 1005,
      "L": 3899,
      "KA": [
        7,
        39,
        8
      ],
      "set_sha256": "e4cdc8099c3cdeea22ad3eb3136a4e553054bf126132500b0f9b3c674eef7805"
    },
    {
      "N": 178,
      "generator": [
        7,
        39,
        7
      ],
      "lambda": 1373,
      "L": 4267,
      "KA": [
        7,
        39,
        9
      ],
      "set_sha256": "4601630bf9089853f7e934c577cf45a7a9b3d91eb7ae932dd33b5a0475e01974"
    },
    {
      "N": 170,
      "generator": [
        7,
        39,
        8
      ],
      "lambda": 637,
      "L": 3899,
      "KA": [
        7,
        39,
        8
      ],
      "set_sha256": "e4cdc8099c3cdeea22ad3eb3136a4e553054bf126132500b0f9b3c674eef7805"
    },
    {
      "N": 178,
      "generator": [
        7,
        39,
        8
      ],
      "lambda": 1005,
      "L": 4267,
      "KA": [
        7,
        39,
        9
      ],
      "set_sha256": "4601630bf9089853f7e934c577cf45a7a9b3d91eb7ae932dd33b5a0475e01974"
    },
    {
      "N": 178,
      "generator": [
        7,
        39,
        9
      ],
      "lambda": 637,
      "L": 4267,
      "KA": [
        7,
        39,
        9
      ],
      "set_sha256": "4601630bf9089853f7e934c577cf45a7a9b3d91eb7ae932dd33b5a0475e01974"
    },
    {
      "N": 172,
      "generator": [
        7,
        40,
        4
      ],
      "lambda": 2157,
      "L": 3987,
      "KA": [
        7,
        40,
        8
      ],
      "set_sha256": "708d7422692931cb65160d6bfdc858a46f5e20aa32f40a64c7c547ddc2490731"
    },
    {
      "N": 172,
      "generator": [
        7,
        40,
        5
      ],
      "lambda": 1781,
      "L": 3987,
      "KA": [
        7,
        40,
        8
      ],
      "set_sha256": "708d7422692931cb65160d6bfdc858a46f5e20aa32f40a64c7c547ddc2490731"
    },
    {
      "N": 180,
      "generator": [
        7,
        40,
        5
      ],
      "lambda": 2157,
      "L": 4363,
      "KA": [
        7,
        40,
        9
      ],
      "set_sha256": "33135aa367f65af6f4484c4cc23adcddf6228ddba633f63ea3569ce4c5ae97b1"
    },
    {
      "N": 172,
      "generator": [
        7,
        40,
        6
      ],
      "lambda": 1405,
      "L": 3987,
      "KA": [
        7,
        40,
        8
      ],
      "set_sha256": "708d7422692931cb65160d6bfdc858a46f5e20aa32f40a64c7c547ddc2490731"
    },
    {
      "N": 180,
      "generator": [
        7,
        40,
        6
      ],
      "lambda": 1781,
      "L": 4363,
      "KA": [
        7,
        40,
        9
      ],
      "set_sha256": "33135aa367f65af6f4484c4cc23adcddf6228ddba633f63ea3569ce4c5ae97b1"
    },
    {
      "N": 172,
      "generator": [
        7,
        40,
        7
      ],
      "lambda": 1029,
      "L": 3987,
      "KA": [
        7,
        40,
        8
      ],
      "set_sha256": "708d7422692931cb65160d6bfdc858a46f5e20aa32f40a64c7c547ddc2490731"
    },
    {
      "N": 180,
      "generator": [
        7,
        40,
        7
      ],
      "lambda": 1405,
      "L": 4363,
      "KA": [
        7,
        40,
        9
      ],
      "set_sha256": "33135aa367f65af6f4484c4cc23adcddf6228ddba633f63ea3569ce4c5ae97b1"
    },
    {
      "N": 172,
      "generator": [
        7,
        40,
        8
      ],
      "lambda": 653,
      "L": 3987,
      "KA": [
        7,
        40,
        8
      ],
      "set_sha256": "708d7422692931cb65160d6bfdc858a46f5e20aa32f40a64c7c547ddc2490731"
    },
    {
      "N": 180,
      "generator": [
        7,
        40,
        8
      ],
      "lambda": 1029,
      "L": 4363,
      "KA": [
        7,
        40,
        9
      ],
      "set_sha256": "33135aa367f65af6f4484c4cc23adcddf6228ddba633f63ea3569ce4c5ae97b1"
    },
    {
      "N": 180,
      "generator": [
        7,
        40,
        9
      ],
      "lambda": 653,
      "L": 4363,
      "KA": [
        7,
        40,
        9
      ],
      "set_sha256": "33135aa367f65af6f4484c4cc23adcddf6228ddba633f63ea3569ce4c5ae97b1"
    },
    {
      "N": 182,
      "generator": [
        7,
        41,
        5
      ],
      "lambda": 2205,
      "L": 4459,
      "KA": [
        7,
        41,
        9
      ],
      "set_sha256": "e8a65025e1d169cbe652213f9e8ecffcc79272bc5437a11c6e86b5ba8209feb7"
    },
    {
      "N": 182,
      "generator": [
        7,
        41,
        6
      ],
      "lambda": 1821,
      "L": 4459,
      "KA": [
        7,
        41,
        9
      ],
      "set_sha256": "e8a65025e1d169cbe652213f9e8ecffcc79272bc5437a11c6e86b5ba8209feb7"
    },
    {
      "N": 182,
      "generator": [
        7,
        41,
        7
      ],
      "lambda": 1437,
      "L": 4459,
      "KA": [
        7,
        41,
        9
      ],
      "set_sha256": "e8a65025e1d169cbe652213f9e8ecffcc79272bc5437a11c6e86b5ba8209feb7"
    },
    {
      "N": 182,
      "generator": [
        7,
        41,
        8
      ],
      "lambda": 1053,
      "L": 4459,
      "KA": [
        7,
        41,
        9
      ],
      "set_sha256": "e8a65025e1d169cbe652213f9e8ecffcc79272bc5437a11c6e86b5ba8209feb7"
    },
    {
      "N": 182,
      "generator": [
        7,
        41,
        9
      ],
      "lambda": 669,
      "L": 4459,
      "KA": [
        7,
        41,
        9
      ],
      "set_sha256": "e8a65025e1d169cbe652213f9e8ecffcc79272bc5437a11c6e86b5ba8209feb7"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        5
      ],
      "lambda": 2757,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        6
      ],
      "lambda": 2349,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        7
      ],
      "lambda": 1941,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        8
      ],
      "lambda": 1533,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        9
      ],
      "lambda": 1125,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 196,
      "generator": [
        7,
        44,
        10
      ],
      "lambda": 717,
      "L": 5155,
      "KA": [
        7,
        44,
        10
      ],
      "set_sha256": "649cbea054455abb1cd6698d2c32a898c1d604b9ebc43167ad7904567c008513"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        5
      ],
      "lambda": 2813,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        6
      ],
      "lambda": 2397,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        7
      ],
      "lambda": 1981,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        8
      ],
      "lambda": 1565,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        9
      ],
      "lambda": 1149,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 198,
      "generator": [
        7,
        45,
        10
      ],
      "lambda": 733,
      "L": 5259,
      "KA": [
        7,
        45,
        10
      ],
      "set_sha256": "14aa43edccb92b46ec5964308f348da84fff816d7872d1ea10e364ce47dca091"
    },
    {
      "N": 145,
      "generator": [
        8,
        34,
        3
      ],
      "lambda": 1383,
      "L": 2830,
      "KA": [
        8,
        34,
        5
      ],
      "set_sha256": "a3b38f22ea4b9c84c318ba3826da8b53c97e6780c428ad5eb984af948d3b17b5"
    },
    {
      "N": 145,
      "generator": [
        8,
        34,
        4
      ],
      "lambda": 1005,
      "L": 2830,
      "KA": [
        8,
        34,
        5
      ],
      "set_sha256": "a3b38f22ea4b9c84c318ba3826da8b53c97e6780c428ad5eb984af948d3b17b5"
    },
    {
      "N": 163,
      "generator": [
        8,
        34,
        4
      ],
      "lambda": 1761,
      "L": 3586,
      "KA": [
        8,
        34,
        7
      ],
      "set_sha256": "1f354374c4c0d3b35f3a3a779a23b7f20a36da25865737837aa120325c388a15"
    },
    {
      "N": 145,
      "generator": [
        8,
        34,
        5
      ],
      "lambda": 627,
      "L": 2830,
      "KA": [
        8,
        34,
        5
      ],
      "set_sha256": "a3b38f22ea4b9c84c318ba3826da8b53c97e6780c428ad5eb984af948d3b17b5"
    },
    {
      "N": 163,
      "generator": [
        8,
        34,
        5
      ],
      "lambda": 1383,
      "L": 3586,
      "KA": [
        8,
        34,
        7
      ],
      "set_sha256": "1f354374c4c0d3b35f3a3a779a23b7f20a36da25865737837aa120325c388a15"
    },
    {
      "N": 163,
      "generator": [
        8,
        34,
        6
      ],
      "lambda": 1005,
      "L": 3586,
      "KA": [
        8,
        34,
        7
      ],
      "set_sha256": "1f354374c4c0d3b35f3a3a779a23b7f20a36da25865737837aa120325c388a15"
    },
    {
      "N": 163,
      "generator": [
        8,
        34,
        7
      ],
      "lambda": 627,
      "L": 3586,
      "KA": [
        8,
        34,
        7
      ],
      "set_sha256": "1f354374c4c0d3b35f3a3a779a23b7f20a36da25865737837aa120325c388a15"
    },
    {
      "N": 165,
      "generator": [
        8,
        35,
        4
      ],
      "lambda": 1806,
      "L": 3676,
      "KA": [
        8,
        35,
        7
      ],
      "set_sha256": "55279147cfa36f9b9c981e0d5c66038d58700cf79aa1b6e7a556f8ce95a69b02"
    },
    {
      "N": 165,
      "generator": [
        8,
        35,
        5
      ],
      "lambda": 1419,
      "L": 3676,
      "KA": [
        8,
        35,
        7
      ],
      "set_sha256": "55279147cfa36f9b9c981e0d5c66038d58700cf79aa1b6e7a556f8ce95a69b02"
    },
    {
      "N": 165,
      "generator": [
        8,
        35,
        6
      ],
      "lambda": 1032,
      "L": 3676,
      "KA": [
        8,
        35,
        7
      ],
      "set_sha256": "55279147cfa36f9b9c981e0d5c66038d58700cf79aa1b6e7a556f8ce95a69b02"
    },
    {
      "N": 165,
      "generator": [
        8,
        35,
        7
      ],
      "lambda": 645,
      "L": 3676,
      "KA": [
        8,
        35,
        7
      ],
      "set_sha256": "55279147cfa36f9b9c981e0d5c66038d58700cf79aa1b6e7a556f8ce95a69b02"
    },
    {
      "N": 167,
      "generator": [
        8,
        36,
        4
      ],
      "lambda": 1851,
      "L": 3766,
      "KA": [
        8,
        36,
        7
      ],
      "set_sha256": "b0df7e05e35e29167bcd9435eabcd76449cfd166dd3b41f176cd68f453d0d8f6"
    },
    {
      "N": 167,
      "generator": [
        8,
        36,
        5
      ],
      "lambda": 1455,
      "L": 3766,
      "KA": [
        8,
        36,
        7
      ],
      "set_sha256": "b0df7e05e35e29167bcd9435eabcd76449cfd166dd3b41f176cd68f453d0d8f6"
    },
    {
      "N": 167,
      "generator": [
        8,
        36,
        6
      ],
      "lambda": 1059,
      "L": 3766,
      "KA": [
        8,
        36,
        7
      ],
      "set_sha256": "b0df7e05e35e29167bcd9435eabcd76449cfd166dd3b41f176cd68f453d0d8f6"
    },
    {
      "N": 167,
      "generator": [
        8,
        36,
        7
      ],
      "lambda": 663,
      "L": 3766,
      "KA": [
        8,
        36,
        7
      ],
      "set_sha256": "b0df7e05e35e29167bcd9435eabcd76449cfd166dd3b41f176cd68f453d0d8f6"
    },
    {
      "N": 169,
      "generator": [
        8,
        37,
        4
      ],
      "lambda": 1896,
      "L": 3856,
      "KA": [
        8,
        37,
        7
      ],
      "set_sha256": "80b8d6dafd7e01430df85e2e72a11d54c87e152a9f381083acba92774cd2ef2f"
    },
    {
      "N": 169,
      "generator": [
        8,
        37,
        5
      ],
      "lambda": 1491,
      "L": 3856,
      "KA": [
        8,
        37,
        7
      ],
      "set_sha256": "80b8d6dafd7e01430df85e2e72a11d54c87e152a9f381083acba92774cd2ef2f"
    },
    {
      "N": 169,
      "generator": [
        8,
        37,
        6
      ],
      "lambda": 1086,
      "L": 3856,
      "KA": [
        8,
        37,
        7
      ],
      "set_sha256": "80b8d6dafd7e01430df85e2e72a11d54c87e152a9f381083acba92774cd2ef2f"
    },
    {
      "N": 169,
      "generator": [
        8,
        37,
        7
      ],
      "lambda": 681,
      "L": 3856,
      "KA": [
        8,
        37,
        7
      ],
      "set_sha256": "80b8d6dafd7e01430df85e2e72a11d54c87e152a9f381083acba92774cd2ef2f"
    },
    {
      "N": 171,
      "generator": [
        8,
        38,
        4
      ],
      "lambda": 1941,
      "L": 3946,
      "KA": [
        8,
        38,
        7
      ],
      "set_sha256": "037995deabd2f066832bdd4e37743010499822fbeb2249d164dafb7610aafd16"
    },
    {
      "N": 171,
      "generator": [
        8,
        38,
        5
      ],
      "lambda": 1527,
      "L": 3946,
      "KA": [
        8,
        38,
        7
      ],
      "set_sha256": "037995deabd2f066832bdd4e37743010499822fbeb2249d164dafb7610aafd16"
    },
    {
      "N": 171,
      "generator": [
        8,
        38,
        6
      ],
      "lambda": 1113,
      "L": 3946,
      "KA": [
        8,
        38,
        7
      ],
      "set_sha256": "037995deabd2f066832bdd4e37743010499822fbeb2249d164dafb7610aafd16"
    },
    {
      "N": 171,
      "generator": [
        8,
        38,
        7
      ],
      "lambda": 699,
      "L": 3946,
      "KA": [
        8,
        38,
        7
      ],
      "set_sha256": "037995deabd2f066832bdd4e37743010499822fbeb2249d164dafb7610aafd16"
    },
    {
      "N": 182,
      "generator": [
        8,
        39,
        4
      ],
      "lambda": 2409,
      "L": 4459,
      "KA": [
        8,
        39,
        8
      ],
      "set_sha256": "4804106e1e01c96c7149ecf680750258e4600690748443be9e513de3fb0715b6"
    },
    {
      "N": 173,
      "generator": [
        8,
        39,
        4
      ],
      "lambda": 1986,
      "L": 4036,
      "KA": [
        8,
        39,
        7
      ],
      "set_sha256": "6f3d60a4663c8d377fd38ad198e3737fc9b24c5538d8b5e741c954aa2bd95841"
    },
    {
      "N": 173,
      "generator": [
        8,
        39,
        5
      ],
      "lambda": 1563,
      "L": 4036,
      "KA": [
        8,
        39,
        7
      ],
      "set_sha256": "6f3d60a4663c8d377fd38ad198e3737fc9b24c5538d8b5e741c954aa2bd95841"
    },
    {
      "N": 182,
      "generator": [
        8,
        39,
        5
      ],
      "lambda": 1986,
      "L": 4459,
      "KA": [
        8,
        39,
        8
      ],
      "set_sha256": "4804106e1e01c96c7149ecf680750258e4600690748443be9e513de3fb0715b6"
    },
    {
      "N": 173,
      "generator": [
        8,
        39,
        6
      ],
      "lambda": 1140,
      "L": 4036,
      "KA": [
        8,
        39,
        7
      ],
      "set_sha256": "6f3d60a4663c8d377fd38ad198e3737fc9b24c5538d8b5e741c954aa2bd95841"
    },
    {
      "N": 182,
      "generator": [
        8,
        39,
        6
      ],
      "lambda": 1563,
      "L": 4459,
      "KA": [
        8,
        39,
        8
      ],
      "set_sha256": "4804106e1e01c96c7149ecf680750258e4600690748443be9e513de3fb0715b6"
    },
    {
      "N": 173,
      "generator": [
        8,
        39,
        7
      ],
      "lambda": 717,
      "L": 4036,
      "KA": [
        8,
        39,
        7
      ],
      "set_sha256": "6f3d60a4663c8d377fd38ad198e3737fc9b24c5538d8b5e741c954aa2bd95841"
    },
    {
      "N": 182,
      "generator": [
        8,
        39,
        7
      ],
      "lambda": 1140,
      "L": 4459,
      "KA": [
        8,
        39,
        8
      ],
      "set_sha256": "4804106e1e01c96c7149ecf680750258e4600690748443be9e513de3fb0715b6"
    },
    {
      "N": 182,
      "generator": [
        8,
        39,
        8
      ],
      "lambda": 717,
      "L": 4459,
      "KA": [
        8,
        39,
        8
      ],
      "set_sha256": "4804106e1e01c96c7149ecf680750258e4600690748443be9e513de3fb0715b6"
    },
    {
      "N": 184,
      "generator": [
        8,
        40,
        4
      ],
      "lambda": 2463,
      "L": 4558,
      "KA": [
        8,
        40,
        8
      ],
      "set_sha256": "718f20066c83093eafe2dfd6788a0659e0104ac3a410cb95bd1b0718b202e3ae"
    },
    {
      "N": 175,
      "generator": [
        8,
        40,
        4
      ],
      "lambda": 2031,
      "L": 4126,
      "KA": [
        8,
        40,
        7
      ],
      "set_sha256": "62770469603b352e8489399d2ed4119bc8536f24f46d85e7f4e7fc4dfa54793d"
    },
    {
      "N": 175,
      "generator": [
        8,
        40,
        5
      ],
      "lambda": 1599,
      "L": 4126,
      "KA": [
        8,
        40,
        7
      ],
      "set_sha256": "62770469603b352e8489399d2ed4119bc8536f24f46d85e7f4e7fc4dfa54793d"
    },
    {
      "N": 184,
      "generator": [
        8,
        40,
        5
      ],
      "lambda": 2031,
      "L": 4558,
      "KA": [
        8,
        40,
        8
      ],
      "set_sha256": "718f20066c83093eafe2dfd6788a0659e0104ac3a410cb95bd1b0718b202e3ae"
    },
    {
      "N": 193,
      "generator": [
        8,
        40,
        5
      ],
      "lambda": 2463,
      "L": 4990,
      "KA": [
        8,
        40,
        9
      ],
      "set_sha256": "3146e0218e210b229041f13a003652e87d2cc31747cbebb1b4db376ae8846991"
    },
    {
      "N": 175,
      "generator": [
        8,
        40,
        6
      ],
      "lambda": 1167,
      "L": 4126,
      "KA": [
        8,
        40,
        7
      ],
      "set_sha256": "62770469603b352e8489399d2ed4119bc8536f24f46d85e7f4e7fc4dfa54793d"
    },
    {
      "N": 184,
      "generator": [
        8,
        40,
        6
      ],
      "lambda": 1599,
      "L": 4558,
      "KA": [
        8,
        40,
        8
      ],
      "set_sha256": "718f20066c83093eafe2dfd6788a0659e0104ac3a410cb95bd1b0718b202e3ae"
    },
    {
      "N": 193,
      "generator": [
        8,
        40,
        6
      ],
      "lambda": 2031,
      "L": 4990,
      "KA": [
        8,
        40,
        9
      ],
      "set_sha256": "3146e0218e210b229041f13a003652e87d2cc31747cbebb1b4db376ae8846991"
    },
    {
      "N": 175,
      "generator": [
        8,
        40,
        7
      ],
      "lambda": 735,
      "L": 4126,
      "KA": [
        8,
        40,
        7
      ],
      "set_sha256": "62770469603b352e8489399d2ed4119bc8536f24f46d85e7f4e7fc4dfa54793d"
    },
    {
      "N": 184,
      "generator": [
        8,
        40,
        7
      ],
      "lambda": 1167,
      "L": 4558,
      "KA": [
        8,
        40,
        8
      ],
      "set_sha256": "718f20066c83093eafe2dfd6788a0659e0104ac3a410cb95bd1b0718b202e3ae"
    },
    {
      "N": 193,
      "generator": [
        8,
        40,
        7
      ],
      "lambda": 1599,
      "L": 4990,
      "KA": [
        8,
        40,
        9
      ],
      "set_sha256": "3146e0218e210b229041f13a003652e87d2cc31747cbebb1b4db376ae8846991"
    },
    {
      "N": 184,
      "generator": [
        8,
        40,
        8
      ],
      "lambda": 735,
      "L": 4558,
      "KA": [
        8,
        40,
        8
      ],
      "set_sha256": "718f20066c83093eafe2dfd6788a0659e0104ac3a410cb95bd1b0718b202e3ae"
    },
    {
      "N": 193,
      "generator": [
        8,
        40,
        8
      ],
      "lambda": 1167,
      "L": 4990,
      "KA": [
        8,
        40,
        9
      ],
      "set_sha256": "3146e0218e210b229041f13a003652e87d2cc31747cbebb1b4db376ae8846991"
    },
    {
      "N": 193,
      "generator": [
        8,
        40,
        9
      ],
      "lambda": 735,
      "L": 4990,
      "KA": [
        8,
        40,
        9
      ],
      "set_sha256": "3146e0218e210b229041f13a003652e87d2cc31747cbebb1b4db376ae8846991"
    },
    {
      "N": 186,
      "generator": [
        8,
        41,
        4
      ],
      "lambda": 2517,
      "L": 4657,
      "KA": [
        8,
        41,
        8
      ],
      "set_sha256": "4f1ce45a3d04e63ae36ab63e2c8cc31b221425c54555607f68e7d3923a837d65"
    },
    {
      "N": 177,
      "generator": [
        8,
        41,
        4
      ],
      "lambda": 2076,
      "L": 4216,
      "KA": [
        8,
        41,
        7
      ],
      "set_sha256": "b2d25b706cbf62ee29038fc63af4f060f096845c9643c91c2013ce26ea0f4414"
    },
    {
      "N": 177,
      "generator": [
        8,
        41,
        5
      ],
      "lambda": 1635,
      "L": 4216,
      "KA": [
        8,
        41,
        7
      ],
      "set_sha256": "b2d25b706cbf62ee29038fc63af4f060f096845c9643c91c2013ce26ea0f4414"
    },
    {
      "N": 186,
      "generator": [
        8,
        41,
        5
      ],
      "lambda": 2076,
      "L": 4657,
      "KA": [
        8,
        41,
        8
      ],
      "set_sha256": "4f1ce45a3d04e63ae36ab63e2c8cc31b221425c54555607f68e7d3923a837d65"
    },
    {
      "N": 195,
      "generator": [
        8,
        41,
        5
      ],
      "lambda": 2517,
      "L": 5098,
      "KA": [
        8,
        41,
        9
      ],
      "set_sha256": "c6205284409ca9c20d269e7a0c25e0a35a8250a069a13ef28e785e0e3ed60b08"
    },
    {
      "N": 177,
      "generator": [
        8,
        41,
        6
      ],
      "lambda": 1194,
      "L": 4216,
      "KA": [
        8,
        41,
        7
      ],
      "set_sha256": "b2d25b706cbf62ee29038fc63af4f060f096845c9643c91c2013ce26ea0f4414"
    },
    {
      "N": 186,
      "generator": [
        8,
        41,
        6
      ],
      "lambda": 1635,
      "L": 4657,
      "KA": [
        8,
        41,
        8
      ],
      "set_sha256": "4f1ce45a3d04e63ae36ab63e2c8cc31b221425c54555607f68e7d3923a837d65"
    },
    {
      "N": 195,
      "generator": [
        8,
        41,
        6
      ],
      "lambda": 2076,
      "L": 5098,
      "KA": [
        8,
        41,
        9
      ],
      "set_sha256": "c6205284409ca9c20d269e7a0c25e0a35a8250a069a13ef28e785e0e3ed60b08"
    },
    {
      "N": 177,
      "generator": [
        8,
        41,
        7
      ],
      "lambda": 753,
      "L": 4216,
      "KA": [
        8,
        41,
        7
      ],
      "set_sha256": "b2d25b706cbf62ee29038fc63af4f060f096845c9643c91c2013ce26ea0f4414"
    },
    {
      "N": 186,
      "generator": [
        8,
        41,
        7
      ],
      "lambda": 1194,
      "L": 4657,
      "KA": [
        8,
        41,
        8
      ],
      "set_sha256": "4f1ce45a3d04e63ae36ab63e2c8cc31b221425c54555607f68e7d3923a837d65"
    },
    {
      "N": 195,
      "generator": [
        8,
        41,
        7
      ],
      "lambda": 1635,
      "L": 5098,
      "KA": [
        8,
        41,
        9
      ],
      "set_sha256": "c6205284409ca9c20d269e7a0c25e0a35a8250a069a13ef28e785e0e3ed60b08"
    },
    {
      "N": 186,
      "generator": [
        8,
        41,
        8
      ],
      "lambda": 753,
      "L": 4657,
      "KA": [
        8,
        41,
        8
      ],
      "set_sha256": "4f1ce45a3d04e63ae36ab63e2c8cc31b221425c54555607f68e7d3923a837d65"
    },
    {
      "N": 195,
      "generator": [
        8,
        41,
        8
      ],
      "lambda": 1194,
      "L": 5098,
      "KA": [
        8,
        41,
        9
      ],
      "set_sha256": "c6205284409ca9c20d269e7a0c25e0a35a8250a069a13ef28e785e0e3ed60b08"
    },
    {
      "N": 195,
      "generator": [
        8,
        41,
        9
      ],
      "lambda": 753,
      "L": 5098,
      "KA": [
        8,
        41,
        9
      ],
      "set_sha256": "c6205284409ca9c20d269e7a0c25e0a35a8250a069a13ef28e785e0e3ed60b08"
    },
    {
      "N": 188,
      "generator": [
        8,
        42,
        4
      ],
      "lambda": 2571,
      "L": 4756,
      "KA": [
        8,
        42,
        8
      ],
      "set_sha256": "75d58ccfd010e5a1bf23da8010d63f6135853965b1818930a9c7bbe4986df725"
    },
    {
      "N": 179,
      "generator": [
        8,
        42,
        4
      ],
      "lambda": 2121,
      "L": 4306,
      "KA": [
        8,
        42,
        7
      ],
      "set_sha256": "1cb73190b683362be4e8b98d7ccdbb1e6d8ba0e1bc064eddccb6360db59d3805"
    },
    {
      "N": 179,
      "generator": [
        8,
        42,
        5
      ],
      "lambda": 1671,
      "L": 4306,
      "KA": [
        8,
        42,
        7
      ],
      "set_sha256": "1cb73190b683362be4e8b98d7ccdbb1e6d8ba0e1bc064eddccb6360db59d3805"
    },
    {
      "N": 188,
      "generator": [
        8,
        42,
        5
      ],
      "lambda": 2121,
      "L": 4756,
      "KA": [
        8,
        42,
        8
      ],
      "set_sha256": "75d58ccfd010e5a1bf23da8010d63f6135853965b1818930a9c7bbe4986df725"
    },
    {
      "N": 197,
      "generator": [
        8,
        42,
        5
      ],
      "lambda": 2571,
      "L": 5206,
      "KA": [
        8,
        42,
        9
      ],
      "set_sha256": "099bf537276bb8238a4cd867b56fec27d4fdfaacd3f0c917a1877ae114045161"
    },
    {
      "N": 179,
      "generator": [
        8,
        42,
        6
      ],
      "lambda": 1221,
      "L": 4306,
      "KA": [
        8,
        42,
        7
      ],
      "set_sha256": "1cb73190b683362be4e8b98d7ccdbb1e6d8ba0e1bc064eddccb6360db59d3805"
    },
    {
      "N": 188,
      "generator": [
        8,
        42,
        6
      ],
      "lambda": 1671,
      "L": 4756,
      "KA": [
        8,
        42,
        8
      ],
      "set_sha256": "75d58ccfd010e5a1bf23da8010d63f6135853965b1818930a9c7bbe4986df725"
    },
    {
      "N": 197,
      "generator": [
        8,
        42,
        6
      ],
      "lambda": 2121,
      "L": 5206,
      "KA": [
        8,
        42,
        9
      ],
      "set_sha256": "099bf537276bb8238a4cd867b56fec27d4fdfaacd3f0c917a1877ae114045161"
    },
    {
      "N": 179,
      "generator": [
        8,
        42,
        7
      ],
      "lambda": 771,
      "L": 4306,
      "KA": [
        8,
        42,
        7
      ],
      "set_sha256": "1cb73190b683362be4e8b98d7ccdbb1e6d8ba0e1bc064eddccb6360db59d3805"
    },
    {
      "N": 188,
      "generator": [
        8,
        42,
        7
      ],
      "lambda": 1221,
      "L": 4756,
      "KA": [
        8,
        42,
        8
      ],
      "set_sha256": "75d58ccfd010e5a1bf23da8010d63f6135853965b1818930a9c7bbe4986df725"
    },
    {
      "N": 197,
      "generator": [
        8,
        42,
        7
      ],
      "lambda": 1671,
      "L": 5206,
      "KA": [
        8,
        42,
        9
      ],
      "set_sha256": "099bf537276bb8238a4cd867b56fec27d4fdfaacd3f0c917a1877ae114045161"
    },
    {
      "N": 188,
      "generator": [
        8,
        42,
        8
      ],
      "lambda": 771,
      "L": 4756,
      "KA": [
        8,
        42,
        8
      ],
      "set_sha256": "75d58ccfd010e5a1bf23da8010d63f6135853965b1818930a9c7bbe4986df725"
    },
    {
      "N": 197,
      "generator": [
        8,
        42,
        8
      ],
      "lambda": 1221,
      "L": 5206,
      "KA": [
        8,
        42,
        9
      ],
      "set_sha256": "099bf537276bb8238a4cd867b56fec27d4fdfaacd3f0c917a1877ae114045161"
    },
    {
      "N": 197,
      "generator": [
        8,
        42,
        9
      ],
      "lambda": 771,
      "L": 5206,
      "KA": [
        8,
        42,
        9
      ],
      "set_sha256": "099bf537276bb8238a4cd867b56fec27d4fdfaacd3f0c917a1877ae114045161"
    },
    {
      "N": 190,
      "generator": [
        8,
        43,
        4
      ],
      "lambda": 2625,
      "L": 4855,
      "KA": [
        8,
        43,
        8
      ],
      "set_sha256": "aefaa20ead2475e0cca3297994adc77f182dc26966388c96f191f8e8e220e0fa"
    },
    {
      "N": 190,
      "generator": [
        8,
        43,
        5
      ],
      "lambda": 2166,
      "L": 4855,
      "KA": [
        8,
        43,
        8
      ],
      "set_sha256": "aefaa20ead2475e0cca3297994adc77f182dc26966388c96f191f8e8e220e0fa"
    },
    {
      "N": 199,
      "generator": [
        8,
        43,
        5
      ],
      "lambda": 2625,
      "L": 5314,
      "KA": [
        8,
        43,
        9
      ],
      "set_sha256": "aefa647f1f2e03a20cc2571db20f87471cb3cad53b5a8a82f6411f8e059080d8"
    },
    {
      "N": 190,
      "generator": [
        8,
        43,
        6
      ],
      "lambda": 1707,
      "L": 4855,
      "KA": [
        8,
        43,
        8
      ],
      "set_sha256": "aefaa20ead2475e0cca3297994adc77f182dc26966388c96f191f8e8e220e0fa"
    },
    {
      "N": 199,
      "generator": [
        8,
        43,
        6
      ],
      "lambda": 2166,
      "L": 5314,
      "KA": [
        8,
        43,
        9
      ],
      "set_sha256": "aefa647f1f2e03a20cc2571db20f87471cb3cad53b5a8a82f6411f8e059080d8"
    },
    {
      "N": 190,
      "generator": [
        8,
        43,
        7
      ],
      "lambda": 1248,
      "L": 4855,
      "KA": [
        8,
        43,
        8
      ],
      "set_sha256": "aefaa20ead2475e0cca3297994adc77f182dc26966388c96f191f8e8e220e0fa"
    },
    {
      "N": 199,
      "generator": [
        8,
        43,
        7
      ],
      "lambda": 1707,
      "L": 5314,
      "KA": [
        8,
        43,
        9
      ],
      "set_sha256": "aefa647f1f2e03a20cc2571db20f87471cb3cad53b5a8a82f6411f8e059080d8"
    },
    {
      "N": 190,
      "generator": [
        8,
        43,
        8
      ],
      "lambda": 789,
      "L": 4855,
      "KA": [
        8,
        43,
        8
      ],
      "set_sha256": "aefaa20ead2475e0cca3297994adc77f182dc26966388c96f191f8e8e220e0fa"
    },
    {
      "N": 199,
      "generator": [
        8,
        43,
        8
      ],
      "lambda": 1248,
      "L": 5314,
      "KA": [
        8,
        43,
        9
      ],
      "set_sha256": "aefa647f1f2e03a20cc2571db20f87471cb3cad53b5a8a82f6411f8e059080d8"
    },
    {
      "N": 199,
      "generator": [
        8,
        43,
        9
      ],
      "lambda": 789,
      "L": 5314,
      "KA": [
        8,
        43,
        9
      ],
      "set_sha256": "aefa647f1f2e03a20cc2571db20f87471cb3cad53b5a8a82f6411f8e059080d8"
    },
    {
      "N": 201,
      "generator": [
        8,
        44,
        5
      ],
      "lambda": 2679,
      "L": 5422,
      "KA": [
        8,
        44,
        9
      ],
      "set_sha256": "2dab6bc269ed85ddbcbae98eb0f10a7d74721ce9cab24b0ae622823d3bd9bf1c"
    },
    {
      "N": 201,
      "generator": [
        8,
        44,
        6
      ],
      "lambda": 2211,
      "L": 5422,
      "KA": [
        8,
        44,
        9
      ],
      "set_sha256": "2dab6bc269ed85ddbcbae98eb0f10a7d74721ce9cab24b0ae622823d3bd9bf1c"
    },
    {
      "N": 201,
      "generator": [
        8,
        44,
        7
      ],
      "lambda": 1743,
      "L": 5422,
      "KA": [
        8,
        44,
        9
      ],
      "set_sha256": "2dab6bc269ed85ddbcbae98eb0f10a7d74721ce9cab24b0ae622823d3bd9bf1c"
    },
    {
      "N": 201,
      "generator": [
        8,
        44,
        8
      ],
      "lambda": 1275,
      "L": 5422,
      "KA": [
        8,
        44,
        9
      ],
      "set_sha256": "2dab6bc269ed85ddbcbae98eb0f10a7d74721ce9cab24b0ae622823d3bd9bf1c"
    },
    {
      "N": 201,
      "generator": [
        8,
        44,
        9
      ],
      "lambda": 807,
      "L": 5422,
      "KA": [
        8,
        44,
        9
      ],
      "set_sha256": "2dab6bc269ed85ddbcbae98eb0f10a7d74721ce9cab24b0ae622823d3bd9bf1c"
    },
    {
      "N": 203,
      "generator": [
        8,
        45,
        5
      ],
      "lambda": 2733,
      "L": 5530,
      "KA": [
        8,
        45,
        9
      ],
      "set_sha256": "56cf7952b0e3b51956ee28510dfb99bf92684e148136e6784f13b933b407cdcb"
    },
    {
      "N": 203,
      "generator": [
        8,
        45,
        6
      ],
      "lambda": 2256,
      "L": 5530,
      "KA": [
        8,
        45,
        9
      ],
      "set_sha256": "56cf7952b0e3b51956ee28510dfb99bf92684e148136e6784f13b933b407cdcb"
    },
    {
      "N": 203,
      "generator": [
        8,
        45,
        7
      ],
      "lambda": 1779,
      "L": 5530,
      "KA": [
        8,
        45,
        9
      ],
      "set_sha256": "56cf7952b0e3b51956ee28510dfb99bf92684e148136e6784f13b933b407cdcb"
    },
    {
      "N": 203,
      "generator": [
        8,
        45,
        8
      ],
      "lambda": 1302,
      "L": 5530,
      "KA": [
        8,
        45,
        9
      ],
      "set_sha256": "56cf7952b0e3b51956ee28510dfb99bf92684e148136e6784f13b933b407cdcb"
    },
    {
      "N": 203,
      "generator": [
        8,
        45,
        9
      ],
      "lambda": 825,
      "L": 5530,
      "KA": [
        8,
        45,
        9
      ],
      "set_sha256": "56cf7952b0e3b51956ee28510dfb99bf92684e148136e6784f13b933b407cdcb"
    },
    {
      "N": 205,
      "generator": [
        8,
        46,
        5
      ],
      "lambda": 2787,
      "L": 5638,
      "KA": [
        8,
        46,
        9
      ],
      "set_sha256": "971a463689e605d440af6052bf37952c28f5e62b9559344e1d47f40bae700125"
    },
    {
      "N": 205,
      "generator": [
        8,
        46,
        6
      ],
      "lambda": 2301,
      "L": 5638,
      "KA": [
        8,
        46,
        9
      ],
      "set_sha256": "971a463689e605d440af6052bf37952c28f5e62b9559344e1d47f40bae700125"
    },
    {
      "N": 205,
      "generator": [
        8,
        46,
        7
      ],
      "lambda": 1815,
      "L": 5638,
      "KA": [
        8,
        46,
        9
      ],
      "set_sha256": "971a463689e605d440af6052bf37952c28f5e62b9559344e1d47f40bae700125"
    },
    {
      "N": 205,
      "generator": [
        8,
        46,
        8
      ],
      "lambda": 1329,
      "L": 5638,
      "KA": [
        8,
        46,
        9
      ],
      "set_sha256": "971a463689e605d440af6052bf37952c28f5e62b9559344e1d47f40bae700125"
    },
    {
      "N": 205,
      "generator": [
        8,
        46,
        9
      ],
      "lambda": 843,
      "L": 5638,
      "KA": [
        8,
        46,
        9
      ],
      "set_sha256": "971a463689e605d440af6052bf37952c28f5e62b9559344e1d47f40bae700125"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        5
      ],
      "lambda": 3399,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        6
      ],
      "lambda": 2895,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        6
      ],
      "lambda": 3399,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        7
      ],
      "lambda": 2391,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        7
      ],
      "lambda": 2895,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        8
      ],
      "lambda": 1887,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        8
      ],
      "lambda": 2391,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        9
      ],
      "lambda": 1383,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        9
      ],
      "lambda": 1887,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 218,
      "generator": [
        8,
        48,
        10
      ],
      "lambda": 879,
      "L": 6358,
      "KA": [
        8,
        48,
        10
      ],
      "set_sha256": "db4eee1c7b00d338e407392ca4dd83a47c96bb80a9171628abd8a2ddf077faaf"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        10
      ],
      "lambda": 1383,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 227,
      "generator": [
        8,
        48,
        11
      ],
      "lambda": 879,
      "L": 6862,
      "KA": [
        8,
        48,
        11
      ],
      "set_sha256": "2cea18a166fffcdae8c19ed89c6ba7366afc662e8465a9bee0b55beab04d730f"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        5
      ],
      "lambda": 3462,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        6
      ],
      "lambda": 2949,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        6
      ],
      "lambda": 3462,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        7
      ],
      "lambda": 2436,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        7
      ],
      "lambda": 2949,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        8
      ],
      "lambda": 1923,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        8
      ],
      "lambda": 2436,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        9
      ],
      "lambda": 1410,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        9
      ],
      "lambda": 1923,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 220,
      "generator": [
        8,
        49,
        10
      ],
      "lambda": 897,
      "L": 6475,
      "KA": [
        8,
        49,
        10
      ],
      "set_sha256": "fb12e8137b519a463eed4d02ed35fe514cad9d8a4e222c541d78e95929124ae2"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        10
      ],
      "lambda": 1410,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 229,
      "generator": [
        8,
        49,
        11
      ],
      "lambda": 897,
      "L": 6988,
      "KA": [
        8,
        49,
        11
      ],
      "set_sha256": "45306648ce002e6dcb689338a9f6c95a81f6dff4bcd8f253d9ba66e9eed5e123"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        6
      ],
      "lambda": 3525,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        7
      ],
      "lambda": 3003,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        8
      ],
      "lambda": 2481,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        9
      ],
      "lambda": 1959,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        10
      ],
      "lambda": 1437,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 231,
      "generator": [
        8,
        50,
        11
      ],
      "lambda": 915,
      "L": 7114,
      "KA": [
        8,
        50,
        11
      ],
      "set_sha256": "68740dc2045c89f15690a1971ff68a24d20696e03a4bc05defa409393f309b32"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        6
      ],
      "lambda": 3588,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        7
      ],
      "lambda": 3057,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        8
      ],
      "lambda": 2526,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        9
      ],
      "lambda": 1995,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        10
      ],
      "lambda": 1464,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 233,
      "generator": [
        8,
        51,
        11
      ],
      "lambda": 933,
      "L": 7240,
      "KA": [
        8,
        51,
        11
      ],
      "set_sha256": "58461e1706f1e0bd103c97497211199eaf6dd83065a769f3472c791aca728aa2"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        6
      ],
      "lambda": 3651,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        7
      ],
      "lambda": 3111,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        8
      ],
      "lambda": 2571,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        9
      ],
      "lambda": 2031,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        10
      ],
      "lambda": 1491,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 235,
      "generator": [
        8,
        52,
        11
      ],
      "lambda": 951,
      "L": 7366,
      "KA": [
        8,
        52,
        11
      ],
      "set_sha256": "7f19f2c2a178a1bfa0f5098d3dcf26634c80f82ee1c86524ab438ddae9fbdd3f"
    },
    {
      "N": 200,
      "generator": [
        9,
        42,
        4
      ],
      "lambda": 2897,
      "L": 5365,
      "KA": [
        9,
        42,
        8
      ],
      "set_sha256": "26648fb6e1dffd374bfe153e4589360cc593a285d9e571cbed5d75a88623e361"
    },
    {
      "N": 190,
      "generator": [
        9,
        42,
        4
      ],
      "lambda": 2387,
      "L": 4855,
      "KA": [
        9,
        42,
        7
      ],
      "set_sha256": "6c7108cbf67efff67fa34edd219af15fe608f9b85776f5df478067a775a77314"
    },
    {
      "N": 190,
      "generator": [
        9,
        42,
        5
      ],
      "lambda": 1877,
      "L": 4855,
      "KA": [
        9,
        42,
        7
      ],
      "set_sha256": "6c7108cbf67efff67fa34edd219af15fe608f9b85776f5df478067a775a77314"
    },
    {
      "N": 200,
      "generator": [
        9,
        42,
        5
      ],
      "lambda": 2387,
      "L": 5365,
      "KA": [
        9,
        42,
        8
      ],
      "set_sha256": "26648fb6e1dffd374bfe153e4589360cc593a285d9e571cbed5d75a88623e361"
    },
    {
      "N": 190,
      "generator": [
        9,
        42,
        6
      ],
      "lambda": 1367,
      "L": 4855,
      "KA": [
        9,
        42,
        7
      ],
      "set_sha256": "6c7108cbf67efff67fa34edd219af15fe608f9b85776f5df478067a775a77314"
    },
    {
      "N": 200,
      "generator": [
        9,
        42,
        6
      ],
      "lambda": 1877,
      "L": 5365,
      "KA": [
        9,
        42,
        8
      ],
      "set_sha256": "26648fb6e1dffd374bfe153e4589360cc593a285d9e571cbed5d75a88623e361"
    },
    {
      "N": 190,
      "generator": [
        9,
        42,
        7
      ],
      "lambda": 857,
      "L": 4855,
      "KA": [
        9,
        42,
        7
      ],
      "set_sha256": "6c7108cbf67efff67fa34edd219af15fe608f9b85776f5df478067a775a77314"
    },
    {
      "N": 200,
      "generator": [
        9,
        42,
        7
      ],
      "lambda": 1367,
      "L": 5365,
      "KA": [
        9,
        42,
        8
      ],
      "set_sha256": "26648fb6e1dffd374bfe153e4589360cc593a285d9e571cbed5d75a88623e361"
    },
    {
      "N": 200,
      "generator": [
        9,
        42,
        8
      ],
      "lambda": 857,
      "L": 5365,
      "KA": [
        9,
        42,
        8
      ],
      "set_sha256": "26648fb6e1dffd374bfe153e4589360cc593a285d9e571cbed5d75a88623e361"
    },
    {
      "N": 202,
      "generator": [
        9,
        43,
        4
      ],
      "lambda": 2957,
      "L": 5475,
      "KA": [
        9,
        43,
        8
      ],
      "set_sha256": "5dda167f949846ad8f8975b8b56445529f63f1f87afb095a1a84ecdb68916d61"
    },
    {
      "N": 192,
      "generator": [
        9,
        43,
        4
      ],
      "lambda": 2437,
      "L": 4955,
      "KA": [
        9,
        43,
        7
      ],
      "set_sha256": "1541d7c9a4b79e9b9e815a4b91a5d8bb3474b9ff9b6d16c02887d8a650689464"
    },
    {
      "N": 192,
      "generator": [
        9,
        43,
        5
      ],
      "lambda": 1917,
      "L": 4955,
      "KA": [
        9,
        43,
        7
      ],
      "set_sha256": "1541d7c9a4b79e9b9e815a4b91a5d8bb3474b9ff9b6d16c02887d8a650689464"
    },
    {
      "N": 202,
      "generator": [
        9,
        43,
        5
      ],
      "lambda": 2437,
      "L": 5475,
      "KA": [
        9,
        43,
        8
      ],
      "set_sha256": "5dda167f949846ad8f8975b8b56445529f63f1f87afb095a1a84ecdb68916d61"
    },
    {
      "N": 192,
      "generator": [
        9,
        43,
        6
      ],
      "lambda": 1397,
      "L": 4955,
      "KA": [
        9,
        43,
        7
      ],
      "set_sha256": "1541d7c9a4b79e9b9e815a4b91a5d8bb3474b9ff9b6d16c02887d8a650689464"
    },
    {
      "N": 202,
      "generator": [
        9,
        43,
        6
      ],
      "lambda": 1917,
      "L": 5475,
      "KA": [
        9,
        43,
        8
      ],
      "set_sha256": "5dda167f949846ad8f8975b8b56445529f63f1f87afb095a1a84ecdb68916d61"
    },
    {
      "N": 192,
      "generator": [
        9,
        43,
        7
      ],
      "lambda": 877,
      "L": 4955,
      "KA": [
        9,
        43,
        7
      ],
      "set_sha256": "1541d7c9a4b79e9b9e815a4b91a5d8bb3474b9ff9b6d16c02887d8a650689464"
    },
    {
      "N": 202,
      "generator": [
        9,
        43,
        7
      ],
      "lambda": 1397,
      "L": 5475,
      "KA": [
        9,
        43,
        8
      ],
      "set_sha256": "5dda167f949846ad8f8975b8b56445529f63f1f87afb095a1a84ecdb68916d61"
    },
    {
      "N": 202,
      "generator": [
        9,
        43,
        8
      ],
      "lambda": 877,
      "L": 5475,
      "KA": [
        9,
        43,
        8
      ],
      "set_sha256": "5dda167f949846ad8f8975b8b56445529f63f1f87afb095a1a84ecdb68916d61"
    },
    {
      "N": 204,
      "generator": [
        9,
        44,
        4
      ],
      "lambda": 3017,
      "L": 5585,
      "KA": [
        9,
        44,
        8
      ],
      "set_sha256": "4091d40512f7f40e03caafe5dea386306242baf3937c187a5d5d2c96e76e2fc5"
    },
    {
      "N": 194,
      "generator": [
        9,
        44,
        4
      ],
      "lambda": 2487,
      "L": 5055,
      "KA": [
        9,
        44,
        7
      ],
      "set_sha256": "2a40138e124d07f7abb8136d88785d756f8378d0a935460ab4929da2878efe58"
    },
    {
      "N": 194,
      "generator": [
        9,
        44,
        5
      ],
      "lambda": 1957,
      "L": 5055,
      "KA": [
        9,
        44,
        7
      ],
      "set_sha256": "2a40138e124d07f7abb8136d88785d756f8378d0a935460ab4929da2878efe58"
    },
    {
      "N": 204,
      "generator": [
        9,
        44,
        5
      ],
      "lambda": 2487,
      "L": 5585,
      "KA": [
        9,
        44,
        8
      ],
      "set_sha256": "4091d40512f7f40e03caafe5dea386306242baf3937c187a5d5d2c96e76e2fc5"
    },
    {
      "N": 194,
      "generator": [
        9,
        44,
        6
      ],
      "lambda": 1427,
      "L": 5055,
      "KA": [
        9,
        44,
        7
      ],
      "set_sha256": "2a40138e124d07f7abb8136d88785d756f8378d0a935460ab4929da2878efe58"
    },
    {
      "N": 204,
      "generator": [
        9,
        44,
        6
      ],
      "lambda": 1957,
      "L": 5585,
      "KA": [
        9,
        44,
        8
      ],
      "set_sha256": "4091d40512f7f40e03caafe5dea386306242baf3937c187a5d5d2c96e76e2fc5"
    },
    {
      "N": 194,
      "generator": [
        9,
        44,
        7
      ],
      "lambda": 897,
      "L": 5055,
      "KA": [
        9,
        44,
        7
      ],
      "set_sha256": "2a40138e124d07f7abb8136d88785d756f8378d0a935460ab4929da2878efe58"
    },
    {
      "N": 204,
      "generator": [
        9,
        44,
        7
      ],
      "lambda": 1427,
      "L": 5585,
      "KA": [
        9,
        44,
        8
      ],
      "set_sha256": "4091d40512f7f40e03caafe5dea386306242baf3937c187a5d5d2c96e76e2fc5"
    },
    {
      "N": 204,
      "generator": [
        9,
        44,
        8
      ],
      "lambda": 897,
      "L": 5585,
      "KA": [
        9,
        44,
        8
      ],
      "set_sha256": "4091d40512f7f40e03caafe5dea386306242baf3937c187a5d5d2c96e76e2fc5"
    },
    {
      "N": 206,
      "generator": [
        9,
        45,
        4
      ],
      "lambda": 3077,
      "L": 5695,
      "KA": [
        9,
        45,
        8
      ],
      "set_sha256": "47f8d71e0e7c6486e2ace73e3b30275895129fda43a56b3bef9988f152bda4b3"
    },
    {
      "N": 196,
      "generator": [
        9,
        45,
        4
      ],
      "lambda": 2537,
      "L": 5155,
      "KA": [
        9,
        45,
        7
      ],
      "set_sha256": "cc717735568c860805ce4ee6f3fb7bce5d4ff7c016285598096ff57bd3e01298"
    },
    {
      "N": 196,
      "generator": [
        9,
        45,
        5
      ],
      "lambda": 1997,
      "L": 5155,
      "KA": [
        9,
        45,
        7
      ],
      "set_sha256": "cc717735568c860805ce4ee6f3fb7bce5d4ff7c016285598096ff57bd3e01298"
    },
    {
      "N": 206,
      "generator": [
        9,
        45,
        5
      ],
      "lambda": 2537,
      "L": 5695,
      "KA": [
        9,
        45,
        8
      ],
      "set_sha256": "47f8d71e0e7c6486e2ace73e3b30275895129fda43a56b3bef9988f152bda4b3"
    },
    {
      "N": 196,
      "generator": [
        9,
        45,
        6
      ],
      "lambda": 1457,
      "L": 5155,
      "KA": [
        9,
        45,
        7
      ],
      "set_sha256": "cc717735568c860805ce4ee6f3fb7bce5d4ff7c016285598096ff57bd3e01298"
    },
    {
      "N": 206,
      "generator": [
        9,
        45,
        6
      ],
      "lambda": 1997,
      "L": 5695,
      "KA": [
        9,
        45,
        8
      ],
      "set_sha256": "47f8d71e0e7c6486e2ace73e3b30275895129fda43a56b3bef9988f152bda4b3"
    },
    {
      "N": 196,
      "generator": [
        9,
        45,
        7
      ],
      "lambda": 917,
      "L": 5155,
      "KA": [
        9,
        45,
        7
      ],
      "set_sha256": "cc717735568c860805ce4ee6f3fb7bce5d4ff7c016285598096ff57bd3e01298"
    },
    {
      "N": 206,
      "generator": [
        9,
        45,
        7
      ],
      "lambda": 1457,
      "L": 5695,
      "KA": [
        9,
        45,
        8
      ],
      "set_sha256": "47f8d71e0e7c6486e2ace73e3b30275895129fda43a56b3bef9988f152bda4b3"
    },
    {
      "N": 206,
      "generator": [
        9,
        45,
        8
      ],
      "lambda": 917,
      "L": 5695,
      "KA": [
        9,
        45,
        8
      ],
      "set_sha256": "47f8d71e0e7c6486e2ace73e3b30275895129fda43a56b3bef9988f152bda4b3"
    },
    {
      "N": 208,
      "generator": [
        9,
        46,
        4
      ],
      "lambda": 3137,
      "L": 5805,
      "KA": [
        9,
        46,
        8
      ],
      "set_sha256": "515b8d58190f2ad72a452898b1c191b85e40cdff29e34bb3078c460ae5126991"
    },
    {
      "N": 208,
      "generator": [
        9,
        46,
        5
      ],
      "lambda": 2587,
      "L": 5805,
      "KA": [
        9,
        46,
        8
      ],
      "set_sha256": "515b8d58190f2ad72a452898b1c191b85e40cdff29e34bb3078c460ae5126991"
    },
    {
      "N": 208,
      "generator": [
        9,
        46,
        6
      ],
      "lambda": 2037,
      "L": 5805,
      "KA": [
        9,
        46,
        8
      ],
      "set_sha256": "515b8d58190f2ad72a452898b1c191b85e40cdff29e34bb3078c460ae5126991"
    },
    {
      "N": 208,
      "generator": [
        9,
        46,
        7
      ],
      "lambda": 1487,
      "L": 5805,
      "KA": [
        9,
        46,
        8
      ],
      "set_sha256": "515b8d58190f2ad72a452898b1c191b85e40cdff29e34bb3078c460ae5126991"
    },
    {
      "N": 208,
      "generator": [
        9,
        46,
        8
      ],
      "lambda": 937,
      "L": 5805,
      "KA": [
        9,
        46,
        8
      ],
      "set_sha256": "515b8d58190f2ad72a452898b1c191b85e40cdff29e34bb3078c460ae5126991"
    },
    {
      "N": 210,
      "generator": [
        9,
        47,
        4
      ],
      "lambda": 3197,
      "L": 5915,
      "KA": [
        9,
        47,
        8
      ],
      "set_sha256": "21fc7bf0cbac0fd5da4c6c9fb75261cd0907204c20016f7a44423a0e7afc9492"
    },
    {
      "N": 210,
      "generator": [
        9,
        47,
        5
      ],
      "lambda": 2637,
      "L": 5915,
      "KA": [
        9,
        47,
        8
      ],
      "set_sha256": "21fc7bf0cbac0fd5da4c6c9fb75261cd0907204c20016f7a44423a0e7afc9492"
    },
    {
      "N": 220,
      "generator": [
        9,
        47,
        5
      ],
      "lambda": 3197,
      "L": 6475,
      "KA": [
        9,
        47,
        9
      ],
      "set_sha256": "b797904d54493b3d215a3dfc57872bde20fb107420784a0452795d9c2ecca30b"
    },
    {
      "N": 210,
      "generator": [
        9,
        47,
        6
      ],
      "lambda": 2077,
      "L": 5915,
      "KA": [
        9,
        47,
        8
      ],
      "set_sha256": "21fc7bf0cbac0fd5da4c6c9fb75261cd0907204c20016f7a44423a0e7afc9492"
    },
    {
      "N": 220,
      "generator": [
        9,
        47,
        6
      ],
      "lambda": 2637,
      "L": 6475,
      "KA": [
        9,
        47,
        9
      ],
      "set_sha256": "b797904d54493b3d215a3dfc57872bde20fb107420784a0452795d9c2ecca30b"
    },
    {
      "N": 210,
      "generator": [
        9,
        47,
        7
      ],
      "lambda": 1517,
      "L": 5915,
      "KA": [
        9,
        47,
        8
      ],
      "set_sha256": "21fc7bf0cbac0fd5da4c6c9fb75261cd0907204c20016f7a44423a0e7afc9492"
    },
    {
      "N": 220,
      "generator": [
        9,
        47,
        7
      ],
      "lambda": 2077,
      "L": 6475,
      "KA": [
        9,
        47,
        9
      ],
      "set_sha256": "b797904d54493b3d215a3dfc57872bde20fb107420784a0452795d9c2ecca30b"
    },
    {
      "N": 210,
      "generator": [
        9,
        47,
        8
      ],
      "lambda": 957,
      "L": 5915,
      "KA": [
        9,
        47,
        8
      ],
      "set_sha256": "21fc7bf0cbac0fd5da4c6c9fb75261cd0907204c20016f7a44423a0e7afc9492"
    },
    {
      "N": 220,
      "generator": [
        9,
        47,
        8
      ],
      "lambda": 1517,
      "L": 6475,
      "KA": [
        9,
        47,
        9
      ],
      "set_sha256": "b797904d54493b3d215a3dfc57872bde20fb107420784a0452795d9c2ecca30b"
    },
    {
      "N": 220,
      "generator": [
        9,
        47,
        9
      ],
      "lambda": 957,
      "L": 6475,
      "KA": [
        9,
        47,
        9
      ],
      "set_sha256": "b797904d54493b3d215a3dfc57872bde20fb107420784a0452795d9c2ecca30b"
    },
    {
      "N": 212,
      "generator": [
        9,
        48,
        4
      ],
      "lambda": 3257,
      "L": 6025,
      "KA": [
        9,
        48,
        8
      ],
      "set_sha256": "0cb1f1140961000ccf3933891941089c371186c332e7263a318a0abc4eaa5085"
    },
    {
      "N": 212,
      "generator": [
        9,
        48,
        5
      ],
      "lambda": 2687,
      "L": 6025,
      "KA": [
        9,
        48,
        8
      ],
      "set_sha256": "0cb1f1140961000ccf3933891941089c371186c332e7263a318a0abc4eaa5085"
    },
    {
      "N": 222,
      "generator": [
        9,
        48,
        5
      ],
      "lambda": 3257,
      "L": 6595,
      "KA": [
        9,
        48,
        9
      ],
      "set_sha256": "d06016f24cb78e335214d8e582f476fa7ea7802b4da44344167d1b7ee4172766"
    },
    {
      "N": 212,
      "generator": [
        9,
        48,
        6
      ],
      "lambda": 2117,
      "L": 6025,
      "KA": [
        9,
        48,
        8
      ],
      "set_sha256": "0cb1f1140961000ccf3933891941089c371186c332e7263a318a0abc4eaa5085"
    },
    {
      "N": 222,
      "generator": [
        9,
        48,
        6
      ],
      "lambda": 2687,
      "L": 6595,
      "KA": [
        9,
        48,
        9
      ],
      "set_sha256": "d06016f24cb78e335214d8e582f476fa7ea7802b4da44344167d1b7ee4172766"
    },
    {
      "N": 212,
      "generator": [
        9,
        48,
        7
      ],
      "lambda": 1547,
      "L": 6025,
      "KA": [
        9,
        48,
        8
      ],
      "set_sha256": "0cb1f1140961000ccf3933891941089c371186c332e7263a318a0abc4eaa5085"
    },
    {
      "N": 222,
      "generator": [
        9,
        48,
        7
      ],
      "lambda": 2117,
      "L": 6595,
      "KA": [
        9,
        48,
        9
      ],
      "set_sha256": "d06016f24cb78e335214d8e582f476fa7ea7802b4da44344167d1b7ee4172766"
    },
    {
      "N": 212,
      "generator": [
        9,
        48,
        8
      ],
      "lambda": 977,
      "L": 6025,
      "KA": [
        9,
        48,
        8
      ],
      "set_sha256": "0cb1f1140961000ccf3933891941089c371186c332e7263a318a0abc4eaa5085"
    },
    {
      "N": 222,
      "generator": [
        9,
        48,
        8
      ],
      "lambda": 1547,
      "L": 6595,
      "KA": [
        9,
        48,
        9
      ],
      "set_sha256": "d06016f24cb78e335214d8e582f476fa7ea7802b4da44344167d1b7ee4172766"
    },
    {
      "N": 222,
      "generator": [
        9,
        48,
        9
      ],
      "lambda": 977,
      "L": 6595,
      "KA": [
        9,
        48,
        9
      ],
      "set_sha256": "d06016f24cb78e335214d8e582f476fa7ea7802b4da44344167d1b7ee4172766"
    },
    {
      "N": 214,
      "generator": [
        9,
        49,
        4
      ],
      "lambda": 3317,
      "L": 6135,
      "KA": [
        9,
        49,
        8
      ],
      "set_sha256": "32ce28e05bffa2b85eca564d898e0bed55f94a7c408f37164aa80cb5cfaea440"
    },
    {
      "N": 214,
      "generator": [
        9,
        49,
        5
      ],
      "lambda": 2737,
      "L": 6135,
      "KA": [
        9,
        49,
        8
      ],
      "set_sha256": "32ce28e05bffa2b85eca564d898e0bed55f94a7c408f37164aa80cb5cfaea440"
    },
    {
      "N": 214,
      "generator": [
        9,
        49,
        6
      ],
      "lambda": 2157,
      "L": 6135,
      "KA": [
        9,
        49,
        8
      ],
      "set_sha256": "32ce28e05bffa2b85eca564d898e0bed55f94a7c408f37164aa80cb5cfaea440"
    },
    {
      "N": 214,
      "generator": [
        9,
        49,
        7
      ],
      "lambda": 1577,
      "L": 6135,
      "KA": [
        9,
        49,
        8
      ],
      "set_sha256": "32ce28e05bffa2b85eca564d898e0bed55f94a7c408f37164aa80cb5cfaea440"
    },
    {
      "N": 214,
      "generator": [
        9,
        49,
        8
      ],
      "lambda": 997,
      "L": 6135,
      "KA": [
        9,
        49,
        8
      ],
      "set_sha256": "32ce28e05bffa2b85eca564d898e0bed55f94a7c408f37164aa80cb5cfaea440"
    },
    {
      "N": 216,
      "generator": [
        9,
        50,
        4
      ],
      "lambda": 3377,
      "L": 6245,
      "KA": [
        9,
        50,
        8
      ],
      "set_sha256": "489b3ff61ede25bdfbf7fb2038fe49d024ae982dea8359b53a43b72ab955b46a"
    },
    {
      "N": 216,
      "generator": [
        9,
        50,
        5
      ],
      "lambda": 2787,
      "L": 6245,
      "KA": [
        9,
        50,
        8
      ],
      "set_sha256": "489b3ff61ede25bdfbf7fb2038fe49d024ae982dea8359b53a43b72ab955b46a"
    },
    {
      "N": 216,
      "generator": [
        9,
        50,
        6
      ],
      "lambda": 2197,
      "L": 6245,
      "KA": [
        9,
        50,
        8
      ],
      "set_sha256": "489b3ff61ede25bdfbf7fb2038fe49d024ae982dea8359b53a43b72ab955b46a"
    },
    {
      "N": 216,
      "generator": [
        9,
        50,
        7
      ],
      "lambda": 1607,
      "L": 6245,
      "KA": [
        9,
        50,
        8
      ],
      "set_sha256": "489b3ff61ede25bdfbf7fb2038fe49d024ae982dea8359b53a43b72ab955b46a"
    },
    {
      "N": 216,
      "generator": [
        9,
        50,
        8
      ],
      "lambda": 1017,
      "L": 6245,
      "KA": [
        9,
        50,
        8
      ],
      "set_sha256": "489b3ff61ede25bdfbf7fb2038fe49d024ae982dea8359b53a43b72ab955b46a"
    },
    {
      "N": 205,
      "generator": [
        10,
        44,
        4
      ],
      "lambda": 2769,
      "L": 5638,
      "KA": [
        10,
        44,
        7
      ],
      "set_sha256": "a4ddaf90867adadc352f0b7356602d8c7f882068136ab4a80f1251cc7951d5e5"
    },
    {
      "N": 205,
      "generator": [
        10,
        44,
        5
      ],
      "lambda": 2175,
      "L": 5638,
      "KA": [
        10,
        44,
        7
      ],
      "set_sha256": "a4ddaf90867adadc352f0b7356602d8c7f882068136ab4a80f1251cc7951d5e5"
    },
    {
      "N": 205,
      "generator": [
        10,
        44,
        6
      ],
      "lambda": 1581,
      "L": 5638,
      "KA": [
        10,
        44,
        7
      ],
      "set_sha256": "a4ddaf90867adadc352f0b7356602d8c7f882068136ab4a80f1251cc7951d5e5"
    },
    {
      "N": 205,
      "generator": [
        10,
        44,
        7
      ],
      "lambda": 987,
      "L": 5638,
      "KA": [
        10,
        44,
        7
      ],
      "set_sha256": "a4ddaf90867adadc352f0b7356602d8c7f882068136ab4a80f1251cc7951d5e5"
    },
    {
      "N": 207,
      "generator": [
        10,
        45,
        4
      ],
      "lambda": 2824,
      "L": 5748,
      "KA": [
        10,
        45,
        7
      ],
      "set_sha256": "e12c562328fb3b865880191a52b5becf5bdab1677e0a067ad7d79992f02d2868"
    },
    {
      "N": 207,
      "generator": [
        10,
        45,
        5
      ],
      "lambda": 2219,
      "L": 5748,
      "KA": [
        10,
        45,
        7
      ],
      "set_sha256": "e12c562328fb3b865880191a52b5becf5bdab1677e0a067ad7d79992f02d2868"
    },
    {
      "N": 207,
      "generator": [
        10,
        45,
        6
      ],
      "lambda": 1614,
      "L": 5748,
      "KA": [
        10,
        45,
        7
      ],
      "set_sha256": "e12c562328fb3b865880191a52b5becf5bdab1677e0a067ad7d79992f02d2868"
    },
    {
      "N": 207,
      "generator": [
        10,
        45,
        7
      ],
      "lambda": 1009,
      "L": 5748,
      "KA": [
        10,
        45,
        7
      ],
      "set_sha256": "e12c562328fb3b865880191a52b5becf5bdab1677e0a067ad7d79992f02d2868"
    },
    {
      "N": 209,
      "generator": [
        10,
        46,
        4
      ],
      "lambda": 2879,
      "L": 5858,
      "KA": [
        10,
        46,
        7
      ],
      "set_sha256": "9a48a83a36cf698b0aa3764d73bd978beb6db4d2e916ceeafa6b154ee2a871b6"
    },
    {
      "N": 209,
      "generator": [
        10,
        46,
        5
      ],
      "lambda": 2263,
      "L": 5858,
      "KA": [
        10,
        46,
        7
      ],
      "set_sha256": "9a48a83a36cf698b0aa3764d73bd978beb6db4d2e916ceeafa6b154ee2a871b6"
    },
    {
      "N": 209,
      "generator": [
        10,
        46,
        6
      ],
      "lambda": 1647,
      "L": 5858,
      "KA": [
        10,
        46,
        7
      ],
      "set_sha256": "9a48a83a36cf698b0aa3764d73bd978beb6db4d2e916ceeafa6b154ee2a871b6"
    },
    {
      "N": 209,
      "generator": [
        10,
        46,
        7
      ],
      "lambda": 1031,
      "L": 5858,
      "KA": [
        10,
        46,
        7
      ],
      "set_sha256": "9a48a83a36cf698b0aa3764d73bd978beb6db4d2e916ceeafa6b154ee2a871b6"
    },
    {
      "N": 222,
      "generator": [
        10,
        47,
        4
      ],
      "lambda": 3561,
      "L": 6595,
      "KA": [
        10,
        47,
        8
      ],
      "set_sha256": "645fbaa854fb1173f1c55c4613e9f456ae8b1b524e1d5082c04c0378ca2c4f65"
    },
    {
      "N": 211,
      "generator": [
        10,
        47,
        4
      ],
      "lambda": 2934,
      "L": 5968,
      "KA": [
        10,
        47,
        7
      ],
      "set_sha256": "968eed1b9311a07bde689440862389793eb4408163414c6ec37edfdf87dde213"
    },
    {
      "N": 211,
      "generator": [
        10,
        47,
        5
      ],
      "lambda": 2307,
      "L": 5968,
      "KA": [
        10,
        47,
        7
      ],
      "set_sha256": "968eed1b9311a07bde689440862389793eb4408163414c6ec37edfdf87dde213"
    },
    {
      "N": 222,
      "generator": [
        10,
        47,
        5
      ],
      "lambda": 2934,
      "L": 6595,
      "KA": [
        10,
        47,
        8
      ],
      "set_sha256": "645fbaa854fb1173f1c55c4613e9f456ae8b1b524e1d5082c04c0378ca2c4f65"
    },
    {
      "N": 211,
      "generator": [
        10,
        47,
        6
      ],
      "lambda": 1680,
      "L": 5968,
      "KA": [
        10,
        47,
        7
      ],
      "set_sha256": "968eed1b9311a07bde689440862389793eb4408163414c6ec37edfdf87dde213"
    },
    {
      "N": 222,
      "generator": [
        10,
        47,
        6
      ],
      "lambda": 2307,
      "L": 6595,
      "KA": [
        10,
        47,
        8
      ],
      "set_sha256": "645fbaa854fb1173f1c55c4613e9f456ae8b1b524e1d5082c04c0378ca2c4f65"
    },
    {
      "N": 211,
      "generator": [
        10,
        47,
        7
      ],
      "lambda": 1053,
      "L": 5968,
      "KA": [
        10,
        47,
        7
      ],
      "set_sha256": "968eed1b9311a07bde689440862389793eb4408163414c6ec37edfdf87dde213"
    },
    {
      "N": 222,
      "generator": [
        10,
        47,
        7
      ],
      "lambda": 1680,
      "L": 6595,
      "KA": [
        10,
        47,
        8
      ],
      "set_sha256": "645fbaa854fb1173f1c55c4613e9f456ae8b1b524e1d5082c04c0378ca2c4f65"
    },
    {
      "N": 222,
      "generator": [
        10,
        47,
        8
      ],
      "lambda": 1053,
      "L": 6595,
      "KA": [
        10,
        47,
        8
      ],
      "set_sha256": "645fbaa854fb1173f1c55c4613e9f456ae8b1b524e1d5082c04c0378ca2c4f65"
    },
    {
      "N": 224,
      "generator": [
        10,
        48,
        4
      ],
      "lambda": 3627,
      "L": 6716,
      "KA": [
        10,
        48,
        8
      ],
      "set_sha256": "1f410ac948203cc5a29466fa4f76a81b27286451fe349c367497276bf4543a77"
    },
    {
      "N": 213,
      "generator": [
        10,
        48,
        4
      ],
      "lambda": 2989,
      "L": 6078,
      "KA": [
        10,
        48,
        7
      ],
      "set_sha256": "0d6104158c712c2b52c322476551a5c2a757e025c4b300d5ca92247bb523b25f"
    },
    {
      "N": 213,
      "generator": [
        10,
        48,
        5
      ],
      "lambda": 2351,
      "L": 6078,
      "KA": [
        10,
        48,
        7
      ],
      "set_sha256": "0d6104158c712c2b52c322476551a5c2a757e025c4b300d5ca92247bb523b25f"
    },
    {
      "N": 224,
      "generator": [
        10,
        48,
        5
      ],
      "lambda": 2989,
      "L": 6716,
      "KA": [
        10,
        48,
        8
      ],
      "set_sha256": "1f410ac948203cc5a29466fa4f76a81b27286451fe349c367497276bf4543a77"
    },
    {
      "N": 213,
      "generator": [
        10,
        48,
        6
      ],
      "lambda": 1713,
      "L": 6078,
      "KA": [
        10,
        48,
        7
      ],
      "set_sha256": "0d6104158c712c2b52c322476551a5c2a757e025c4b300d5ca92247bb523b25f"
    },
    {
      "N": 224,
      "generator": [
        10,
        48,
        6
      ],
      "lambda": 2351,
      "L": 6716,
      "KA": [
        10,
        48,
        8
      ],
      "set_sha256": "1f410ac948203cc5a29466fa4f76a81b27286451fe349c367497276bf4543a77"
    },
    {
      "N": 213,
      "generator": [
        10,
        48,
        7
      ],
      "lambda": 1075,
      "L": 6078,
      "KA": [
        10,
        48,
        7
      ],
      "set_sha256": "0d6104158c712c2b52c322476551a5c2a757e025c4b300d5ca92247bb523b25f"
    },
    {
      "N": 224,
      "generator": [
        10,
        48,
        7
      ],
      "lambda": 1713,
      "L": 6716,
      "KA": [
        10,
        48,
        8
      ],
      "set_sha256": "1f410ac948203cc5a29466fa4f76a81b27286451fe349c367497276bf4543a77"
    },
    {
      "N": 224,
      "generator": [
        10,
        48,
        8
      ],
      "lambda": 1075,
      "L": 6716,
      "KA": [
        10,
        48,
        8
      ],
      "set_sha256": "1f410ac948203cc5a29466fa4f76a81b27286451fe349c367497276bf4543a77"
    },
    {
      "N": 226,
      "generator": [
        10,
        49,
        4
      ],
      "lambda": 3693,
      "L": 6837,
      "KA": [
        10,
        49,
        8
      ],
      "set_sha256": "a23eefd476737891f6067f5f9f9fc49c5564d4f8951f45dc57c56f06a1f3e1bc"
    },
    {
      "N": 215,
      "generator": [
        10,
        49,
        4
      ],
      "lambda": 3044,
      "L": 6188,
      "KA": [
        10,
        49,
        7
      ],
      "set_sha256": "7c862ec4964b0ee83edfdfb8fbd480cf7a67bc2504a69de51aa593d53ca3b344"
    },
    {
      "N": 215,
      "generator": [
        10,
        49,
        5
      ],
      "lambda": 2395,
      "L": 6188,
      "KA": [
        10,
        49,
        7
      ],
      "set_sha256": "7c862ec4964b0ee83edfdfb8fbd480cf7a67bc2504a69de51aa593d53ca3b344"
    },
    {
      "N": 226,
      "generator": [
        10,
        49,
        5
      ],
      "lambda": 3044,
      "L": 6837,
      "KA": [
        10,
        49,
        8
      ],
      "set_sha256": "a23eefd476737891f6067f5f9f9fc49c5564d4f8951f45dc57c56f06a1f3e1bc"
    },
    {
      "N": 215,
      "generator": [
        10,
        49,
        6
      ],
      "lambda": 1746,
      "L": 6188,
      "KA": [
        10,
        49,
        7
      ],
      "set_sha256": "7c862ec4964b0ee83edfdfb8fbd480cf7a67bc2504a69de51aa593d53ca3b344"
    },
    {
      "N": 226,
      "generator": [
        10,
        49,
        6
      ],
      "lambda": 2395,
      "L": 6837,
      "KA": [
        10,
        49,
        8
      ],
      "set_sha256": "a23eefd476737891f6067f5f9f9fc49c5564d4f8951f45dc57c56f06a1f3e1bc"
    },
    {
      "N": 215,
      "generator": [
        10,
        49,
        7
      ],
      "lambda": 1097,
      "L": 6188,
      "KA": [
        10,
        49,
        7
      ],
      "set_sha256": "7c862ec4964b0ee83edfdfb8fbd480cf7a67bc2504a69de51aa593d53ca3b344"
    },
    {
      "N": 226,
      "generator": [
        10,
        49,
        7
      ],
      "lambda": 1746,
      "L": 6837,
      "KA": [
        10,
        49,
        8
      ],
      "set_sha256": "a23eefd476737891f6067f5f9f9fc49c5564d4f8951f45dc57c56f06a1f3e1bc"
    },
    {
      "N": 226,
      "generator": [
        10,
        49,
        8
      ],
      "lambda": 1097,
      "L": 6837,
      "KA": [
        10,
        49,
        8
      ],
      "set_sha256": "a23eefd476737891f6067f5f9f9fc49c5564d4f8951f45dc57c56f06a1f3e1bc"
    },
    {
      "N": 228,
      "generator": [
        10,
        50,
        4
      ],
      "lambda": 3759,
      "L": 6958,
      "KA": [
        10,
        50,
        8
      ],
      "set_sha256": "a26dd8c3434d92491f3262773507a105560834691a8d951c91750e7d5728ab7b"
    },
    {
      "N": 217,
      "generator": [
        10,
        50,
        4
      ],
      "lambda": 3099,
      "L": 6298,
      "KA": [
        10,
        50,
        7
      ],
      "set_sha256": "6895c95d4b7af75c35967651aa06229d6d81fb237b54f0b0e977bbdadfd2d7a4"
    },
    {
      "N": 217,
      "generator": [
        10,
        50,
        5
      ],
      "lambda": 2439,
      "L": 6298,
      "KA": [
        10,
        50,
        7
      ],
      "set_sha256": "6895c95d4b7af75c35967651aa06229d6d81fb237b54f0b0e977bbdadfd2d7a4"
    },
    {
      "N": 228,
      "generator": [
        10,
        50,
        5
      ],
      "lambda": 3099,
      "L": 6958,
      "KA": [
        10,
        50,
        8
      ],
      "set_sha256": "a26dd8c3434d92491f3262773507a105560834691a8d951c91750e7d5728ab7b"
    },
    {
      "N": 217,
      "generator": [
        10,
        50,
        6
      ],
      "lambda": 1779,
      "L": 6298,
      "KA": [
        10,
        50,
        7
      ],
      "set_sha256": "6895c95d4b7af75c35967651aa06229d6d81fb237b54f0b0e977bbdadfd2d7a4"
    },
    {
      "N": 228,
      "generator": [
        10,
        50,
        6
      ],
      "lambda": 2439,
      "L": 6958,
      "KA": [
        10,
        50,
        8
      ],
      "set_sha256": "a26dd8c3434d92491f3262773507a105560834691a8d951c91750e7d5728ab7b"
    },
    {
      "N": 217,
      "generator": [
        10,
        50,
        7
      ],
      "lambda": 1119,
      "L": 6298,
      "KA": [
        10,
        50,
        7
      ],
      "set_sha256": "6895c95d4b7af75c35967651aa06229d6d81fb237b54f0b0e977bbdadfd2d7a4"
    },
    {
      "N": 228,
      "generator": [
        10,
        50,
        7
      ],
      "lambda": 1779,
      "L": 6958,
      "KA": [
        10,
        50,
        8
      ],
      "set_sha256": "a26dd8c3434d92491f3262773507a105560834691a8d951c91750e7d5728ab7b"
    },
    {
      "N": 228,
      "generator": [
        10,
        50,
        8
      ],
      "lambda": 1119,
      "L": 6958,
      "KA": [
        10,
        50,
        8
      ],
      "set_sha256": "a26dd8c3434d92491f3262773507a105560834691a8d951c91750e7d5728ab7b"
    },
    {
      "N": 230,
      "generator": [
        10,
        51,
        4
      ],
      "lambda": 3825,
      "L": 7079,
      "KA": [
        10,
        51,
        8
      ],
      "set_sha256": "97c92afd161b80e55ee1578200ccbf1f66ccb99d663bc6a8b8f1e89f21f49857"
    },
    {
      "N": 219,
      "generator": [
        10,
        51,
        4
      ],
      "lambda": 3154,
      "L": 6408,
      "KA": [
        10,
        51,
        7
      ],
      "set_sha256": "ba0c479c365c38184ee2ec3bde935405de411597e68862f82309e98797121493"
    },
    {
      "N": 219,
      "generator": [
        10,
        51,
        5
      ],
      "lambda": 2483,
      "L": 6408,
      "KA": [
        10,
        51,
        7
      ],
      "set_sha256": "ba0c479c365c38184ee2ec3bde935405de411597e68862f82309e98797121493"
    },
    {
      "N": 230,
      "generator": [
        10,
        51,
        5
      ],
      "lambda": 3154,
      "L": 7079,
      "KA": [
        10,
        51,
        8
      ],
      "set_sha256": "97c92afd161b80e55ee1578200ccbf1f66ccb99d663bc6a8b8f1e89f21f49857"
    },
    {
      "N": 219,
      "generator": [
        10,
        51,
        6
      ],
      "lambda": 1812,
      "L": 6408,
      "KA": [
        10,
        51,
        7
      ],
      "set_sha256": "ba0c479c365c38184ee2ec3bde935405de411597e68862f82309e98797121493"
    },
    {
      "N": 230,
      "generator": [
        10,
        51,
        6
      ],
      "lambda": 2483,
      "L": 7079,
      "KA": [
        10,
        51,
        8
      ],
      "set_sha256": "97c92afd161b80e55ee1578200ccbf1f66ccb99d663bc6a8b8f1e89f21f49857"
    },
    {
      "N": 219,
      "generator": [
        10,
        51,
        7
      ],
      "lambda": 1141,
      "L": 6408,
      "KA": [
        10,
        51,
        7
      ],
      "set_sha256": "ba0c479c365c38184ee2ec3bde935405de411597e68862f82309e98797121493"
    },
    {
      "N": 230,
      "generator": [
        10,
        51,
        7
      ],
      "lambda": 1812,
      "L": 7079,
      "KA": [
        10,
        51,
        8
      ],
      "set_sha256": "97c92afd161b80e55ee1578200ccbf1f66ccb99d663bc6a8b8f1e89f21f49857"
    },
    {
      "N": 230,
      "generator": [
        10,
        51,
        8
      ],
      "lambda": 1141,
      "L": 7079,
      "KA": [
        10,
        51,
        8
      ],
      "set_sha256": "97c92afd161b80e55ee1578200ccbf1f66ccb99d663bc6a8b8f1e89f21f49857"
    },
    {
      "N": 232,
      "generator": [
        10,
        52,
        4
      ],
      "lambda": 3891,
      "L": 7200,
      "KA": [
        10,
        52,
        8
      ],
      "set_sha256": "dbf6075ee73c5e9481e7c33b8c416f5bbe5188f971c106e81b8f8502d176359a"
    },
    {
      "N": 221,
      "generator": [
        10,
        52,
        4
      ],
      "lambda": 3209,
      "L": 6518,
      "KA": [
        10,
        52,
        7
      ],
      "set_sha256": "a420e3e0bb289fa7e45ac4e99cc7908563a7e6eff90caef2830755a7a2bce8b1"
    },
    {
      "N": 221,
      "generator": [
        10,
        52,
        5
      ],
      "lambda": 2527,
      "L": 6518,
      "KA": [
        10,
        52,
        7
      ],
      "set_sha256": "a420e3e0bb289fa7e45ac4e99cc7908563a7e6eff90caef2830755a7a2bce8b1"
    },
    {
      "N": 232,
      "generator": [
        10,
        52,
        5
      ],
      "lambda": 3209,
      "L": 7200,
      "KA": [
        10,
        52,
        8
      ],
      "set_sha256": "dbf6075ee73c5e9481e7c33b8c416f5bbe5188f971c106e81b8f8502d176359a"
    },
    {
      "N": 221,
      "generator": [
        10,
        52,
        6
      ],
      "lambda": 1845,
      "L": 6518,
      "KA": [
        10,
        52,
        7
      ],
      "set_sha256": "a420e3e0bb289fa7e45ac4e99cc7908563a7e6eff90caef2830755a7a2bce8b1"
    },
    {
      "N": 232,
      "generator": [
        10,
        52,
        6
      ],
      "lambda": 2527,
      "L": 7200,
      "KA": [
        10,
        52,
        8
      ],
      "set_sha256": "dbf6075ee73c5e9481e7c33b8c416f5bbe5188f971c106e81b8f8502d176359a"
    },
    {
      "N": 221,
      "generator": [
        10,
        52,
        7
      ],
      "lambda": 1163,
      "L": 6518,
      "KA": [
        10,
        52,
        7
      ],
      "set_sha256": "a420e3e0bb289fa7e45ac4e99cc7908563a7e6eff90caef2830755a7a2bce8b1"
    },
    {
      "N": 232,
      "generator": [
        10,
        52,
        7
      ],
      "lambda": 1845,
      "L": 7200,
      "KA": [
        10,
        52,
        8
      ],
      "set_sha256": "dbf6075ee73c5e9481e7c33b8c416f5bbe5188f971c106e81b8f8502d176359a"
    },
    {
      "N": 232,
      "generator": [
        10,
        52,
        8
      ],
      "lambda": 1163,
      "L": 7200,
      "KA": [
        10,
        52,
        8
      ],
      "set_sha256": "dbf6075ee73c5e9481e7c33b8c416f5bbe5188f971c106e81b8f8502d176359a"
    },
    {
      "N": 234,
      "generator": [
        10,
        53,
        4
      ],
      "lambda": 3957,
      "L": 7321,
      "KA": [
        10,
        53,
        8
      ],
      "set_sha256": "04ca056caa01e605acc77fd1e4fa09023222a7ffc5c49da8516e1384b9a71390"
    },
    {
      "N": 223,
      "generator": [
        10,
        53,
        4
      ],
      "lambda": 3264,
      "L": 6628,
      "KA": [
        10,
        53,
        7
      ],
      "set_sha256": "45e6aa4f86f37d02eafef91bc2c5db5f1705ddde925fc18c19edf72c22570fac"
    },
    {
      "N": 223,
      "generator": [
        10,
        53,
        5
      ],
      "lambda": 2571,
      "L": 6628,
      "KA": [
        10,
        53,
        7
      ],
      "set_sha256": "45e6aa4f86f37d02eafef91bc2c5db5f1705ddde925fc18c19edf72c22570fac"
    },
    {
      "N": 234,
      "generator": [
        10,
        53,
        5
      ],
      "lambda": 3264,
      "L": 7321,
      "KA": [
        10,
        53,
        8
      ],
      "set_sha256": "04ca056caa01e605acc77fd1e4fa09023222a7ffc5c49da8516e1384b9a71390"
    },
    {
      "N": 223,
      "generator": [
        10,
        53,
        6
      ],
      "lambda": 1878,
      "L": 6628,
      "KA": [
        10,
        53,
        7
      ],
      "set_sha256": "45e6aa4f86f37d02eafef91bc2c5db5f1705ddde925fc18c19edf72c22570fac"
    },
    {
      "N": 234,
      "generator": [
        10,
        53,
        6
      ],
      "lambda": 2571,
      "L": 7321,
      "KA": [
        10,
        53,
        8
      ],
      "set_sha256": "04ca056caa01e605acc77fd1e4fa09023222a7ffc5c49da8516e1384b9a71390"
    },
    {
      "N": 223,
      "generator": [
        10,
        53,
        7
      ],
      "lambda": 1185,
      "L": 6628,
      "KA": [
        10,
        53,
        7
      ],
      "set_sha256": "45e6aa4f86f37d02eafef91bc2c5db5f1705ddde925fc18c19edf72c22570fac"
    },
    {
      "N": 234,
      "generator": [
        10,
        53,
        7
      ],
      "lambda": 1878,
      "L": 7321,
      "KA": [
        10,
        53,
        8
      ],
      "set_sha256": "04ca056caa01e605acc77fd1e4fa09023222a7ffc5c49da8516e1384b9a71390"
    },
    {
      "N": 234,
      "generator": [
        10,
        53,
        8
      ],
      "lambda": 1185,
      "L": 7321,
      "KA": [
        10,
        53,
        8
      ],
      "set_sha256": "04ca056caa01e605acc77fd1e4fa09023222a7ffc5c49da8516e1384b9a71390"
    },
    {
      "N": 236,
      "generator": [
        10,
        54,
        4
      ],
      "lambda": 4023,
      "L": 7442,
      "KA": [
        10,
        54,
        8
      ],
      "set_sha256": "c389b84a5a92bc5c2dc4dd837b40c07e6a777e1521b9bbf3c936a5250e48d62e"
    },
    {
      "N": 225,
      "generator": [
        10,
        54,
        4
      ],
      "lambda": 3319,
      "L": 6738,
      "KA": [
        10,
        54,
        7
      ],
      "set_sha256": "5b88a13e4eea5725027584d646c7ab7f179a757cdfd4ba3c087d6b1d56f880ec"
    },
    {
      "N": 225,
      "generator": [
        10,
        54,
        5
      ],
      "lambda": 2615,
      "L": 6738,
      "KA": [
        10,
        54,
        7
      ],
      "set_sha256": "5b88a13e4eea5725027584d646c7ab7f179a757cdfd4ba3c087d6b1d56f880ec"
    },
    {
      "N": 236,
      "generator": [
        10,
        54,
        5
      ],
      "lambda": 3319,
      "L": 7442,
      "KA": [
        10,
        54,
        8
      ],
      "set_sha256": "c389b84a5a92bc5c2dc4dd837b40c07e6a777e1521b9bbf3c936a5250e48d62e"
    },
    {
      "N": 247,
      "generator": [
        10,
        54,
        5
      ],
      "lambda": 4023,
      "L": 8146,
      "KA": [
        10,
        54,
        9
      ],
      "set_sha256": "00a8803d07e24d16d50a91d884f3f5466bba45b4c2e7e05cfd03148b07aade03"
    },
    {
      "N": 225,
      "generator": [
        10,
        54,
        6
      ],
      "lambda": 1911,
      "L": 6738,
      "KA": [
        10,
        54,
        7
      ],
      "set_sha256": "5b88a13e4eea5725027584d646c7ab7f179a757cdfd4ba3c087d6b1d56f880ec"
    },
    {
      "N": 236,
      "generator": [
        10,
        54,
        6
      ],
      "lambda": 2615,
      "L": 7442,
      "KA": [
        10,
        54,
        8
      ],
      "set_sha256": "c389b84a5a92bc5c2dc4dd837b40c07e6a777e1521b9bbf3c936a5250e48d62e"
    },
    {
      "N": 247,
      "generator": [
        10,
        54,
        6
      ],
      "lambda": 3319,
      "L": 8146,
      "KA": [
        10,
        54,
        9
      ],
      "set_sha256": "00a8803d07e24d16d50a91d884f3f5466bba45b4c2e7e05cfd03148b07aade03"
    },
    {
      "N": 225,
      "generator": [
        10,
        54,
        7
      ],
      "lambda": 1207,
      "L": 6738,
      "KA": [
        10,
        54,
        7
      ],
      "set_sha256": "5b88a13e4eea5725027584d646c7ab7f179a757cdfd4ba3c087d6b1d56f880ec"
    },
    {
      "N": 236,
      "generator": [
        10,
        54,
        7
      ],
      "lambda": 1911,
      "L": 7442,
      "KA": [
        10,
        54,
        8
      ],
      "set_sha256": "c389b84a5a92bc5c2dc4dd837b40c07e6a777e1521b9bbf3c936a5250e48d62e"
    },
    {
      "N": 247,
      "generator": [
        10,
        54,
        7
      ],
      "lambda": 2615,
      "L": 8146,
      "KA": [
        10,
        54,
        9
      ],
      "set_sha256": "00a8803d07e24d16d50a91d884f3f5466bba45b4c2e7e05cfd03148b07aade03"
    },
    {
      "N": 236,
      "generator": [
        10,
        54,
        8
      ],
      "lambda": 1207,
      "L": 7442,
      "KA": [
        10,
        54,
        8
      ],
      "set_sha256": "c389b84a5a92bc5c2dc4dd837b40c07e6a777e1521b9bbf3c936a5250e48d62e"
    },
    {
      "N": 247,
      "generator": [
        10,
        54,
        8
      ],
      "lambda": 1911,
      "L": 8146,
      "KA": [
        10,
        54,
        9
      ],
      "set_sha256": "00a8803d07e24d16d50a91d884f3f5466bba45b4c2e7e05cfd03148b07aade03"
    },
    {
      "N": 247,
      "generator": [
        10,
        54,
        9
      ],
      "lambda": 1207,
      "L": 8146,
      "KA": [
        10,
        54,
        9
      ],
      "set_sha256": "00a8803d07e24d16d50a91d884f3f5466bba45b4c2e7e05cfd03148b07aade03"
    },
    {
      "N": 238,
      "generator": [
        10,
        55,
        4
      ],
      "lambda": 4089,
      "L": 7563,
      "KA": [
        10,
        55,
        8
      ],
      "set_sha256": "afbdd5f91cba6b2d19cdb99cad562b6a8b72aeba32d521aa91e321f7fbc9aeef"
    },
    {
      "N": 238,
      "generator": [
        10,
        55,
        5
      ],
      "lambda": 3374,
      "L": 7563,
      "KA": [
        10,
        55,
        8
      ],
      "set_sha256": "afbdd5f91cba6b2d19cdb99cad562b6a8b72aeba32d521aa91e321f7fbc9aeef"
    },
    {
      "N": 249,
      "generator": [
        10,
        55,
        5
      ],
      "lambda": 4089,
      "L": 8278,
      "KA": [
        10,
        55,
        9
      ],
      "set_sha256": "ca6fe1d4e160d26f42c7b4b700dbdbafbebb22df7d2e6d6c4e7b8bad8e86077a"
    },
    {
      "N": 238,
      "generator": [
        10,
        55,
        6
      ],
      "lambda": 2659,
      "L": 7563,
      "KA": [
        10,
        55,
        8
      ],
      "set_sha256": "afbdd5f91cba6b2d19cdb99cad562b6a8b72aeba32d521aa91e321f7fbc9aeef"
    },
    {
      "N": 249,
      "generator": [
        10,
        55,
        6
      ],
      "lambda": 3374,
      "L": 8278,
      "KA": [
        10,
        55,
        9
      ],
      "set_sha256": "ca6fe1d4e160d26f42c7b4b700dbdbafbebb22df7d2e6d6c4e7b8bad8e86077a"
    },
    {
      "N": 238,
      "generator": [
        10,
        55,
        7
      ],
      "lambda": 1944,
      "L": 7563,
      "KA": [
        10,
        55,
        8
      ],
      "set_sha256": "afbdd5f91cba6b2d19cdb99cad562b6a8b72aeba32d521aa91e321f7fbc9aeef"
    },
    {
      "N": 249,
      "generator": [
        10,
        55,
        7
      ],
      "lambda": 2659,
      "L": 8278,
      "KA": [
        10,
        55,
        9
      ],
      "set_sha256": "ca6fe1d4e160d26f42c7b4b700dbdbafbebb22df7d2e6d6c4e7b8bad8e86077a"
    },
    {
      "N": 238,
      "generator": [
        10,
        55,
        8
      ],
      "lambda": 1229,
      "L": 7563,
      "KA": [
        10,
        55,
        8
      ],
      "set_sha256": "afbdd5f91cba6b2d19cdb99cad562b6a8b72aeba32d521aa91e321f7fbc9aeef"
    },
    {
      "N": 249,
      "generator": [
        10,
        55,
        8
      ],
      "lambda": 1944,
      "L": 8278,
      "KA": [
        10,
        55,
        9
      ],
      "set_sha256": "ca6fe1d4e160d26f42c7b4b700dbdbafbebb22df7d2e6d6c4e7b8bad8e86077a"
    },
    {
      "N": 249,
      "generator": [
        10,
        55,
        9
      ],
      "lambda": 1229,
      "L": 8278,
      "KA": [
        10,
        55,
        9
      ],
      "set_sha256": "ca6fe1d4e160d26f42c7b4b700dbdbafbebb22df7d2e6d6c4e7b8bad8e86077a"
    },
    {
      "N": 251,
      "generator": [
        10,
        56,
        5
      ],
      "lambda": 4155,
      "L": 8410,
      "KA": [
        10,
        56,
        9
      ],
      "set_sha256": "b5a9e988128b773734a7657c14e423425f80960c711fc219010f318af7924b5a"
    },
    {
      "N": 251,
      "generator": [
        10,
        56,
        6
      ],
      "lambda": 3429,
      "L": 8410,
      "KA": [
        10,
        56,
        9
      ],
      "set_sha256": "b5a9e988128b773734a7657c14e423425f80960c711fc219010f318af7924b5a"
    },
    {
      "N": 251,
      "generator": [
        10,
        56,
        7
      ],
      "lambda": 2703,
      "L": 8410,
      "KA": [
        10,
        56,
        9
      ],
      "set_sha256": "b5a9e988128b773734a7657c14e423425f80960c711fc219010f318af7924b5a"
    },
    {
      "N": 251,
      "generator": [
        10,
        56,
        8
      ],
      "lambda": 1977,
      "L": 8410,
      "KA": [
        10,
        56,
        9
      ],
      "set_sha256": "b5a9e988128b773734a7657c14e423425f80960c711fc219010f318af7924b5a"
    },
    {
      "N": 251,
      "generator": [
        10,
        56,
        9
      ],
      "lambda": 1251,
      "L": 8410,
      "KA": [
        10,
        56,
        9
      ],
      "set_sha256": "b5a9e988128b773734a7657c14e423425f80960c711fc219010f318af7924b5a"
    },
    {
      "N": 253,
      "generator": [
        10,
        57,
        5
      ],
      "lambda": 4221,
      "L": 8542,
      "KA": [
        10,
        57,
        9
      ],
      "set_sha256": "8793a931c52690df9a50d833e0b53f9e6c9ec39c1f4859a6b78955997f30e387"
    },
    {
      "N": 253,
      "generator": [
        10,
        57,
        6
      ],
      "lambda": 3484,
      "L": 8542,
      "KA": [
        10,
        57,
        9
      ],
      "set_sha256": "8793a931c52690df9a50d833e0b53f9e6c9ec39c1f4859a6b78955997f30e387"
    },
    {
      "N": 253,
      "generator": [
        10,
        57,
        7
      ],
      "lambda": 2747,
      "L": 8542,
      "KA": [
        10,
        57,
        9
      ],
      "set_sha256": "8793a931c52690df9a50d833e0b53f9e6c9ec39c1f4859a6b78955997f30e387"
    },
    {
      "N": 253,
      "generator": [
        10,
        57,
        8
      ],
      "lambda": 2010,
      "L": 8542,
      "KA": [
        10,
        57,
        9
      ],
      "set_sha256": "8793a931c52690df9a50d833e0b53f9e6c9ec39c1f4859a6b78955997f30e387"
    },
    {
      "N": 253,
      "generator": [
        10,
        57,
        9
      ],
      "lambda": 1273,
      "L": 8542,
      "KA": [
        10,
        57,
        9
      ],
      "set_sha256": "8793a931c52690df9a50d833e0b53f9e6c9ec39c1f4859a6b78955997f30e387"
    },
    {
      "N": 255,
      "generator": [
        10,
        58,
        5
      ],
      "lambda": 4287,
      "L": 8674,
      "KA": [
        10,
        58,
        9
      ],
      "set_sha256": "13c6ad83788bab966984debfe503b9c49ee1d1c4b987f1bff017933229e7674f"
    },
    {
      "N": 255,
      "generator": [
        10,
        58,
        6
      ],
      "lambda": 3539,
      "L": 8674,
      "KA": [
        10,
        58,
        9
      ],
      "set_sha256": "13c6ad83788bab966984debfe503b9c49ee1d1c4b987f1bff017933229e7674f"
    },
    {
      "N": 255,
      "generator": [
        10,
        58,
        7
      ],
      "lambda": 2791,
      "L": 8674,
      "KA": [
        10,
        58,
        9
      ],
      "set_sha256": "13c6ad83788bab966984debfe503b9c49ee1d1c4b987f1bff017933229e7674f"
    },
    {
      "N": 255,
      "generator": [
        10,
        58,
        8
      ],
      "lambda": 2043,
      "L": 8674,
      "KA": [
        10,
        58,
        9
      ],
      "set_sha256": "13c6ad83788bab966984debfe503b9c49ee1d1c4b987f1bff017933229e7674f"
    },
    {
      "N": 255,
      "generator": [
        10,
        58,
        9
      ],
      "lambda": 1295,
      "L": 8674,
      "KA": [
        10,
        58,
        9
      ],
      "set_sha256": "13c6ad83788bab966984debfe503b9c49ee1d1c4b987f1bff017933229e7674f"
    },
    {
      "N": 257,
      "generator": [
        10,
        59,
        5
      ],
      "lambda": 4353,
      "L": 8806,
      "KA": [
        10,
        59,
        9
      ],
      "set_sha256": "f8f9a5fe0117b27e922c466a37c76a1878c2d1606e415bf40a3ab864511b5230"
    },
    {
      "N": 257,
      "generator": [
        10,
        59,
        6
      ],
      "lambda": 3594,
      "L": 8806,
      "KA": [
        10,
        59,
        9
      ],
      "set_sha256": "f8f9a5fe0117b27e922c466a37c76a1878c2d1606e415bf40a3ab864511b5230"
    },
    {
      "N": 257,
      "generator": [
        10,
        59,
        7
      ],
      "lambda": 2835,
      "L": 8806,
      "KA": [
        10,
        59,
        9
      ],
      "set_sha256": "f8f9a5fe0117b27e922c466a37c76a1878c2d1606e415bf40a3ab864511b5230"
    },
    {
      "N": 257,
      "generator": [
        10,
        59,
        8
      ],
      "lambda": 2076,
      "L": 8806,
      "KA": [
        10,
        59,
        9
      ],
      "set_sha256": "f8f9a5fe0117b27e922c466a37c76a1878c2d1606e415bf40a3ab864511b5230"
    },
    {
      "N": 257,
      "generator": [
        10,
        59,
        9
      ],
      "lambda": 1317,
      "L": 8806,
      "KA": [
        10,
        59,
        9
      ],
      "set_sha256": "f8f9a5fe0117b27e922c466a37c76a1878c2d1606e415bf40a3ab864511b5230"
    },
    {
      "N": 259,
      "generator": [
        10,
        60,
        5
      ],
      "lambda": 4419,
      "L": 8938,
      "KA": [
        10,
        60,
        9
      ],
      "set_sha256": "39c946ad533c6969579325c162241ec6349618e1163bfa65aaca84986bdb2de8"
    },
    {
      "N": 259,
      "generator": [
        10,
        60,
        6
      ],
      "lambda": 3649,
      "L": 8938,
      "KA": [
        10,
        60,
        9
      ],
      "set_sha256": "39c946ad533c6969579325c162241ec6349618e1163bfa65aaca84986bdb2de8"
    },
    {
      "N": 259,
      "generator": [
        10,
        60,
        7
      ],
      "lambda": 2879,
      "L": 8938,
      "KA": [
        10,
        60,
        9
      ],
      "set_sha256": "39c946ad533c6969579325c162241ec6349618e1163bfa65aaca84986bdb2de8"
    },
    {
      "N": 259,
      "generator": [
        10,
        60,
        8
      ],
      "lambda": 2109,
      "L": 8938,
      "KA": [
        10,
        60,
        9
      ],
      "set_sha256": "39c946ad533c6969579325c162241ec6349618e1163bfa65aaca84986bdb2de8"
    },
    {
      "N": 259,
      "generator": [
        10,
        60,
        9
      ],
      "lambda": 1339,
      "L": 8938,
      "KA": [
        10,
        60,
        9
      ],
      "set_sha256": "39c946ad533c6969579325c162241ec6349618e1163bfa65aaca84986bdb2de8"
    },
    {
      "N": 261,
      "generator": [
        10,
        61,
        5
      ],
      "lambda": 4485,
      "L": 9070,
      "KA": [
        10,
        61,
        9
      ],
      "set_sha256": "502b3ead38ffafa02a8e7ffe9e9bbb03175e9ed8b4acd27d4bfe243011626688"
    },
    {
      "N": 261,
      "generator": [
        10,
        61,
        6
      ],
      "lambda": 3704,
      "L": 9070,
      "KA": [
        10,
        61,
        9
      ],
      "set_sha256": "502b3ead38ffafa02a8e7ffe9e9bbb03175e9ed8b4acd27d4bfe243011626688"
    },
    {
      "N": 261,
      "generator": [
        10,
        61,
        7
      ],
      "lambda": 2923,
      "L": 9070,
      "KA": [
        10,
        61,
        9
      ],
      "set_sha256": "502b3ead38ffafa02a8e7ffe9e9bbb03175e9ed8b4acd27d4bfe243011626688"
    },
    {
      "N": 261,
      "generator": [
        10,
        61,
        8
      ],
      "lambda": 2142,
      "L": 9070,
      "KA": [
        10,
        61,
        9
      ],
      "set_sha256": "502b3ead38ffafa02a8e7ffe9e9bbb03175e9ed8b4acd27d4bfe243011626688"
    },
    {
      "N": 261,
      "generator": [
        10,
        61,
        9
      ],
      "lambda": 1361,
      "L": 9070,
      "KA": [
        10,
        61,
        9
      ],
      "set_sha256": "502b3ead38ffafa02a8e7ffe9e9bbb03175e9ed8b4acd27d4bfe243011626688"
    },
    {
      "N": 263,
      "generator": [
        10,
        62,
        5
      ],
      "lambda": 4551,
      "L": 9202,
      "KA": [
        10,
        62,
        9
      ],
      "set_sha256": "e31a63ce8894a8f00d4fe39138b6285bb4d7bd7e85aebc09752354cd944030ad"
    },
    {
      "N": 263,
      "generator": [
        10,
        62,
        6
      ],
      "lambda": 3759,
      "L": 9202,
      "KA": [
        10,
        62,
        9
      ],
      "set_sha256": "e31a63ce8894a8f00d4fe39138b6285bb4d7bd7e85aebc09752354cd944030ad"
    },
    {
      "N": 263,
      "generator": [
        10,
        62,
        7
      ],
      "lambda": 2967,
      "L": 9202,
      "KA": [
        10,
        62,
        9
      ],
      "set_sha256": "e31a63ce8894a8f00d4fe39138b6285bb4d7bd7e85aebc09752354cd944030ad"
    },
    {
      "N": 263,
      "generator": [
        10,
        62,
        8
      ],
      "lambda": 2175,
      "L": 9202,
      "KA": [
        10,
        62,
        9
      ],
      "set_sha256": "e31a63ce8894a8f00d4fe39138b6285bb4d7bd7e85aebc09752354cd944030ad"
    },
    {
      "N": 263,
      "generator": [
        10,
        62,
        9
      ],
      "lambda": 1383,
      "L": 9202,
      "KA": [
        10,
        62,
        9
      ],
      "set_sha256": "e31a63ce8894a8f00d4fe39138b6285bb4d7bd7e85aebc09752354cd944030ad"
    },
    {
      "N": 265,
      "generator": [
        10,
        63,
        5
      ],
      "lambda": 4617,
      "L": 9334,
      "KA": [
        10,
        63,
        9
      ],
      "set_sha256": "ac0b1f91c355d6aa674752f3cc3c65c39b70f16daad882e787bc4924391fd7fa"
    },
    {
      "N": 265,
      "generator": [
        10,
        63,
        6
      ],
      "lambda": 3814,
      "L": 9334,
      "KA": [
        10,
        63,
        9
      ],
      "set_sha256": "ac0b1f91c355d6aa674752f3cc3c65c39b70f16daad882e787bc4924391fd7fa"
    },
    {
      "N": 265,
      "generator": [
        10,
        63,
        7
      ],
      "lambda": 3011,
      "L": 9334,
      "KA": [
        10,
        63,
        9
      ],
      "set_sha256": "ac0b1f91c355d6aa674752f3cc3c65c39b70f16daad882e787bc4924391fd7fa"
    },
    {
      "N": 265,
      "generator": [
        10,
        63,
        8
      ],
      "lambda": 2208,
      "L": 9334,
      "KA": [
        10,
        63,
        9
      ],
      "set_sha256": "ac0b1f91c355d6aa674752f3cc3c65c39b70f16daad882e787bc4924391fd7fa"
    },
    {
      "N": 265,
      "generator": [
        10,
        63,
        9
      ],
      "lambda": 1405,
      "L": 9334,
      "KA": [
        10,
        63,
        9
      ],
      "set_sha256": "ac0b1f91c355d6aa674752f3cc3c65c39b70f16daad882e787bc4924391fd7fa"
    },
    {
      "N": 267,
      "generator": [
        10,
        64,
        5
      ],
      "lambda": 4683,
      "L": 9466,
      "KA": [
        10,
        64,
        9
      ],
      "set_sha256": "64fe9eda05fc75db568e8f46626440cccb3f0d85e8b3bbebcf547697f0a1093f"
    },
    {
      "N": 267,
      "generator": [
        10,
        64,
        6
      ],
      "lambda": 3869,
      "L": 9466,
      "KA": [
        10,
        64,
        9
      ],
      "set_sha256": "64fe9eda05fc75db568e8f46626440cccb3f0d85e8b3bbebcf547697f0a1093f"
    },
    {
      "N": 267,
      "generator": [
        10,
        64,
        7
      ],
      "lambda": 3055,
      "L": 9466,
      "KA": [
        10,
        64,
        9
      ],
      "set_sha256": "64fe9eda05fc75db568e8f46626440cccb3f0d85e8b3bbebcf547697f0a1093f"
    },
    {
      "N": 267,
      "generator": [
        10,
        64,
        8
      ],
      "lambda": 2241,
      "L": 9466,
      "KA": [
        10,
        64,
        9
      ],
      "set_sha256": "64fe9eda05fc75db568e8f46626440cccb3f0d85e8b3bbebcf547697f0a1093f"
    },
    {
      "N": 267,
      "generator": [
        10,
        64,
        9
      ],
      "lambda": 1427,
      "L": 9466,
      "KA": [
        10,
        64,
        9
      ],
      "set_sha256": "64fe9eda05fc75db568e8f46626440cccb3f0d85e8b3bbebcf547697f0a1093f"
    },
    {
      "N": 220,
      "generator": [
        11,
        46,
        4
      ],
      "lambda": 3177,
      "L": 6475,
      "KA": [
        11,
        46,
        7
      ],
      "set_sha256": "5de0c80711c6fc793ecdbb9639fd19ba526d2f174d85a5f13552cdfc2e1583f3"
    },
    {
      "N": 220,
      "generator": [
        11,
        46,
        5
      ],
      "lambda": 2493,
      "L": 6475,
      "KA": [
        11,
        46,
        7
      ],
      "set_sha256": "5de0c80711c6fc793ecdbb9639fd19ba526d2f174d85a5f13552cdfc2e1583f3"
    },
    {
      "N": 220,
      "generator": [
        11,
        46,
        6
      ],
      "lambda": 1809,
      "L": 6475,
      "KA": [
        11,
        46,
        7
      ],
      "set_sha256": "5de0c80711c6fc793ecdbb9639fd19ba526d2f174d85a5f13552cdfc2e1583f3"
    },
    {
      "N": 220,
      "generator": [
        11,
        46,
        7
      ],
      "lambda": 1125,
      "L": 6475,
      "KA": [
        11,
        46,
        7
      ],
      "set_sha256": "5de0c80711c6fc793ecdbb9639fd19ba526d2f174d85a5f13552cdfc2e1583f3"
    },
    {
      "N": 222,
      "generator": [
        11,
        47,
        4
      ],
      "lambda": 3237,
      "L": 6595,
      "KA": [
        11,
        47,
        7
      ],
      "set_sha256": "7b3a82a0df64757af5518a9f6c43e9879cf7df2d2a5ee1fc2c1b90395aecd6a1"
    },
    {
      "N": 222,
      "generator": [
        11,
        47,
        5
      ],
      "lambda": 2541,
      "L": 6595,
      "KA": [
        11,
        47,
        7
      ],
      "set_sha256": "7b3a82a0df64757af5518a9f6c43e9879cf7df2d2a5ee1fc2c1b90395aecd6a1"
    },
    {
      "N": 222,
      "generator": [
        11,
        47,
        6
      ],
      "lambda": 1845,
      "L": 6595,
      "KA": [
        11,
        47,
        7
      ],
      "set_sha256": "7b3a82a0df64757af5518a9f6c43e9879cf7df2d2a5ee1fc2c1b90395aecd6a1"
    },
    {
      "N": 222,
      "generator": [
        11,
        47,
        7
      ],
      "lambda": 1149,
      "L": 6595,
      "KA": [
        11,
        47,
        7
      ],
      "set_sha256": "7b3a82a0df64757af5518a9f6c43e9879cf7df2d2a5ee1fc2c1b90395aecd6a1"
    },
    {
      "N": 240,
      "generator": [
        11,
        50,
        4
      ],
      "lambda": 4149,
      "L": 7687,
      "KA": [
        11,
        50,
        8
      ],
      "set_sha256": "03d8a53d2a1a97d30b8972eb21adfd2cbc1c3e61ed1a02abf7622dca1ab8794d"
    },
    {
      "N": 240,
      "generator": [
        11,
        50,
        5
      ],
      "lambda": 3417,
      "L": 7687,
      "KA": [
        11,
        50,
        8
      ],
      "set_sha256": "03d8a53d2a1a97d30b8972eb21adfd2cbc1c3e61ed1a02abf7622dca1ab8794d"
    },
    {
      "N": 240,
      "generator": [
        11,
        50,
        6
      ],
      "lambda": 2685,
      "L": 7687,
      "KA": [
        11,
        50,
        8
      ],
      "set_sha256": "03d8a53d2a1a97d30b8972eb21adfd2cbc1c3e61ed1a02abf7622dca1ab8794d"
    },
    {
      "N": 240,
      "generator": [
        11,
        50,
        7
      ],
      "lambda": 1953,
      "L": 7687,
      "KA": [
        11,
        50,
        8
      ],
      "set_sha256": "03d8a53d2a1a97d30b8972eb21adfd2cbc1c3e61ed1a02abf7622dca1ab8794d"
    },
    {
      "N": 240,
      "generator": [
        11,
        50,
        8
      ],
      "lambda": 1221,
      "L": 7687,
      "KA": [
        11,
        50,
        8
      ],
      "set_sha256": "03d8a53d2a1a97d30b8972eb21adfd2cbc1c3e61ed1a02abf7622dca1ab8794d"
    },
    {
      "N": 242,
      "generator": [
        11,
        51,
        4
      ],
      "lambda": 4221,
      "L": 7819,
      "KA": [
        11,
        51,
        8
      ],
      "set_sha256": "a85ca5bc8699f050761b9285b49fd5147c69e414eb5d08084540211834d59815"
    },
    {
      "N": 242,
      "generator": [
        11,
        51,
        5
      ],
      "lambda": 3477,
      "L": 7819,
      "KA": [
        11,
        51,
        8
      ],
      "set_sha256": "a85ca5bc8699f050761b9285b49fd5147c69e414eb5d08084540211834d59815"
    },
    {
      "N": 242,
      "generator": [
        11,
        51,
        6
      ],
      "lambda": 2733,
      "L": 7819,
      "KA": [
        11,
        51,
        8
      ],
      "set_sha256": "a85ca5bc8699f050761b9285b49fd5147c69e414eb5d08084540211834d59815"
    },
    {
      "N": 242,
      "generator": [
        11,
        51,
        7
      ],
      "lambda": 1989,
      "L": 7819,
      "KA": [
        11,
        51,
        8
      ],
      "set_sha256": "a85ca5bc8699f050761b9285b49fd5147c69e414eb5d08084540211834d59815"
    },
    {
      "N": 242,
      "generator": [
        11,
        51,
        8
      ],
      "lambda": 1245,
      "L": 7819,
      "KA": [
        11,
        51,
        8
      ],
      "set_sha256": "a85ca5bc8699f050761b9285b49fd5147c69e414eb5d08084540211834d59815"
    },
    {
      "N": 244,
      "generator": [
        11,
        52,
        4
      ],
      "lambda": 4293,
      "L": 7951,
      "KA": [
        11,
        52,
        8
      ],
      "set_sha256": "653502bde248d2762337c4f9ece4887851ba479a693ded95c4f8da491f7c301d"
    },
    {
      "N": 244,
      "generator": [
        11,
        52,
        5
      ],
      "lambda": 3537,
      "L": 7951,
      "KA": [
        11,
        52,
        8
      ],
      "set_sha256": "653502bde248d2762337c4f9ece4887851ba479a693ded95c4f8da491f7c301d"
    },
    {
      "N": 244,
      "generator": [
        11,
        52,
        6
      ],
      "lambda": 2781,
      "L": 7951,
      "KA": [
        11,
        52,
        8
      ],
      "set_sha256": "653502bde248d2762337c4f9ece4887851ba479a693ded95c4f8da491f7c301d"
    },
    {
      "N": 244,
      "generator": [
        11,
        52,
        7
      ],
      "lambda": 2025,
      "L": 7951,
      "KA": [
        11,
        52,
        8
      ],
      "set_sha256": "653502bde248d2762337c4f9ece4887851ba479a693ded95c4f8da491f7c301d"
    },
    {
      "N": 244,
      "generator": [
        11,
        52,
        8
      ],
      "lambda": 1269,
      "L": 7951,
      "KA": [
        11,
        52,
        8
      ],
      "set_sha256": "653502bde248d2762337c4f9ece4887851ba479a693ded95c4f8da491f7c301d"
    },
    {
      "N": 246,
      "generator": [
        11,
        53,
        4
      ],
      "lambda": 4365,
      "L": 8083,
      "KA": [
        11,
        53,
        8
      ],
      "set_sha256": "6c38da1fedb258c5391373f0435c74d00aca2d5ed6acc60a2063a3b548e6720c"
    },
    {
      "N": 246,
      "generator": [
        11,
        53,
        5
      ],
      "lambda": 3597,
      "L": 8083,
      "KA": [
        11,
        53,
        8
      ],
      "set_sha256": "6c38da1fedb258c5391373f0435c74d00aca2d5ed6acc60a2063a3b548e6720c"
    },
    {
      "N": 246,
      "generator": [
        11,
        53,
        6
      ],
      "lambda": 2829,
      "L": 8083,
      "KA": [
        11,
        53,
        8
      ],
      "set_sha256": "6c38da1fedb258c5391373f0435c74d00aca2d5ed6acc60a2063a3b548e6720c"
    },
    {
      "N": 246,
      "generator": [
        11,
        53,
        7
      ],
      "lambda": 2061,
      "L": 8083,
      "KA": [
        11,
        53,
        8
      ],
      "set_sha256": "6c38da1fedb258c5391373f0435c74d00aca2d5ed6acc60a2063a3b548e6720c"
    },
    {
      "N": 246,
      "generator": [
        11,
        53,
        8
      ],
      "lambda": 1293,
      "L": 8083,
      "KA": [
        11,
        53,
        8
      ],
      "set_sha256": "6c38da1fedb258c5391373f0435c74d00aca2d5ed6acc60a2063a3b548e6720c"
    },
    {
      "N": 248,
      "generator": [
        11,
        54,
        4
      ],
      "lambda": 4437,
      "L": 8215,
      "KA": [
        11,
        54,
        8
      ],
      "set_sha256": "fbb135c435d5cd0a765bbbbdd9ec83cbb3c29696c196973731ab2ec101b8c35a"
    },
    {
      "N": 248,
      "generator": [
        11,
        54,
        5
      ],
      "lambda": 3657,
      "L": 8215,
      "KA": [
        11,
        54,
        8
      ],
      "set_sha256": "fbb135c435d5cd0a765bbbbdd9ec83cbb3c29696c196973731ab2ec101b8c35a"
    },
    {
      "N": 248,
      "generator": [
        11,
        54,
        6
      ],
      "lambda": 2877,
      "L": 8215,
      "KA": [
        11,
        54,
        8
      ],
      "set_sha256": "fbb135c435d5cd0a765bbbbdd9ec83cbb3c29696c196973731ab2ec101b8c35a"
    },
    {
      "N": 248,
      "generator": [
        11,
        54,
        7
      ],
      "lambda": 2097,
      "L": 8215,
      "KA": [
        11,
        54,
        8
      ],
      "set_sha256": "fbb135c435d5cd0a765bbbbdd9ec83cbb3c29696c196973731ab2ec101b8c35a"
    },
    {
      "N": 248,
      "generator": [
        11,
        54,
        8
      ],
      "lambda": 1317,
      "L": 8215,
      "KA": [
        11,
        54,
        8
      ],
      "set_sha256": "fbb135c435d5cd0a765bbbbdd9ec83cbb3c29696c196973731ab2ec101b8c35a"
    },
    {
      "N": 250,
      "generator": [
        11,
        55,
        4
      ],
      "lambda": 4509,
      "L": 8347,
      "KA": [
        11,
        55,
        8
      ],
      "set_sha256": "291df84c7fe1afa618c760093ca486532b0c70231196a6761d042e3cfe4d05c3"
    },
    {
      "N": 250,
      "generator": [
        11,
        55,
        5
      ],
      "lambda": 3717,
      "L": 8347,
      "KA": [
        11,
        55,
        8
      ],
      "set_sha256": "291df84c7fe1afa618c760093ca486532b0c70231196a6761d042e3cfe4d05c3"
    },
    {
      "N": 250,
      "generator": [
        11,
        55,
        6
      ],
      "lambda": 2925,
      "L": 8347,
      "KA": [
        11,
        55,
        8
      ],
      "set_sha256": "291df84c7fe1afa618c760093ca486532b0c70231196a6761d042e3cfe4d05c3"
    },
    {
      "N": 250,
      "generator": [
        11,
        55,
        7
      ],
      "lambda": 2133,
      "L": 8347,
      "KA": [
        11,
        55,
        8
      ],
      "set_sha256": "291df84c7fe1afa618c760093ca486532b0c70231196a6761d042e3cfe4d05c3"
    },
    {
      "N": 250,
      "generator": [
        11,
        55,
        8
      ],
      "lambda": 1341,
      "L": 8347,
      "KA": [
        11,
        55,
        8
      ],
      "set_sha256": "291df84c7fe1afa618c760093ca486532b0c70231196a6761d042e3cfe4d05c3"
    },
    {
      "N": 252,
      "generator": [
        11,
        56,
        4
      ],
      "lambda": 4581,
      "L": 8479,
      "KA": [
        11,
        56,
        8
      ],
      "set_sha256": "7a386fa64c8881f5fba6bcd9368e6094238840b9a85d1969d372d09a5af96520"
    },
    {
      "N": 252,
      "generator": [
        11,
        56,
        5
      ],
      "lambda": 3777,
      "L": 8479,
      "KA": [
        11,
        56,
        8
      ],
      "set_sha256": "7a386fa64c8881f5fba6bcd9368e6094238840b9a85d1969d372d09a5af96520"
    },
    {
      "N": 252,
      "generator": [
        11,
        56,
        6
      ],
      "lambda": 2973,
      "L": 8479,
      "KA": [
        11,
        56,
        8
      ],
      "set_sha256": "7a386fa64c8881f5fba6bcd9368e6094238840b9a85d1969d372d09a5af96520"
    },
    {
      "N": 252,
      "generator": [
        11,
        56,
        7
      ],
      "lambda": 2169,
      "L": 8479,
      "KA": [
        11,
        56,
        8
      ],
      "set_sha256": "7a386fa64c8881f5fba6bcd9368e6094238840b9a85d1969d372d09a5af96520"
    },
    {
      "N": 252,
      "generator": [
        11,
        56,
        8
      ],
      "lambda": 1365,
      "L": 8479,
      "KA": [
        11,
        56,
        8
      ],
      "set_sha256": "7a386fa64c8881f5fba6bcd9368e6094238840b9a85d1969d372d09a5af96520"
    },
    {
      "N": 254,
      "generator": [
        11,
        57,
        4
      ],
      "lambda": 4653,
      "L": 8611,
      "KA": [
        11,
        57,
        8
      ],
      "set_sha256": "84f6b2002a6d173044d8d53f4f3b0a7838f3d81650d7341ab7bb5fffd29ac839"
    },
    {
      "N": 254,
      "generator": [
        11,
        57,
        5
      ],
      "lambda": 3837,
      "L": 8611,
      "KA": [
        11,
        57,
        8
      ],
      "set_sha256": "84f6b2002a6d173044d8d53f4f3b0a7838f3d81650d7341ab7bb5fffd29ac839"
    },
    {
      "N": 254,
      "generator": [
        11,
        57,
        6
      ],
      "lambda": 3021,
      "L": 8611,
      "KA": [
        11,
        57,
        8
      ],
      "set_sha256": "84f6b2002a6d173044d8d53f4f3b0a7838f3d81650d7341ab7bb5fffd29ac839"
    },
    {
      "N": 254,
      "generator": [
        11,
        57,
        7
      ],
      "lambda": 2205,
      "L": 8611,
      "KA": [
        11,
        57,
        8
      ],
      "set_sha256": "84f6b2002a6d173044d8d53f4f3b0a7838f3d81650d7341ab7bb5fffd29ac839"
    },
    {
      "N": 254,
      "generator": [
        11,
        57,
        8
      ],
      "lambda": 1389,
      "L": 8611,
      "KA": [
        11,
        57,
        8
      ],
      "set_sha256": "84f6b2002a6d173044d8d53f4f3b0a7838f3d81650d7341ab7bb5fffd29ac839"
    },
    {
      "N": 256,
      "generator": [
        11,
        58,
        4
      ],
      "lambda": 4725,
      "L": 8743,
      "KA": [
        11,
        58,
        8
      ],
      "set_sha256": "cbd6ae501da1471b95155b28d70bc2521546e370e1ac8e916d6f0fe6fa29ffa8"
    },
    {
      "N": 256,
      "generator": [
        11,
        58,
        5
      ],
      "lambda": 3897,
      "L": 8743,
      "KA": [
        11,
        58,
        8
      ],
      "set_sha256": "cbd6ae501da1471b95155b28d70bc2521546e370e1ac8e916d6f0fe6fa29ffa8"
    },
    {
      "N": 256,
      "generator": [
        11,
        58,
        6
      ],
      "lambda": 3069,
      "L": 8743,
      "KA": [
        11,
        58,
        8
      ],
      "set_sha256": "cbd6ae501da1471b95155b28d70bc2521546e370e1ac8e916d6f0fe6fa29ffa8"
    },
    {
      "N": 256,
      "generator": [
        11,
        58,
        7
      ],
      "lambda": 2241,
      "L": 8743,
      "KA": [
        11,
        58,
        8
      ],
      "set_sha256": "cbd6ae501da1471b95155b28d70bc2521546e370e1ac8e916d6f0fe6fa29ffa8"
    },
    {
      "N": 256,
      "generator": [
        11,
        58,
        8
      ],
      "lambda": 1413,
      "L": 8743,
      "KA": [
        11,
        58,
        8
      ],
      "set_sha256": "cbd6ae501da1471b95155b28d70bc2521546e370e1ac8e916d6f0fe6fa29ffa8"
    },
    {
      "N": 258,
      "generator": [
        11,
        59,
        4
      ],
      "lambda": 4797,
      "L": 8875,
      "KA": [
        11,
        59,
        8
      ],
      "set_sha256": "92df6a7a62550b0c0ef343a4ce1bb6234e433ed7bb98e18ba98a07de566ec42d"
    },
    {
      "N": 258,
      "generator": [
        11,
        59,
        5
      ],
      "lambda": 3957,
      "L": 8875,
      "KA": [
        11,
        59,
        8
      ],
      "set_sha256": "92df6a7a62550b0c0ef343a4ce1bb6234e433ed7bb98e18ba98a07de566ec42d"
    },
    {
      "N": 258,
      "generator": [
        11,
        59,
        6
      ],
      "lambda": 3117,
      "L": 8875,
      "KA": [
        11,
        59,
        8
      ],
      "set_sha256": "92df6a7a62550b0c0ef343a4ce1bb6234e433ed7bb98e18ba98a07de566ec42d"
    },
    {
      "N": 258,
      "generator": [
        11,
        59,
        7
      ],
      "lambda": 2277,
      "L": 8875,
      "KA": [
        11,
        59,
        8
      ],
      "set_sha256": "92df6a7a62550b0c0ef343a4ce1bb6234e433ed7bb98e18ba98a07de566ec42d"
    },
    {
      "N": 258,
      "generator": [
        11,
        59,
        8
      ],
      "lambda": 1437,
      "L": 8875,
      "KA": [
        11,
        59,
        8
      ],
      "set_sha256": "92df6a7a62550b0c0ef343a4ce1bb6234e433ed7bb98e18ba98a07de566ec42d"
    },
    {
      "N": 278,
      "generator": [
        11,
        63,
        5
      ],
      "lambda": 5085,
      "L": 10291,
      "KA": [
        11,
        63,
        9
      ],
      "set_sha256": "e1c1f58b9e895c935b04b634046a87e5f87cc34d3fb391c39fe870431d6967c8"
    },
    {
      "N": 278,
      "generator": [
        11,
        63,
        6
      ],
      "lambda": 4197,
      "L": 10291,
      "KA": [
        11,
        63,
        9
      ],
      "set_sha256": "e1c1f58b9e895c935b04b634046a87e5f87cc34d3fb391c39fe870431d6967c8"
    },
    {
      "N": 278,
      "generator": [
        11,
        63,
        7
      ],
      "lambda": 3309,
      "L": 10291,
      "KA": [
        11,
        63,
        9
      ],
      "set_sha256": "e1c1f58b9e895c935b04b634046a87e5f87cc34d3fb391c39fe870431d6967c8"
    },
    {
      "N": 278,
      "generator": [
        11,
        63,
        8
      ],
      "lambda": 2421,
      "L": 10291,
      "KA": [
        11,
        63,
        9
      ],
      "set_sha256": "e1c1f58b9e895c935b04b634046a87e5f87cc34d3fb391c39fe870431d6967c8"
    },
    {
      "N": 278,
      "generator": [
        11,
        63,
        9
      ],
      "lambda": 1533,
      "L": 10291,
      "KA": [
        11,
        63,
        9
      ],
      "set_sha256": "e1c1f58b9e895c935b04b634046a87e5f87cc34d3fb391c39fe870431d6967c8"
    },
    {
      "N": 280,
      "generator": [
        11,
        64,
        5
      ],
      "lambda": 5157,
      "L": 10435,
      "KA": [
        11,
        64,
        9
      ],
      "set_sha256": "32473dca3fc1cebc64ef2847d4cc72073f00403b4f0d49ae75f4815107cb7919"
    },
    {
      "N": 280,
      "generator": [
        11,
        64,
        6
      ],
      "lambda": 4257,
      "L": 10435,
      "KA": [
        11,
        64,
        9
      ],
      "set_sha256": "32473dca3fc1cebc64ef2847d4cc72073f00403b4f0d49ae75f4815107cb7919"
    },
    {
      "N": 280,
      "generator": [
        11,
        64,
        7
      ],
      "lambda": 3357,
      "L": 10435,
      "KA": [
        11,
        64,
        9
      ],
      "set_sha256": "32473dca3fc1cebc64ef2847d4cc72073f00403b4f0d49ae75f4815107cb7919"
    },
    {
      "N": 280,
      "generator": [
        11,
        64,
        8
      ],
      "lambda": 2457,
      "L": 10435,
      "KA": [
        11,
        64,
        9
      ],
      "set_sha256": "32473dca3fc1cebc64ef2847d4cc72073f00403b4f0d49ae75f4815107cb7919"
    },
    {
      "N": 280,
      "generator": [
        11,
        64,
        9
      ],
      "lambda": 1557,
      "L": 10435,
      "KA": [
        11,
        64,
        9
      ],
      "set_sha256": "32473dca3fc1cebc64ef2847d4cc72073f00403b4f0d49ae75f4815107cb7919"
    },
    {
      "N": 282,
      "generator": [
        11,
        65,
        5
      ],
      "lambda": 5229,
      "L": 10579,
      "KA": [
        11,
        65,
        9
      ],
      "set_sha256": "cc8a12f4e83d7b919fc30d860e5cded29c8eeb301564e9ead88031308300c156"
    },
    {
      "N": 282,
      "generator": [
        11,
        65,
        6
      ],
      "lambda": 4317,
      "L": 10579,
      "KA": [
        11,
        65,
        9
      ],
      "set_sha256": "cc8a12f4e83d7b919fc30d860e5cded29c8eeb301564e9ead88031308300c156"
    },
    {
      "N": 282,
      "generator": [
        11,
        65,
        7
      ],
      "lambda": 3405,
      "L": 10579,
      "KA": [
        11,
        65,
        9
      ],
      "set_sha256": "cc8a12f4e83d7b919fc30d860e5cded29c8eeb301564e9ead88031308300c156"
    },
    {
      "N": 282,
      "generator": [
        11,
        65,
        8
      ],
      "lambda": 2493,
      "L": 10579,
      "KA": [
        11,
        65,
        9
      ],
      "set_sha256": "cc8a12f4e83d7b919fc30d860e5cded29c8eeb301564e9ead88031308300c156"
    },
    {
      "N": 282,
      "generator": [
        11,
        65,
        9
      ],
      "lambda": 1581,
      "L": 10579,
      "KA": [
        11,
        65,
        9
      ],
      "set_sha256": "cc8a12f4e83d7b919fc30d860e5cded29c8eeb301564e9ead88031308300c156"
    },
    {
      "N": 235,
      "generator": [
        12,
        48,
        4
      ],
      "lambda": 3611,
      "L": 7366,
      "KA": [
        12,
        48,
        7
      ],
      "set_sha256": "8f79a498fd8ed6eebb019ef2864e15b3cb5b07dbf8f9e5b9b3b479d12644b3fa"
    },
    {
      "N": 235,
      "generator": [
        12,
        48,
        5
      ],
      "lambda": 2831,
      "L": 7366,
      "KA": [
        12,
        48,
        7
      ],
      "set_sha256": "8f79a498fd8ed6eebb019ef2864e15b3cb5b07dbf8f9e5b9b3b479d12644b3fa"
    },
    {
      "N": 235,
      "generator": [
        12,
        48,
        6
      ],
      "lambda": 2051,
      "L": 7366,
      "KA": [
        12,
        48,
        7
      ],
      "set_sha256": "8f79a498fd8ed6eebb019ef2864e15b3cb5b07dbf8f9e5b9b3b479d12644b3fa"
    },
    {
      "N": 235,
      "generator": [
        12,
        48,
        7
      ],
      "lambda": 1271,
      "L": 7366,
      "KA": [
        12,
        48,
        7
      ],
      "set_sha256": "8f79a498fd8ed6eebb019ef2864e15b3cb5b07dbf8f9e5b9b3b479d12644b3fa"
    },
    {
      "N": 237,
      "generator": [
        12,
        49,
        4
      ],
      "lambda": 3676,
      "L": 7496,
      "KA": [
        12,
        49,
        7
      ],
      "set_sha256": "186251183de2fdf6822cb26795b9d54fd407f52f9658cbe26e3aabe0800f12bd"
    },
    {
      "N": 237,
      "generator": [
        12,
        49,
        5
      ],
      "lambda": 2883,
      "L": 7496,
      "KA": [
        12,
        49,
        7
      ],
      "set_sha256": "186251183de2fdf6822cb26795b9d54fd407f52f9658cbe26e3aabe0800f12bd"
    },
    {
      "N": 237,
      "generator": [
        12,
        49,
        6
      ],
      "lambda": 2090,
      "L": 7496,
      "KA": [
        12,
        49,
        7
      ],
      "set_sha256": "186251183de2fdf6822cb26795b9d54fd407f52f9658cbe26e3aabe0800f12bd"
    },
    {
      "N": 237,
      "generator": [
        12,
        49,
        7
      ],
      "lambda": 1297,
      "L": 7496,
      "KA": [
        12,
        49,
        7
      ],
      "set_sha256": "186251183de2fdf6822cb26795b9d54fd407f52f9658cbe26e3aabe0800f12bd"
    },
    {
      "N": 239,
      "generator": [
        12,
        50,
        4
      ],
      "lambda": 3741,
      "L": 7626,
      "KA": [
        12,
        50,
        7
      ],
      "set_sha256": "16d0d08266ce8372b40b7f11c487cda836c16c890e7f7fe867b189d130fc96c9"
    },
    {
      "N": 239,
      "generator": [
        12,
        50,
        5
      ],
      "lambda": 2935,
      "L": 7626,
      "KA": [
        12,
        50,
        7
      ],
      "set_sha256": "16d0d08266ce8372b40b7f11c487cda836c16c890e7f7fe867b189d130fc96c9"
    },
    {
      "N": 239,
      "generator": [
        12,
        50,
        6
      ],
      "lambda": 2129,
      "L": 7626,
      "KA": [
        12,
        50,
        7
      ],
      "set_sha256": "16d0d08266ce8372b40b7f11c487cda836c16c890e7f7fe867b189d130fc96c9"
    },
    {
      "N": 239,
      "generator": [
        12,
        50,
        7
      ],
      "lambda": 1323,
      "L": 7626,
      "KA": [
        12,
        50,
        7
      ],
      "set_sha256": "16d0d08266ce8372b40b7f11c487cda836c16c890e7f7fe867b189d130fc96c9"
    },
    {
      "N": 241,
      "generator": [
        12,
        51,
        4
      ],
      "lambda": 3806,
      "L": 7756,
      "KA": [
        12,
        51,
        7
      ],
      "set_sha256": "2f92c09b150f65aec8775f21123d16f69e51fc6506b90a7f9fc33ec92cde950d"
    },
    {
      "N": 241,
      "generator": [
        12,
        51,
        5
      ],
      "lambda": 2987,
      "L": 7756,
      "KA": [
        12,
        51,
        7
      ],
      "set_sha256": "2f92c09b150f65aec8775f21123d16f69e51fc6506b90a7f9fc33ec92cde950d"
    },
    {
      "N": 241,
      "generator": [
        12,
        51,
        6
      ],
      "lambda": 2168,
      "L": 7756,
      "KA": [
        12,
        51,
        7
      ],
      "set_sha256": "2f92c09b150f65aec8775f21123d16f69e51fc6506b90a7f9fc33ec92cde950d"
    },
    {
      "N": 241,
      "generator": [
        12,
        51,
        7
      ],
      "lambda": 1349,
      "L": 7756,
      "KA": [
        12,
        51,
        7
      ],
      "set_sha256": "2f92c09b150f65aec8775f21123d16f69e51fc6506b90a7f9fc33ec92cde950d"
    },
    {
      "N": 243,
      "generator": [
        12,
        52,
        4
      ],
      "lambda": 3871,
      "L": 7886,
      "KA": [
        12,
        52,
        7
      ],
      "set_sha256": "2f922df40e14cf5201b3f25150f43fd93f8f711740ff84744e2634ca9fb97397"
    },
    {
      "N": 243,
      "generator": [
        12,
        52,
        5
      ],
      "lambda": 3039,
      "L": 7886,
      "KA": [
        12,
        52,
        7
      ],
      "set_sha256": "2f922df40e14cf5201b3f25150f43fd93f8f711740ff84744e2634ca9fb97397"
    },
    {
      "N": 243,
      "generator": [
        12,
        52,
        6
      ],
      "lambda": 2207,
      "L": 7886,
      "KA": [
        12,
        52,
        7
      ],
      "set_sha256": "2f922df40e14cf5201b3f25150f43fd93f8f711740ff84744e2634ca9fb97397"
    },
    {
      "N": 243,
      "generator": [
        12,
        52,
        7
      ],
      "lambda": 1375,
      "L": 7886,
      "KA": [
        12,
        52,
        7
      ],
      "set_sha256": "2f922df40e14cf5201b3f25150f43fd93f8f711740ff84744e2634ca9fb97397"
    },
    {
      "N": 245,
      "generator": [
        12,
        53,
        4
      ],
      "lambda": 3936,
      "L": 8016,
      "KA": [
        12,
        53,
        7
      ],
      "set_sha256": "91535d5bf012383f60d6aca8aa46717c689f035bbca9931e2b6c54aa01fd489a"
    },
    {
      "N": 245,
      "generator": [
        12,
        53,
        5
      ],
      "lambda": 3091,
      "L": 8016,
      "KA": [
        12,
        53,
        7
      ],
      "set_sha256": "91535d5bf012383f60d6aca8aa46717c689f035bbca9931e2b6c54aa01fd489a"
    },
    {
      "N": 245,
      "generator": [
        12,
        53,
        6
      ],
      "lambda": 2246,
      "L": 8016,
      "KA": [
        12,
        53,
        7
      ],
      "set_sha256": "91535d5bf012383f60d6aca8aa46717c689f035bbca9931e2b6c54aa01fd489a"
    },
    {
      "N": 245,
      "generator": [
        12,
        53,
        7
      ],
      "lambda": 1401,
      "L": 8016,
      "KA": [
        12,
        53,
        7
      ],
      "set_sha256": "91535d5bf012383f60d6aca8aa46717c689f035bbca9931e2b6c54aa01fd489a"
    },
    {
      "N": 247,
      "generator": [
        12,
        54,
        4
      ],
      "lambda": 4001,
      "L": 8146,
      "KA": [
        12,
        54,
        7
      ],
      "set_sha256": "bb2335a4e17e69d6545a05900d3abcc8c972d2fe553de861691d21a660ee9a26"
    },
    {
      "N": 247,
      "generator": [
        12,
        54,
        5
      ],
      "lambda": 3143,
      "L": 8146,
      "KA": [
        12,
        54,
        7
      ],
      "set_sha256": "bb2335a4e17e69d6545a05900d3abcc8c972d2fe553de861691d21a660ee9a26"
    },
    {
      "N": 247,
      "generator": [
        12,
        54,
        6
      ],
      "lambda": 2285,
      "L": 8146,
      "KA": [
        12,
        54,
        7
      ],
      "set_sha256": "bb2335a4e17e69d6545a05900d3abcc8c972d2fe553de861691d21a660ee9a26"
    },
    {
      "N": 247,
      "generator": [
        12,
        54,
        7
      ],
      "lambda": 1427,
      "L": 8146,
      "KA": [
        12,
        54,
        7
      ],
      "set_sha256": "bb2335a4e17e69d6545a05900d3abcc8c972d2fe553de861691d21a660ee9a26"
    },
    {
      "N": 266,
      "generator": [
        12,
        57,
        4
      ],
      "lambda": 5093,
      "L": 9433,
      "KA": [
        12,
        57,
        8
      ],
      "set_sha256": "f7c48b4edab70013219a704e884cef234e278a8f3899b5c073f5f3f2af994128"
    },
    {
      "N": 266,
      "generator": [
        12,
        57,
        5
      ],
      "lambda": 4196,
      "L": 9433,
      "KA": [
        12,
        57,
        8
      ],
      "set_sha256": "f7c48b4edab70013219a704e884cef234e278a8f3899b5c073f5f3f2af994128"
    },
    {
      "N": 266,
      "generator": [
        12,
        57,
        6
      ],
      "lambda": 3299,
      "L": 9433,
      "KA": [
        12,
        57,
        8
      ],
      "set_sha256": "f7c48b4edab70013219a704e884cef234e278a8f3899b5c073f5f3f2af994128"
    },
    {
      "N": 266,
      "generator": [
        12,
        57,
        7
      ],
      "lambda": 2402,
      "L": 9433,
      "KA": [
        12,
        57,
        8
      ],
      "set_sha256": "f7c48b4edab70013219a704e884cef234e278a8f3899b5c073f5f3f2af994128"
    },
    {
      "N": 266,
      "generator": [
        12,
        57,
        8
      ],
      "lambda": 1505,
      "L": 9433,
      "KA": [
        12,
        57,
        8
      ],
      "set_sha256": "f7c48b4edab70013219a704e884cef234e278a8f3899b5c073f5f3f2af994128"
    },
    {
      "N": 268,
      "generator": [
        12,
        58,
        4
      ],
      "lambda": 5171,
      "L": 9576,
      "KA": [
        12,
        58,
        8
      ],
      "set_sha256": "1f21d78207ac6fda05a548b20ffebf5f52034a2ef481c6b9901b1831e19b789c"
    },
    {
      "N": 268,
      "generator": [
        12,
        58,
        5
      ],
      "lambda": 4261,
      "L": 9576,
      "KA": [
        12,
        58,
        8
      ],
      "set_sha256": "1f21d78207ac6fda05a548b20ffebf5f52034a2ef481c6b9901b1831e19b789c"
    },
    {
      "N": 268,
      "generator": [
        12,
        58,
        6
      ],
      "lambda": 3351,
      "L": 9576,
      "KA": [
        12,
        58,
        8
      ],
      "set_sha256": "1f21d78207ac6fda05a548b20ffebf5f52034a2ef481c6b9901b1831e19b789c"
    },
    {
      "N": 268,
      "generator": [
        12,
        58,
        7
      ],
      "lambda": 2441,
      "L": 9576,
      "KA": [
        12,
        58,
        8
      ],
      "set_sha256": "1f21d78207ac6fda05a548b20ffebf5f52034a2ef481c6b9901b1831e19b789c"
    },
    {
      "N": 268,
      "generator": [
        12,
        58,
        8
      ],
      "lambda": 1531,
      "L": 9576,
      "KA": [
        12,
        58,
        8
      ],
      "set_sha256": "1f21d78207ac6fda05a548b20ffebf5f52034a2ef481c6b9901b1831e19b789c"
    },
    {
      "N": 270,
      "generator": [
        12,
        59,
        4
      ],
      "lambda": 5249,
      "L": 9719,
      "KA": [
        12,
        59,
        8
      ],
      "set_sha256": "ec53855e39469fed54f73ec85e2a911bfc903d0c3714a9e1307fcfa95bf1e310"
    },
    {
      "N": 270,
      "generator": [
        12,
        59,
        5
      ],
      "lambda": 4326,
      "L": 9719,
      "KA": [
        12,
        59,
        8
      ],
      "set_sha256": "ec53855e39469fed54f73ec85e2a911bfc903d0c3714a9e1307fcfa95bf1e310"
    },
    {
      "N": 270,
      "generator": [
        12,
        59,
        6
      ],
      "lambda": 3403,
      "L": 9719,
      "KA": [
        12,
        59,
        8
      ],
      "set_sha256": "ec53855e39469fed54f73ec85e2a911bfc903d0c3714a9e1307fcfa95bf1e310"
    },
    {
      "N": 270,
      "generator": [
        12,
        59,
        7
      ],
      "lambda": 2480,
      "L": 9719,
      "KA": [
        12,
        59,
        8
      ],
      "set_sha256": "ec53855e39469fed54f73ec85e2a911bfc903d0c3714a9e1307fcfa95bf1e310"
    },
    {
      "N": 270,
      "generator": [
        12,
        59,
        8
      ],
      "lambda": 1557,
      "L": 9719,
      "KA": [
        12,
        59,
        8
      ],
      "set_sha256": "ec53855e39469fed54f73ec85e2a911bfc903d0c3714a9e1307fcfa95bf1e310"
    },
    {
      "N": 272,
      "generator": [
        12,
        60,
        4
      ],
      "lambda": 5327,
      "L": 9862,
      "KA": [
        12,
        60,
        8
      ],
      "set_sha256": "436cbd0b5b29df3760dd3e052130f719353601368da0572347d852af0439bf90"
    },
    {
      "N": 272,
      "generator": [
        12,
        60,
        5
      ],
      "lambda": 4391,
      "L": 9862,
      "KA": [
        12,
        60,
        8
      ],
      "set_sha256": "436cbd0b5b29df3760dd3e052130f719353601368da0572347d852af0439bf90"
    },
    {
      "N": 272,
      "generator": [
        12,
        60,
        6
      ],
      "lambda": 3455,
      "L": 9862,
      "KA": [
        12,
        60,
        8
      ],
      "set_sha256": "436cbd0b5b29df3760dd3e052130f719353601368da0572347d852af0439bf90"
    },
    {
      "N": 272,
      "generator": [
        12,
        60,
        7
      ],
      "lambda": 2519,
      "L": 9862,
      "KA": [
        12,
        60,
        8
      ],
      "set_sha256": "436cbd0b5b29df3760dd3e052130f719353601368da0572347d852af0439bf90"
    },
    {
      "N": 272,
      "generator": [
        12,
        60,
        8
      ],
      "lambda": 1583,
      "L": 9862,
      "KA": [
        12,
        60,
        8
      ],
      "set_sha256": "436cbd0b5b29df3760dd3e052130f719353601368da0572347d852af0439bf90"
    },
    {
      "N": 274,
      "generator": [
        12,
        61,
        4
      ],
      "lambda": 5405,
      "L": 10005,
      "KA": [
        12,
        61,
        8
      ],
      "set_sha256": "5e59b0b8cf693239e3f13c65e366687c2a5e98e12ae303422c58f9af3a5d0ce9"
    },
    {
      "N": 274,
      "generator": [
        12,
        61,
        5
      ],
      "lambda": 4456,
      "L": 10005,
      "KA": [
        12,
        61,
        8
      ],
      "set_sha256": "5e59b0b8cf693239e3f13c65e366687c2a5e98e12ae303422c58f9af3a5d0ce9"
    },
    {
      "N": 274,
      "generator": [
        12,
        61,
        6
      ],
      "lambda": 3507,
      "L": 10005,
      "KA": [
        12,
        61,
        8
      ],
      "set_sha256": "5e59b0b8cf693239e3f13c65e366687c2a5e98e12ae303422c58f9af3a5d0ce9"
    },
    {
      "N": 274,
      "generator": [
        12,
        61,
        7
      ],
      "lambda": 2558,
      "L": 10005,
      "KA": [
        12,
        61,
        8
      ],
      "set_sha256": "5e59b0b8cf693239e3f13c65e366687c2a5e98e12ae303422c58f9af3a5d0ce9"
    },
    {
      "N": 274,
      "generator": [
        12,
        61,
        8
      ],
      "lambda": 1609,
      "L": 10005,
      "KA": [
        12,
        61,
        8
      ],
      "set_sha256": "5e59b0b8cf693239e3f13c65e366687c2a5e98e12ae303422c58f9af3a5d0ce9"
    },
    {
      "N": 276,
      "generator": [
        12,
        62,
        4
      ],
      "lambda": 5483,
      "L": 10148,
      "KA": [
        12,
        62,
        8
      ],
      "set_sha256": "796c86ab95cfddb65dfbd03c9aeb9faaa9c4f1d0a9bab12898da7d461113c109"
    },
    {
      "N": 276,
      "generator": [
        12,
        62,
        5
      ],
      "lambda": 4521,
      "L": 10148,
      "KA": [
        12,
        62,
        8
      ],
      "set_sha256": "796c86ab95cfddb65dfbd03c9aeb9faaa9c4f1d0a9bab12898da7d461113c109"
    },
    {
      "N": 289,
      "generator": [
        12,
        62,
        5
      ],
      "lambda": 5483,
      "L": 11110,
      "KA": [
        12,
        62,
        9
      ],
      "set_sha256": "0b95dbc899236cd3c589294bc7b033cd0c26183e75e1bf45ff176c5297271ab9"
    },
    {
      "N": 276,
      "generator": [
        12,
        62,
        6
      ],
      "lambda": 3559,
      "L": 10148,
      "KA": [
        12,
        62,
        8
      ],
      "set_sha256": "796c86ab95cfddb65dfbd03c9aeb9faaa9c4f1d0a9bab12898da7d461113c109"
    },
    {
      "N": 289,
      "generator": [
        12,
        62,
        6
      ],
      "lambda": 4521,
      "L": 11110,
      "KA": [
        12,
        62,
        9
      ],
      "set_sha256": "0b95dbc899236cd3c589294bc7b033cd0c26183e75e1bf45ff176c5297271ab9"
    },
    {
      "N": 276,
      "generator": [
        12,
        62,
        7
      ],
      "lambda": 2597,
      "L": 10148,
      "KA": [
        12,
        62,
        8
      ],
      "set_sha256": "796c86ab95cfddb65dfbd03c9aeb9faaa9c4f1d0a9bab12898da7d461113c109"
    },
    {
      "N": 289,
      "generator": [
        12,
        62,
        7
      ],
      "lambda": 3559,
      "L": 11110,
      "KA": [
        12,
        62,
        9
      ],
      "set_sha256": "0b95dbc899236cd3c589294bc7b033cd0c26183e75e1bf45ff176c5297271ab9"
    },
    {
      "N": 276,
      "generator": [
        12,
        62,
        8
      ],
      "lambda": 1635,
      "L": 10148,
      "KA": [
        12,
        62,
        8
      ],
      "set_sha256": "796c86ab95cfddb65dfbd03c9aeb9faaa9c4f1d0a9bab12898da7d461113c109"
    },
    {
      "N": 289,
      "generator": [
        12,
        62,
        8
      ],
      "lambda": 2597,
      "L": 11110,
      "KA": [
        12,
        62,
        9
      ],
      "set_sha256": "0b95dbc899236cd3c589294bc7b033cd0c26183e75e1bf45ff176c5297271ab9"
    },
    {
      "N": 289,
      "generator": [
        12,
        62,
        9
      ],
      "lambda": 1635,
      "L": 11110,
      "KA": [
        12,
        62,
        9
      ],
      "set_sha256": "0b95dbc899236cd3c589294bc7b033cd0c26183e75e1bf45ff176c5297271ab9"
    },
    {
      "N": 278,
      "generator": [
        12,
        63,
        4
      ],
      "lambda": 5561,
      "L": 10291,
      "KA": [
        12,
        63,
        8
      ],
      "set_sha256": "c7c65e0ad4d307f5db169d99682563a4949874dc0d286c6e54f6e3f9da0ac063"
    },
    {
      "N": 278,
      "generator": [
        12,
        63,
        5
      ],
      "lambda": 4586,
      "L": 10291,
      "KA": [
        12,
        63,
        8
      ],
      "set_sha256": "c7c65e0ad4d307f5db169d99682563a4949874dc0d286c6e54f6e3f9da0ac063"
    },
    {
      "N": 291,
      "generator": [
        12,
        63,
        5
      ],
      "lambda": 5561,
      "L": 11266,
      "KA": [
        12,
        63,
        9
      ],
      "set_sha256": "d3624c827683d045c1c5c9e2d87dfab4e8af459dc181879fd3704375bc75d38f"
    },
    {
      "N": 278,
      "generator": [
        12,
        63,
        6
      ],
      "lambda": 3611,
      "L": 10291,
      "KA": [
        12,
        63,
        8
      ],
      "set_sha256": "c7c65e0ad4d307f5db169d99682563a4949874dc0d286c6e54f6e3f9da0ac063"
    },
    {
      "N": 291,
      "generator": [
        12,
        63,
        6
      ],
      "lambda": 4586,
      "L": 11266,
      "KA": [
        12,
        63,
        9
      ],
      "set_sha256": "d3624c827683d045c1c5c9e2d87dfab4e8af459dc181879fd3704375bc75d38f"
    },
    {
      "N": 278,
      "generator": [
        12,
        63,
        7
      ],
      "lambda": 2636,
      "L": 10291,
      "KA": [
        12,
        63,
        8
      ],
      "set_sha256": "c7c65e0ad4d307f5db169d99682563a4949874dc0d286c6e54f6e3f9da0ac063"
    },
    {
      "N": 291,
      "generator": [
        12,
        63,
        7
      ],
      "lambda": 3611,
      "L": 11266,
      "KA": [
        12,
        63,
        9
      ],
      "set_sha256": "d3624c827683d045c1c5c9e2d87dfab4e8af459dc181879fd3704375bc75d38f"
    },
    {
      "N": 278,
      "generator": [
        12,
        63,
        8
      ],
      "lambda": 1661,
      "L": 10291,
      "KA": [
        12,
        63,
        8
      ],
      "set_sha256": "c7c65e0ad4d307f5db169d99682563a4949874dc0d286c6e54f6e3f9da0ac063"
    },
    {
      "N": 291,
      "generator": [
        12,
        63,
        8
      ],
      "lambda": 2636,
      "L": 11266,
      "KA": [
        12,
        63,
        9
      ],
      "set_sha256": "d3624c827683d045c1c5c9e2d87dfab4e8af459dc181879fd3704375bc75d38f"
    },
    {
      "N": 291,
      "generator": [
        12,
        63,
        9
      ],
      "lambda": 1661,
      "L": 11266,
      "KA": [
        12,
        63,
        9
      ],
      "set_sha256": "d3624c827683d045c1c5c9e2d87dfab4e8af459dc181879fd3704375bc75d38f"
    },
    {
      "N": 293,
      "generator": [
        12,
        64,
        5
      ],
      "lambda": 5639,
      "L": 11422,
      "KA": [
        12,
        64,
        9
      ],
      "set_sha256": "76ebbe500f094c226511afd8e54d2119a29577b167a549de62871107cd2d449e"
    },
    {
      "N": 293,
      "generator": [
        12,
        64,
        6
      ],
      "lambda": 4651,
      "L": 11422,
      "KA": [
        12,
        64,
        9
      ],
      "set_sha256": "76ebbe500f094c226511afd8e54d2119a29577b167a549de62871107cd2d449e"
    },
    {
      "N": 293,
      "generator": [
        12,
        64,
        7
      ],
      "lambda": 3663,
      "L": 11422,
      "KA": [
        12,
        64,
        9
      ],
      "set_sha256": "76ebbe500f094c226511afd8e54d2119a29577b167a549de62871107cd2d449e"
    },
    {
      "N": 293,
      "generator": [
        12,
        64,
        8
      ],
      "lambda": 2675,
      "L": 11422,
      "KA": [
        12,
        64,
        9
      ],
      "set_sha256": "76ebbe500f094c226511afd8e54d2119a29577b167a549de62871107cd2d449e"
    },
    {
      "N": 293,
      "generator": [
        12,
        64,
        9
      ],
      "lambda": 1687,
      "L": 11422,
      "KA": [
        12,
        64,
        9
      ],
      "set_sha256": "76ebbe500f094c226511afd8e54d2119a29577b167a549de62871107cd2d449e"
    },
    {
      "N": 295,
      "generator": [
        12,
        65,
        5
      ],
      "lambda": 5717,
      "L": 11578,
      "KA": [
        12,
        65,
        9
      ],
      "set_sha256": "36a1c1bde5c035c27eeefc53109c782d807c776e9e268a6a63fcf29e3864d6c6"
    },
    {
      "N": 295,
      "generator": [
        12,
        65,
        6
      ],
      "lambda": 4716,
      "L": 11578,
      "KA": [
        12,
        65,
        9
      ],
      "set_sha256": "36a1c1bde5c035c27eeefc53109c782d807c776e9e268a6a63fcf29e3864d6c6"
    },
    {
      "N": 295,
      "generator": [
        12,
        65,
        7
      ],
      "lambda": 3715,
      "L": 11578,
      "KA": [
        12,
        65,
        9
      ],
      "set_sha256": "36a1c1bde5c035c27eeefc53109c782d807c776e9e268a6a63fcf29e3864d6c6"
    },
    {
      "N": 295,
      "generator": [
        12,
        65,
        8
      ],
      "lambda": 2714,
      "L": 11578,
      "KA": [
        12,
        65,
        9
      ],
      "set_sha256": "36a1c1bde5c035c27eeefc53109c782d807c776e9e268a6a63fcf29e3864d6c6"
    },
    {
      "N": 295,
      "generator": [
        12,
        65,
        9
      ],
      "lambda": 1713,
      "L": 11578,
      "KA": [
        12,
        65,
        9
      ],
      "set_sha256": "36a1c1bde5c035c27eeefc53109c782d807c776e9e268a6a63fcf29e3864d6c6"
    },
    {
      "N": 297,
      "generator": [
        12,
        66,
        5
      ],
      "lambda": 5795,
      "L": 11734,
      "KA": [
        12,
        66,
        9
      ],
      "set_sha256": "d8ec9483a05b401d1dfddc1eea79140b5d6528aec0cf564da274576f8c125a97"
    },
    {
      "N": 297,
      "generator": [
        12,
        66,
        6
      ],
      "lambda": 4781,
      "L": 11734,
      "KA": [
        12,
        66,
        9
      ],
      "set_sha256": "d8ec9483a05b401d1dfddc1eea79140b5d6528aec0cf564da274576f8c125a97"
    },
    {
      "N": 297,
      "generator": [
        12,
        66,
        7
      ],
      "lambda": 3767,
      "L": 11734,
      "KA": [
        12,
        66,
        9
      ],
      "set_sha256": "d8ec9483a05b401d1dfddc1eea79140b5d6528aec0cf564da274576f8c125a97"
    },
    {
      "N": 297,
      "generator": [
        12,
        66,
        8
      ],
      "lambda": 2753,
      "L": 11734,
      "KA": [
        12,
        66,
        9
      ],
      "set_sha256": "d8ec9483a05b401d1dfddc1eea79140b5d6528aec0cf564da274576f8c125a97"
    },
    {
      "N": 297,
      "generator": [
        12,
        66,
        9
      ],
      "lambda": 1739,
      "L": 11734,
      "KA": [
        12,
        66,
        9
      ],
      "set_sha256": "d8ec9483a05b401d1dfddc1eea79140b5d6528aec0cf564da274576f8c125a97"
    },
    {
      "N": 299,
      "generator": [
        12,
        67,
        5
      ],
      "lambda": 5873,
      "L": 11890,
      "KA": [
        12,
        67,
        9
      ],
      "set_sha256": "78a0106dc31a5c5aa3a7aae2d35e2f57cc8fd5a2c37b34c0fd6ae45d9345d249"
    },
    {
      "N": 299,
      "generator": [
        12,
        67,
        6
      ],
      "lambda": 4846,
      "L": 11890,
      "KA": [
        12,
        67,
        9
      ],
      "set_sha256": "78a0106dc31a5c5aa3a7aae2d35e2f57cc8fd5a2c37b34c0fd6ae45d9345d249"
    },
    {
      "N": 299,
      "generator": [
        12,
        67,
        7
      ],
      "lambda": 3819,
      "L": 11890,
      "KA": [
        12,
        67,
        9
      ],
      "set_sha256": "78a0106dc31a5c5aa3a7aae2d35e2f57cc8fd5a2c37b34c0fd6ae45d9345d249"
    },
    {
      "N": 299,
      "generator": [
        12,
        67,
        8
      ],
      "lambda": 2792,
      "L": 11890,
      "KA": [
        12,
        67,
        9
      ],
      "set_sha256": "78a0106dc31a5c5aa3a7aae2d35e2f57cc8fd5a2c37b34c0fd6ae45d9345d249"
    },
    {
      "N": 299,
      "generator": [
        12,
        67,
        9
      ],
      "lambda": 1765,
      "L": 11890,
      "KA": [
        12,
        67,
        9
      ],
      "set_sha256": "78a0106dc31a5c5aa3a7aae2d35e2f57cc8fd5a2c37b34c0fd6ae45d9345d249"
    },
    {
      "N": 301,
      "generator": [
        12,
        68,
        5
      ],
      "lambda": 5951,
      "L": 12046,
      "KA": [
        12,
        68,
        9
      ],
      "set_sha256": "a723c360cdc4e10f4f1a5fafa6896f8ee791c094e4d609cc5eda1021354d5d0d"
    },
    {
      "N": 301,
      "generator": [
        12,
        68,
        6
      ],
      "lambda": 4911,
      "L": 12046,
      "KA": [
        12,
        68,
        9
      ],
      "set_sha256": "a723c360cdc4e10f4f1a5fafa6896f8ee791c094e4d609cc5eda1021354d5d0d"
    },
    {
      "N": 301,
      "generator": [
        12,
        68,
        7
      ],
      "lambda": 3871,
      "L": 12046,
      "KA": [
        12,
        68,
        9
      ],
      "set_sha256": "a723c360cdc4e10f4f1a5fafa6896f8ee791c094e4d609cc5eda1021354d5d0d"
    },
    {
      "N": 301,
      "generator": [
        12,
        68,
        8
      ],
      "lambda": 2831,
      "L": 12046,
      "KA": [
        12,
        68,
        9
      ],
      "set_sha256": "a723c360cdc4e10f4f1a5fafa6896f8ee791c094e4d609cc5eda1021354d5d0d"
    },
    {
      "N": 301,
      "generator": [
        12,
        68,
        9
      ],
      "lambda": 1791,
      "L": 12046,
      "KA": [
        12,
        68,
        9
      ],
      "set_sha256": "a723c360cdc4e10f4f1a5fafa6896f8ee791c094e4d609cc5eda1021354d5d0d"
    },
    {
      "N": 303,
      "generator": [
        12,
        69,
        5
      ],
      "lambda": 6029,
      "L": 12202,
      "KA": [
        12,
        69,
        9
      ],
      "set_sha256": "0d2255328da5e7b9660c97446e7735cd3f2ec83c1a68734ec0da0de50d497470"
    },
    {
      "N": 303,
      "generator": [
        12,
        69,
        6
      ],
      "lambda": 4976,
      "L": 12202,
      "KA": [
        12,
        69,
        9
      ],
      "set_sha256": "0d2255328da5e7b9660c97446e7735cd3f2ec83c1a68734ec0da0de50d497470"
    },
    {
      "N": 303,
      "generator": [
        12,
        69,
        7
      ],
      "lambda": 3923,
      "L": 12202,
      "KA": [
        12,
        69,
        9
      ],
      "set_sha256": "0d2255328da5e7b9660c97446e7735cd3f2ec83c1a68734ec0da0de50d497470"
    },
    {
      "N": 303,
      "generator": [
        12,
        69,
        8
      ],
      "lambda": 2870,
      "L": 12202,
      "KA": [
        12,
        69,
        9
      ],
      "set_sha256": "0d2255328da5e7b9660c97446e7735cd3f2ec83c1a68734ec0da0de50d497470"
    },
    {
      "N": 303,
      "generator": [
        12,
        69,
        9
      ],
      "lambda": 1817,
      "L": 12202,
      "KA": [
        12,
        69,
        9
      ],
      "set_sha256": "0d2255328da5e7b9660c97446e7735cd3f2ec83c1a68734ec0da0de50d497470"
    },
    {
      "N": 305,
      "generator": [
        12,
        70,
        5
      ],
      "lambda": 6107,
      "L": 12358,
      "KA": [
        12,
        70,
        9
      ],
      "set_sha256": "7fcaee95a646344db8dc26211ca5e1b69a4a420af2e664f63f7758eb54acbd01"
    },
    {
      "N": 305,
      "generator": [
        12,
        70,
        6
      ],
      "lambda": 5041,
      "L": 12358,
      "KA": [
        12,
        70,
        9
      ],
      "set_sha256": "7fcaee95a646344db8dc26211ca5e1b69a4a420af2e664f63f7758eb54acbd01"
    },
    {
      "N": 305,
      "generator": [
        12,
        70,
        7
      ],
      "lambda": 3975,
      "L": 12358,
      "KA": [
        12,
        70,
        9
      ],
      "set_sha256": "7fcaee95a646344db8dc26211ca5e1b69a4a420af2e664f63f7758eb54acbd01"
    },
    {
      "N": 305,
      "generator": [
        12,
        70,
        8
      ],
      "lambda": 2909,
      "L": 12358,
      "KA": [
        12,
        70,
        9
      ],
      "set_sha256": "7fcaee95a646344db8dc26211ca5e1b69a4a420af2e664f63f7758eb54acbd01"
    },
    {
      "N": 305,
      "generator": [
        12,
        70,
        9
      ],
      "lambda": 1843,
      "L": 12358,
      "KA": [
        12,
        70,
        9
      ],
      "set_sha256": "7fcaee95a646344db8dc26211ca5e1b69a4a420af2e664f63f7758eb54acbd01"
    },
    {
      "N": 307,
      "generator": [
        12,
        71,
        5
      ],
      "lambda": 6185,
      "L": 12514,
      "KA": [
        12,
        71,
        9
      ],
      "set_sha256": "3c28567ce8d367759452b6d0f1fa0f98d81dbf3efbfa347741f00d6ed2a64222"
    },
    {
      "N": 307,
      "generator": [
        12,
        71,
        6
      ],
      "lambda": 5106,
      "L": 12514,
      "KA": [
        12,
        71,
        9
      ],
      "set_sha256": "3c28567ce8d367759452b6d0f1fa0f98d81dbf3efbfa347741f00d6ed2a64222"
    },
    {
      "N": 307,
      "generator": [
        12,
        71,
        7
      ],
      "lambda": 4027,
      "L": 12514,
      "KA": [
        12,
        71,
        9
      ],
      "set_sha256": "3c28567ce8d367759452b6d0f1fa0f98d81dbf3efbfa347741f00d6ed2a64222"
    },
    {
      "N": 307,
      "generator": [
        12,
        71,
        8
      ],
      "lambda": 2948,
      "L": 12514,
      "KA": [
        12,
        71,
        9
      ],
      "set_sha256": "3c28567ce8d367759452b6d0f1fa0f98d81dbf3efbfa347741f00d6ed2a64222"
    },
    {
      "N": 307,
      "generator": [
        12,
        71,
        9
      ],
      "lambda": 1869,
      "L": 12514,
      "KA": [
        12,
        71,
        9
      ],
      "set_sha256": "3c28567ce8d367759452b6d0f1fa0f98d81dbf3efbfa347741f00d6ed2a64222"
    },
    {
      "N": 309,
      "generator": [
        12,
        72,
        5
      ],
      "lambda": 6263,
      "L": 12670,
      "KA": [
        12,
        72,
        9
      ],
      "set_sha256": "cdc3b6aa2a120b88fa5b475d5c6ab7afecc5fcfcbed1a848ce7a1a0da329fc84"
    },
    {
      "N": 309,
      "generator": [
        12,
        72,
        6
      ],
      "lambda": 5171,
      "L": 12670,
      "KA": [
        12,
        72,
        9
      ],
      "set_sha256": "cdc3b6aa2a120b88fa5b475d5c6ab7afecc5fcfcbed1a848ce7a1a0da329fc84"
    },
    {
      "N": 309,
      "generator": [
        12,
        72,
        7
      ],
      "lambda": 4079,
      "L": 12670,
      "KA": [
        12,
        72,
        9
      ],
      "set_sha256": "cdc3b6aa2a120b88fa5b475d5c6ab7afecc5fcfcbed1a848ce7a1a0da329fc84"
    },
    {
      "N": 309,
      "generator": [
        12,
        72,
        8
      ],
      "lambda": 2987,
      "L": 12670,
      "KA": [
        12,
        72,
        9
      ],
      "set_sha256": "cdc3b6aa2a120b88fa5b475d5c6ab7afecc5fcfcbed1a848ce7a1a0da329fc84"
    },
    {
      "N": 309,
      "generator": [
        12,
        72,
        9
      ],
      "lambda": 1895,
      "L": 12670,
      "KA": [
        12,
        72,
        9
      ],
      "set_sha256": "cdc3b6aa2a120b88fa5b475d5c6ab7afecc5fcfcbed1a848ce7a1a0da329fc84"
    },
    {
      "N": 260,
      "generator": [
        13,
        55,
        4
      ],
      "lambda": 4421,
      "L": 9011,
      "KA": [
        13,
        55,
        7
      ],
      "set_sha256": "c9a28f6dac12e8080b22d2b63232bb787450c183c506a6ab37201a8cf947272d"
    },
    {
      "N": 260,
      "generator": [
        13,
        55,
        5
      ],
      "lambda": 3469,
      "L": 9011,
      "KA": [
        13,
        55,
        7
      ],
      "set_sha256": "c9a28f6dac12e8080b22d2b63232bb787450c183c506a6ab37201a8cf947272d"
    },
    {
      "N": 260,
      "generator": [
        13,
        55,
        6
      ],
      "lambda": 2517,
      "L": 9011,
      "KA": [
        13,
        55,
        7
      ],
      "set_sha256": "c9a28f6dac12e8080b22d2b63232bb787450c183c506a6ab37201a8cf947272d"
    },
    {
      "N": 260,
      "generator": [
        13,
        55,
        7
      ],
      "lambda": 1565,
      "L": 9011,
      "KA": [
        13,
        55,
        7
      ],
      "set_sha256": "c9a28f6dac12e8080b22d2b63232bb787450c183c506a6ab37201a8cf947272d"
    },
    {
      "N": 262,
      "generator": [
        13,
        56,
        4
      ],
      "lambda": 4491,
      "L": 9151,
      "KA": [
        13,
        56,
        7
      ],
      "set_sha256": "c97fa81b0aef96d2394f194df29288b801e06b554fd247a7013ba681a6a60c48"
    },
    {
      "N": 262,
      "generator": [
        13,
        56,
        5
      ],
      "lambda": 3525,
      "L": 9151,
      "KA": [
        13,
        56,
        7
      ],
      "set_sha256": "c97fa81b0aef96d2394f194df29288b801e06b554fd247a7013ba681a6a60c48"
    },
    {
      "N": 262,
      "generator": [
        13,
        56,
        6
      ],
      "lambda": 2559,
      "L": 9151,
      "KA": [
        13,
        56,
        7
      ],
      "set_sha256": "c97fa81b0aef96d2394f194df29288b801e06b554fd247a7013ba681a6a60c48"
    },
    {
      "N": 262,
      "generator": [
        13,
        56,
        7
      ],
      "lambda": 1593,
      "L": 9151,
      "KA": [
        13,
        56,
        7
      ],
      "set_sha256": "c97fa81b0aef96d2394f194df29288b801e06b554fd247a7013ba681a6a60c48"
    },
    {
      "N": 264,
      "generator": [
        13,
        57,
        4
      ],
      "lambda": 4561,
      "L": 9291,
      "KA": [
        13,
        57,
        7
      ],
      "set_sha256": "2f48552656dc715740f15a7bf415add9ee4f15cff4c3dd32aec9a23bdbcd79c4"
    },
    {
      "N": 264,
      "generator": [
        13,
        57,
        5
      ],
      "lambda": 3581,
      "L": 9291,
      "KA": [
        13,
        57,
        7
      ],
      "set_sha256": "2f48552656dc715740f15a7bf415add9ee4f15cff4c3dd32aec9a23bdbcd79c4"
    },
    {
      "N": 264,
      "generator": [
        13,
        57,
        6
      ],
      "lambda": 2601,
      "L": 9291,
      "KA": [
        13,
        57,
        7
      ],
      "set_sha256": "2f48552656dc715740f15a7bf415add9ee4f15cff4c3dd32aec9a23bdbcd79c4"
    },
    {
      "N": 264,
      "generator": [
        13,
        57,
        7
      ],
      "lambda": 1621,
      "L": 9291,
      "KA": [
        13,
        57,
        7
      ],
      "set_sha256": "2f48552656dc715740f15a7bf415add9ee4f15cff4c3dd32aec9a23bdbcd79c4"
    },
    {
      "N": 282,
      "generator": [
        13,
        59,
        4
      ],
      "lambda": 5709,
      "L": 10579,
      "KA": [
        13,
        59,
        8
      ],
      "set_sha256": "23297f75baac929a0bf8e504c799c911527e1e3182254682e31445dd3f72879f"
    },
    {
      "N": 282,
      "generator": [
        13,
        59,
        5
      ],
      "lambda": 4701,
      "L": 10579,
      "KA": [
        13,
        59,
        8
      ],
      "set_sha256": "23297f75baac929a0bf8e504c799c911527e1e3182254682e31445dd3f72879f"
    },
    {
      "N": 282,
      "generator": [
        13,
        59,
        6
      ],
      "lambda": 3693,
      "L": 10579,
      "KA": [
        13,
        59,
        8
      ],
      "set_sha256": "23297f75baac929a0bf8e504c799c911527e1e3182254682e31445dd3f72879f"
    },
    {
      "N": 282,
      "generator": [
        13,
        59,
        7
      ],
      "lambda": 2685,
      "L": 10579,
      "KA": [
        13,
        59,
        8
      ],
      "set_sha256": "23297f75baac929a0bf8e504c799c911527e1e3182254682e31445dd3f72879f"
    },
    {
      "N": 282,
      "generator": [
        13,
        59,
        8
      ],
      "lambda": 1677,
      "L": 10579,
      "KA": [
        13,
        59,
        8
      ],
      "set_sha256": "23297f75baac929a0bf8e504c799c911527e1e3182254682e31445dd3f72879f"
    },
    {
      "N": 284,
      "generator": [
        13,
        60,
        4
      ],
      "lambda": 5793,
      "L": 10733,
      "KA": [
        13,
        60,
        8
      ],
      "set_sha256": "2cce5337be171893e07ac90fe86e5ae734f34d6b03fac5f128ec55ddd4d3c1b0"
    },
    {
      "N": 284,
      "generator": [
        13,
        60,
        5
      ],
      "lambda": 4771,
      "L": 10733,
      "KA": [
        13,
        60,
        8
      ],
      "set_sha256": "2cce5337be171893e07ac90fe86e5ae734f34d6b03fac5f128ec55ddd4d3c1b0"
    },
    {
      "N": 284,
      "generator": [
        13,
        60,
        6
      ],
      "lambda": 3749,
      "L": 10733,
      "KA": [
        13,
        60,
        8
      ],
      "set_sha256": "2cce5337be171893e07ac90fe86e5ae734f34d6b03fac5f128ec55ddd4d3c1b0"
    },
    {
      "N": 284,
      "generator": [
        13,
        60,
        7
      ],
      "lambda": 2727,
      "L": 10733,
      "KA": [
        13,
        60,
        8
      ],
      "set_sha256": "2cce5337be171893e07ac90fe86e5ae734f34d6b03fac5f128ec55ddd4d3c1b0"
    },
    {
      "N": 284,
      "generator": [
        13,
        60,
        8
      ],
      "lambda": 1705,
      "L": 10733,
      "KA": [
        13,
        60,
        8
      ],
      "set_sha256": "2cce5337be171893e07ac90fe86e5ae734f34d6b03fac5f128ec55ddd4d3c1b0"
    },
    {
      "N": 286,
      "generator": [
        13,
        61,
        4
      ],
      "lambda": 5877,
      "L": 10887,
      "KA": [
        13,
        61,
        8
      ],
      "set_sha256": "46c7dc4187f605170df12dfe663ca7d42ef906ec8a42dc91dbe0d80fc3a346ff"
    },
    {
      "N": 286,
      "generator": [
        13,
        61,
        5
      ],
      "lambda": 4841,
      "L": 10887,
      "KA": [
        13,
        61,
        8
      ],
      "set_sha256": "46c7dc4187f605170df12dfe663ca7d42ef906ec8a42dc91dbe0d80fc3a346ff"
    },
    {
      "N": 286,
      "generator": [
        13,
        61,
        6
      ],
      "lambda": 3805,
      "L": 10887,
      "KA": [
        13,
        61,
        8
      ],
      "set_sha256": "46c7dc4187f605170df12dfe663ca7d42ef906ec8a42dc91dbe0d80fc3a346ff"
    },
    {
      "N": 286,
      "generator": [
        13,
        61,
        7
      ],
      "lambda": 2769,
      "L": 10887,
      "KA": [
        13,
        61,
        8
      ],
      "set_sha256": "46c7dc4187f605170df12dfe663ca7d42ef906ec8a42dc91dbe0d80fc3a346ff"
    },
    {
      "N": 286,
      "generator": [
        13,
        61,
        8
      ],
      "lambda": 1733,
      "L": 10887,
      "KA": [
        13,
        61,
        8
      ],
      "set_sha256": "46c7dc4187f605170df12dfe663ca7d42ef906ec8a42dc91dbe0d80fc3a346ff"
    },
    {
      "N": 288,
      "generator": [
        13,
        62,
        4
      ],
      "lambda": 5961,
      "L": 11041,
      "KA": [
        13,
        62,
        8
      ],
      "set_sha256": "56ec5b78400b3b2b75b64306ee5fd717d9d4d96113982063f69284908929c018"
    },
    {
      "N": 288,
      "generator": [
        13,
        62,
        5
      ],
      "lambda": 4911,
      "L": 11041,
      "KA": [
        13,
        62,
        8
      ],
      "set_sha256": "56ec5b78400b3b2b75b64306ee5fd717d9d4d96113982063f69284908929c018"
    },
    {
      "N": 288,
      "generator": [
        13,
        62,
        6
      ],
      "lambda": 3861,
      "L": 11041,
      "KA": [
        13,
        62,
        8
      ],
      "set_sha256": "56ec5b78400b3b2b75b64306ee5fd717d9d4d96113982063f69284908929c018"
    },
    {
      "N": 288,
      "generator": [
        13,
        62,
        7
      ],
      "lambda": 2811,
      "L": 11041,
      "KA": [
        13,
        62,
        8
      ],
      "set_sha256": "56ec5b78400b3b2b75b64306ee5fd717d9d4d96113982063f69284908929c018"
    },
    {
      "N": 288,
      "generator": [
        13,
        62,
        8
      ],
      "lambda": 1761,
      "L": 11041,
      "KA": [
        13,
        62,
        8
      ],
      "set_sha256": "56ec5b78400b3b2b75b64306ee5fd717d9d4d96113982063f69284908929c018"
    },
    {
      "N": 290,
      "generator": [
        13,
        63,
        4
      ],
      "lambda": 6045,
      "L": 11195,
      "KA": [
        13,
        63,
        8
      ],
      "set_sha256": "13d8c93ee8cdbdad40392e50572d1b48cc85fcbf3f3d1245f18d6c994aadf755"
    },
    {
      "N": 290,
      "generator": [
        13,
        63,
        5
      ],
      "lambda": 4981,
      "L": 11195,
      "KA": [
        13,
        63,
        8
      ],
      "set_sha256": "13d8c93ee8cdbdad40392e50572d1b48cc85fcbf3f3d1245f18d6c994aadf755"
    },
    {
      "N": 290,
      "generator": [
        13,
        63,
        6
      ],
      "lambda": 3917,
      "L": 11195,
      "KA": [
        13,
        63,
        8
      ],
      "set_sha256": "13d8c93ee8cdbdad40392e50572d1b48cc85fcbf3f3d1245f18d6c994aadf755"
    },
    {
      "N": 290,
      "generator": [
        13,
        63,
        7
      ],
      "lambda": 2853,
      "L": 11195,
      "KA": [
        13,
        63,
        8
      ],
      "set_sha256": "13d8c93ee8cdbdad40392e50572d1b48cc85fcbf3f3d1245f18d6c994aadf755"
    },
    {
      "N": 290,
      "generator": [
        13,
        63,
        8
      ],
      "lambda": 1789,
      "L": 11195,
      "KA": [
        13,
        63,
        8
      ],
      "set_sha256": "13d8c93ee8cdbdad40392e50572d1b48cc85fcbf3f3d1245f18d6c994aadf755"
    },
    {
      "N": 292,
      "generator": [
        13,
        64,
        4
      ],
      "lambda": 6129,
      "L": 11349,
      "KA": [
        13,
        64,
        8
      ],
      "set_sha256": "a3cbd9ee4455e710ffbd835f84f0954a3e6476779fe485eb17ae46974d9367a9"
    },
    {
      "N": 292,
      "generator": [
        13,
        64,
        5
      ],
      "lambda": 5051,
      "L": 11349,
      "KA": [
        13,
        64,
        8
      ],
      "set_sha256": "a3cbd9ee4455e710ffbd835f84f0954a3e6476779fe485eb17ae46974d9367a9"
    },
    {
      "N": 292,
      "generator": [
        13,
        64,
        6
      ],
      "lambda": 3973,
      "L": 11349,
      "KA": [
        13,
        64,
        8
      ],
      "set_sha256": "a3cbd9ee4455e710ffbd835f84f0954a3e6476779fe485eb17ae46974d9367a9"
    },
    {
      "N": 292,
      "generator": [
        13,
        64,
        7
      ],
      "lambda": 2895,
      "L": 11349,
      "KA": [
        13,
        64,
        8
      ],
      "set_sha256": "a3cbd9ee4455e710ffbd835f84f0954a3e6476779fe485eb17ae46974d9367a9"
    },
    {
      "N": 292,
      "generator": [
        13,
        64,
        8
      ],
      "lambda": 1817,
      "L": 11349,
      "KA": [
        13,
        64,
        8
      ],
      "set_sha256": "a3cbd9ee4455e710ffbd835f84f0954a3e6476779fe485eb17ae46974d9367a9"
    },
    {
      "N": 294,
      "generator": [
        13,
        65,
        4
      ],
      "lambda": 6213,
      "L": 11503,
      "KA": [
        13,
        65,
        8
      ],
      "set_sha256": "b6a40137e05a171fff5014aee6d8eb50b537fcb572e230c7b24dbac61210aa3a"
    },
    {
      "N": 294,
      "generator": [
        13,
        65,
        5
      ],
      "lambda": 5121,
      "L": 11503,
      "KA": [
        13,
        65,
        8
      ],
      "set_sha256": "b6a40137e05a171fff5014aee6d8eb50b537fcb572e230c7b24dbac61210aa3a"
    },
    {
      "N": 294,
      "generator": [
        13,
        65,
        6
      ],
      "lambda": 4029,
      "L": 11503,
      "KA": [
        13,
        65,
        8
      ],
      "set_sha256": "b6a40137e05a171fff5014aee6d8eb50b537fcb572e230c7b24dbac61210aa3a"
    },
    {
      "N": 294,
      "generator": [
        13,
        65,
        7
      ],
      "lambda": 2937,
      "L": 11503,
      "KA": [
        13,
        65,
        8
      ],
      "set_sha256": "b6a40137e05a171fff5014aee6d8eb50b537fcb572e230c7b24dbac61210aa3a"
    },
    {
      "N": 294,
      "generator": [
        13,
        65,
        8
      ],
      "lambda": 1845,
      "L": 11503,
      "KA": [
        13,
        65,
        8
      ],
      "set_sha256": "b6a40137e05a171fff5014aee6d8eb50b537fcb572e230c7b24dbac61210aa3a"
    },
    {
      "N": 296,
      "generator": [
        13,
        66,
        4
      ],
      "lambda": 6297,
      "L": 11657,
      "KA": [
        13,
        66,
        8
      ],
      "set_sha256": "e6b0d279c7af010857024d8b074b1c0847197491ca66b0c1aede517c88434afa"
    },
    {
      "N": 296,
      "generator": [
        13,
        66,
        5
      ],
      "lambda": 5191,
      "L": 11657,
      "KA": [
        13,
        66,
        8
      ],
      "set_sha256": "e6b0d279c7af010857024d8b074b1c0847197491ca66b0c1aede517c88434afa"
    },
    {
      "N": 296,
      "generator": [
        13,
        66,
        6
      ],
      "lambda": 4085,
      "L": 11657,
      "KA": [
        13,
        66,
        8
      ],
      "set_sha256": "e6b0d279c7af010857024d8b074b1c0847197491ca66b0c1aede517c88434afa"
    },
    {
      "N": 296,
      "generator": [
        13,
        66,
        7
      ],
      "lambda": 2979,
      "L": 11657,
      "KA": [
        13,
        66,
        8
      ],
      "set_sha256": "e6b0d279c7af010857024d8b074b1c0847197491ca66b0c1aede517c88434afa"
    },
    {
      "N": 296,
      "generator": [
        13,
        66,
        8
      ],
      "lambda": 1873,
      "L": 11657,
      "KA": [
        13,
        66,
        8
      ],
      "set_sha256": "e6b0d279c7af010857024d8b074b1c0847197491ca66b0c1aede517c88434afa"
    },
    {
      "N": 298,
      "generator": [
        13,
        67,
        4
      ],
      "lambda": 6381,
      "L": 11811,
      "KA": [
        13,
        67,
        8
      ],
      "set_sha256": "6a2a8b9daac6c44ca13905c3a7a69ef44a0367483b501aea779db236f95c72ca"
    },
    {
      "N": 298,
      "generator": [
        13,
        67,
        5
      ],
      "lambda": 5261,
      "L": 11811,
      "KA": [
        13,
        67,
        8
      ],
      "set_sha256": "6a2a8b9daac6c44ca13905c3a7a69ef44a0367483b501aea779db236f95c72ca"
    },
    {
      "N": 298,
      "generator": [
        13,
        67,
        6
      ],
      "lambda": 4141,
      "L": 11811,
      "KA": [
        13,
        67,
        8
      ],
      "set_sha256": "6a2a8b9daac6c44ca13905c3a7a69ef44a0367483b501aea779db236f95c72ca"
    },
    {
      "N": 298,
      "generator": [
        13,
        67,
        7
      ],
      "lambda": 3021,
      "L": 11811,
      "KA": [
        13,
        67,
        8
      ],
      "set_sha256": "6a2a8b9daac6c44ca13905c3a7a69ef44a0367483b501aea779db236f95c72ca"
    },
    {
      "N": 298,
      "generator": [
        13,
        67,
        8
      ],
      "lambda": 1901,
      "L": 11811,
      "KA": [
        13,
        67,
        8
      ],
      "set_sha256": "6a2a8b9daac6c44ca13905c3a7a69ef44a0367483b501aea779db236f95c72ca"
    },
    {
      "N": 300,
      "generator": [
        13,
        68,
        4
      ],
      "lambda": 6465,
      "L": 11965,
      "KA": [
        13,
        68,
        8
      ],
      "set_sha256": "9e9b5c01bc32423b9d0cd9c73a457c36df091301c32baf3d7317cbae8664a98d"
    },
    {
      "N": 300,
      "generator": [
        13,
        68,
        5
      ],
      "lambda": 5331,
      "L": 11965,
      "KA": [
        13,
        68,
        8
      ],
      "set_sha256": "9e9b5c01bc32423b9d0cd9c73a457c36df091301c32baf3d7317cbae8664a98d"
    },
    {
      "N": 300,
      "generator": [
        13,
        68,
        6
      ],
      "lambda": 4197,
      "L": 11965,
      "KA": [
        13,
        68,
        8
      ],
      "set_sha256": "9e9b5c01bc32423b9d0cd9c73a457c36df091301c32baf3d7317cbae8664a98d"
    },
    {
      "N": 300,
      "generator": [
        13,
        68,
        7
      ],
      "lambda": 3063,
      "L": 11965,
      "KA": [
        13,
        68,
        8
      ],
      "set_sha256": "9e9b5c01bc32423b9d0cd9c73a457c36df091301c32baf3d7317cbae8664a98d"
    },
    {
      "N": 300,
      "generator": [
        13,
        68,
        8
      ],
      "lambda": 1929,
      "L": 11965,
      "KA": [
        13,
        68,
        8
      ],
      "set_sha256": "9e9b5c01bc32423b9d0cd9c73a457c36df091301c32baf3d7317cbae8664a98d"
    },
    {
      "N": 318,
      "generator": [
        13,
        70,
        5
      ],
      "lambda": 6633,
      "L": 13435,
      "KA": [
        13,
        70,
        9
      ],
      "set_sha256": "4cababa20397167ff7cde4117034658c1655dfc7c6540e065f1949a69685dc40"
    },
    {
      "N": 318,
      "generator": [
        13,
        70,
        6
      ],
      "lambda": 5471,
      "L": 13435,
      "KA": [
        13,
        70,
        9
      ],
      "set_sha256": "4cababa20397167ff7cde4117034658c1655dfc7c6540e065f1949a69685dc40"
    },
    {
      "N": 318,
      "generator": [
        13,
        70,
        7
      ],
      "lambda": 4309,
      "L": 13435,
      "KA": [
        13,
        70,
        9
      ],
      "set_sha256": "4cababa20397167ff7cde4117034658c1655dfc7c6540e065f1949a69685dc40"
    },
    {
      "N": 318,
      "generator": [
        13,
        70,
        8
      ],
      "lambda": 3147,
      "L": 13435,
      "KA": [
        13,
        70,
        9
      ],
      "set_sha256": "4cababa20397167ff7cde4117034658c1655dfc7c6540e065f1949a69685dc40"
    },
    {
      "N": 318,
      "generator": [
        13,
        70,
        9
      ],
      "lambda": 1985,
      "L": 13435,
      "KA": [
        13,
        70,
        9
      ],
      "set_sha256": "4cababa20397167ff7cde4117034658c1655dfc7c6540e065f1949a69685dc40"
    },
    {
      "N": 320,
      "generator": [
        13,
        71,
        5
      ],
      "lambda": 6717,
      "L": 13603,
      "KA": [
        13,
        71,
        9
      ],
      "set_sha256": "e5136451493e14a6deb15d7c383110593e9943c71f59b2600fdf1696d40be263"
    },
    {
      "N": 320,
      "generator": [
        13,
        71,
        6
      ],
      "lambda": 5541,
      "L": 13603,
      "KA": [
        13,
        71,
        9
      ],
      "set_sha256": "e5136451493e14a6deb15d7c383110593e9943c71f59b2600fdf1696d40be263"
    },
    {
      "N": 320,
      "generator": [
        13,
        71,
        7
      ],
      "lambda": 4365,
      "L": 13603,
      "KA": [
        13,
        71,
        9
      ],
      "set_sha256": "e5136451493e14a6deb15d7c383110593e9943c71f59b2600fdf1696d40be263"
    },
    {
      "N": 320,
      "generator": [
        13,
        71,
        8
      ],
      "lambda": 3189,
      "L": 13603,
      "KA": [
        13,
        71,
        9
      ],
      "set_sha256": "e5136451493e14a6deb15d7c383110593e9943c71f59b2600fdf1696d40be263"
    },
    {
      "N": 320,
      "generator": [
        13,
        71,
        9
      ],
      "lambda": 2013,
      "L": 13603,
      "KA": [
        13,
        71,
        9
      ],
      "set_sha256": "e5136451493e14a6deb15d7c383110593e9943c71f59b2600fdf1696d40be263"
    },
    {
      "N": 322,
      "generator": [
        13,
        72,
        5
      ],
      "lambda": 6801,
      "L": 13771,
      "KA": [
        13,
        72,
        9
      ],
      "set_sha256": "b17553b82edb1a5c81b26ee198102e2f81924ac8b246382e6d4fa98554cb49ca"
    },
    {
      "N": 322,
      "generator": [
        13,
        72,
        6
      ],
      "lambda": 5611,
      "L": 13771,
      "KA": [
        13,
        72,
        9
      ],
      "set_sha256": "b17553b82edb1a5c81b26ee198102e2f81924ac8b246382e6d4fa98554cb49ca"
    },
    {
      "N": 322,
      "generator": [
        13,
        72,
        7
      ],
      "lambda": 4421,
      "L": 13771,
      "KA": [
        13,
        72,
        9
      ],
      "set_sha256": "b17553b82edb1a5c81b26ee198102e2f81924ac8b246382e6d4fa98554cb49ca"
    },
    {
      "N": 322,
      "generator": [
        13,
        72,
        8
      ],
      "lambda": 3231,
      "L": 13771,
      "KA": [
        13,
        72,
        9
      ],
      "set_sha256": "b17553b82edb1a5c81b26ee198102e2f81924ac8b246382e6d4fa98554cb49ca"
    },
    {
      "N": 322,
      "generator": [
        13,
        72,
        9
      ],
      "lambda": 2041,
      "L": 13771,
      "KA": [
        13,
        72,
        9
      ],
      "set_sha256": "b17553b82edb1a5c81b26ee198102e2f81924ac8b246382e6d4fa98554cb49ca"
    },
    {
      "N": 324,
      "generator": [
        13,
        73,
        5
      ],
      "lambda": 6885,
      "L": 13939,
      "KA": [
        13,
        73,
        9
      ],
      "set_sha256": "dcfd62ca4adae379cbe63b0c3e70ec6254db470ee5d29b5daede6475a0b58c43"
    },
    {
      "N": 324,
      "generator": [
        13,
        73,
        6
      ],
      "lambda": 5681,
      "L": 13939,
      "KA": [
        13,
        73,
        9
      ],
      "set_sha256": "dcfd62ca4adae379cbe63b0c3e70ec6254db470ee5d29b5daede6475a0b58c43"
    },
    {
      "N": 324,
      "generator": [
        13,
        73,
        7
      ],
      "lambda": 4477,
      "L": 13939,
      "KA": [
        13,
        73,
        9
      ],
      "set_sha256": "dcfd62ca4adae379cbe63b0c3e70ec6254db470ee5d29b5daede6475a0b58c43"
    },
    {
      "N": 324,
      "generator": [
        13,
        73,
        8
      ],
      "lambda": 3273,
      "L": 13939,
      "KA": [
        13,
        73,
        9
      ],
      "set_sha256": "dcfd62ca4adae379cbe63b0c3e70ec6254db470ee5d29b5daede6475a0b58c43"
    },
    {
      "N": 324,
      "generator": [
        13,
        73,
        9
      ],
      "lambda": 2069,
      "L": 13939,
      "KA": [
        13,
        73,
        9
      ],
      "set_sha256": "dcfd62ca4adae379cbe63b0c3e70ec6254db470ee5d29b5daede6475a0b58c43"
    },
    {
      "N": 326,
      "generator": [
        13,
        74,
        5
      ],
      "lambda": 6969,
      "L": 14107,
      "KA": [
        13,
        74,
        9
      ],
      "set_sha256": "b92cd4e0af043695820644aa126cd35a8743d12f5c9aa8b9086c590c03bfc268"
    },
    {
      "N": 326,
      "generator": [
        13,
        74,
        6
      ],
      "lambda": 5751,
      "L": 14107,
      "KA": [
        13,
        74,
        9
      ],
      "set_sha256": "b92cd4e0af043695820644aa126cd35a8743d12f5c9aa8b9086c590c03bfc268"
    },
    {
      "N": 326,
      "generator": [
        13,
        74,
        7
      ],
      "lambda": 4533,
      "L": 14107,
      "KA": [
        13,
        74,
        9
      ],
      "set_sha256": "b92cd4e0af043695820644aa126cd35a8743d12f5c9aa8b9086c590c03bfc268"
    },
    {
      "N": 326,
      "generator": [
        13,
        74,
        8
      ],
      "lambda": 3315,
      "L": 14107,
      "KA": [
        13,
        74,
        9
      ],
      "set_sha256": "b92cd4e0af043695820644aa126cd35a8743d12f5c9aa8b9086c590c03bfc268"
    },
    {
      "N": 326,
      "generator": [
        13,
        74,
        9
      ],
      "lambda": 2097,
      "L": 14107,
      "KA": [
        13,
        74,
        9
      ],
      "set_sha256": "b92cd4e0af043695820644aa126cd35a8743d12f5c9aa8b9086c590c03bfc268"
    },
    {
      "N": 269,
      "generator": [
        14,
        54,
        4
      ],
      "lambda": 4707,
      "L": 9610,
      "KA": [
        14,
        54,
        7
      ],
      "set_sha256": "fe5e8a86e6e382506b185f29418e4951f695717800f0e0e51593c67886d5b3c9"
    },
    {
      "N": 269,
      "generator": [
        14,
        54,
        5
      ],
      "lambda": 3687,
      "L": 9610,
      "KA": [
        14,
        54,
        7
      ],
      "set_sha256": "fe5e8a86e6e382506b185f29418e4951f695717800f0e0e51593c67886d5b3c9"
    },
    {
      "N": 269,
      "generator": [
        14,
        54,
        6
      ],
      "lambda": 2667,
      "L": 9610,
      "KA": [
        14,
        54,
        7
      ],
      "set_sha256": "fe5e8a86e6e382506b185f29418e4951f695717800f0e0e51593c67886d5b3c9"
    },
    {
      "N": 269,
      "generator": [
        14,
        54,
        7
      ],
      "lambda": 1647,
      "L": 9610,
      "KA": [
        14,
        54,
        7
      ],
      "set_sha256": "fe5e8a86e6e382506b185f29418e4951f695717800f0e0e51593c67886d5b3c9"
    },
    {
      "N": 271,
      "generator": [
        14,
        55,
        4
      ],
      "lambda": 4782,
      "L": 9760,
      "KA": [
        14,
        55,
        7
      ],
      "set_sha256": "e95097746c0a038f1b6e57f57be147e9d82eb2ec8d59f90701db16dcf424c67d"
    },
    {
      "N": 271,
      "generator": [
        14,
        55,
        5
      ],
      "lambda": 3747,
      "L": 9760,
      "KA": [
        14,
        55,
        7
      ],
      "set_sha256": "e95097746c0a038f1b6e57f57be147e9d82eb2ec8d59f90701db16dcf424c67d"
    },
    {
      "N": 271,
      "generator": [
        14,
        55,
        6
      ],
      "lambda": 2712,
      "L": 9760,
      "KA": [
        14,
        55,
        7
      ],
      "set_sha256": "e95097746c0a038f1b6e57f57be147e9d82eb2ec8d59f90701db16dcf424c67d"
    },
    {
      "N": 271,
      "generator": [
        14,
        55,
        7
      ],
      "lambda": 1677,
      "L": 9760,
      "KA": [
        14,
        55,
        7
      ],
      "set_sha256": "e95097746c0a038f1b6e57f57be147e9d82eb2ec8d59f90701db16dcf424c67d"
    },
    {
      "N": 273,
      "generator": [
        14,
        56,
        4
      ],
      "lambda": 4857,
      "L": 9910,
      "KA": [
        14,
        56,
        7
      ],
      "set_sha256": "87e462343e4967bea1d643455e0eb32d83fea0c8393ef13e6b94a6190718d9be"
    },
    {
      "N": 273,
      "generator": [
        14,
        56,
        5
      ],
      "lambda": 3807,
      "L": 9910,
      "KA": [
        14,
        56,
        7
      ],
      "set_sha256": "87e462343e4967bea1d643455e0eb32d83fea0c8393ef13e6b94a6190718d9be"
    },
    {
      "N": 273,
      "generator": [
        14,
        56,
        6
      ],
      "lambda": 2757,
      "L": 9910,
      "KA": [
        14,
        56,
        7
      ],
      "set_sha256": "87e462343e4967bea1d643455e0eb32d83fea0c8393ef13e6b94a6190718d9be"
    },
    {
      "N": 273,
      "generator": [
        14,
        56,
        7
      ],
      "lambda": 1707,
      "L": 9910,
      "KA": [
        14,
        56,
        7
      ],
      "set_sha256": "87e462343e4967bea1d643455e0eb32d83fea0c8393ef13e6b94a6190718d9be"
    },
    {
      "N": 275,
      "generator": [
        14,
        57,
        4
      ],
      "lambda": 4932,
      "L": 10060,
      "KA": [
        14,
        57,
        7
      ],
      "set_sha256": "165ac832057a4e097251fdb29fa4652351b0beeddd605423898ea0253c204e38"
    },
    {
      "N": 275,
      "generator": [
        14,
        57,
        5
      ],
      "lambda": 3867,
      "L": 10060,
      "KA": [
        14,
        57,
        7
      ],
      "set_sha256": "165ac832057a4e097251fdb29fa4652351b0beeddd605423898ea0253c204e38"
    },
    {
      "N": 275,
      "generator": [
        14,
        57,
        6
      ],
      "lambda": 2802,
      "L": 10060,
      "KA": [
        14,
        57,
        7
      ],
      "set_sha256": "165ac832057a4e097251fdb29fa4652351b0beeddd605423898ea0253c204e38"
    },
    {
      "N": 275,
      "generator": [
        14,
        57,
        7
      ],
      "lambda": 1737,
      "L": 10060,
      "KA": [
        14,
        57,
        7
      ],
      "set_sha256": "165ac832057a4e097251fdb29fa4652351b0beeddd605423898ea0253c204e38"
    },
    {
      "N": 277,
      "generator": [
        14,
        58,
        4
      ],
      "lambda": 5007,
      "L": 10210,
      "KA": [
        14,
        58,
        7
      ],
      "set_sha256": "c2abb18597d8ab563607fd5a839698b113842e496ee8a81a2e88ce64a9a80f46"
    },
    {
      "N": 277,
      "generator": [
        14,
        58,
        5
      ],
      "lambda": 3927,
      "L": 10210,
      "KA": [
        14,
        58,
        7
      ],
      "set_sha256": "c2abb18597d8ab563607fd5a839698b113842e496ee8a81a2e88ce64a9a80f46"
    },
    {
      "N": 277,
      "generator": [
        14,
        58,
        6
      ],
      "lambda": 2847,
      "L": 10210,
      "KA": [
        14,
        58,
        7
      ],
      "set_sha256": "c2abb18597d8ab563607fd5a839698b113842e496ee8a81a2e88ce64a9a80f46"
    },
    {
      "N": 277,
      "generator": [
        14,
        58,
        7
      ],
      "lambda": 1767,
      "L": 10210,
      "KA": [
        14,
        58,
        7
      ],
      "set_sha256": "c2abb18597d8ab563607fd5a839698b113842e496ee8a81a2e88ce64a9a80f46"
    },
    {
      "N": 279,
      "generator": [
        14,
        59,
        4
      ],
      "lambda": 5082,
      "L": 10360,
      "KA": [
        14,
        59,
        7
      ],
      "set_sha256": "5e06d6a58c36baa8a733af4cb1907263907aed14535b1eabd54e05fe75a5f796"
    },
    {
      "N": 279,
      "generator": [
        14,
        59,
        5
      ],
      "lambda": 3987,
      "L": 10360,
      "KA": [
        14,
        59,
        7
      ],
      "set_sha256": "5e06d6a58c36baa8a733af4cb1907263907aed14535b1eabd54e05fe75a5f796"
    },
    {
      "N": 279,
      "generator": [
        14,
        59,
        6
      ],
      "lambda": 2892,
      "L": 10360,
      "KA": [
        14,
        59,
        7
      ],
      "set_sha256": "5e06d6a58c36baa8a733af4cb1907263907aed14535b1eabd54e05fe75a5f796"
    },
    {
      "N": 279,
      "generator": [
        14,
        59,
        7
      ],
      "lambda": 1797,
      "L": 10360,
      "KA": [
        14,
        59,
        7
      ],
      "set_sha256": "5e06d6a58c36baa8a733af4cb1907263907aed14535b1eabd54e05fe75a5f796"
    },
    {
      "N": 281,
      "generator": [
        14,
        60,
        4
      ],
      "lambda": 5157,
      "L": 10510,
      "KA": [
        14,
        60,
        7
      ],
      "set_sha256": "1fbf3b66cff89ebb733faff9eaf29f71128ef82c4bd9208429c696b185902e64"
    },
    {
      "N": 281,
      "generator": [
        14,
        60,
        5
      ],
      "lambda": 4047,
      "L": 10510,
      "KA": [
        14,
        60,
        7
      ],
      "set_sha256": "1fbf3b66cff89ebb733faff9eaf29f71128ef82c4bd9208429c696b185902e64"
    },
    {
      "N": 281,
      "generator": [
        14,
        60,
        6
      ],
      "lambda": 2937,
      "L": 10510,
      "KA": [
        14,
        60,
        7
      ],
      "set_sha256": "1fbf3b66cff89ebb733faff9eaf29f71128ef82c4bd9208429c696b185902e64"
    },
    {
      "N": 281,
      "generator": [
        14,
        60,
        7
      ],
      "lambda": 1827,
      "L": 10510,
      "KA": [
        14,
        60,
        7
      ],
      "set_sha256": "1fbf3b66cff89ebb733faff9eaf29f71128ef82c4bd9208429c696b185902e64"
    },
    {
      "N": 283,
      "generator": [
        14,
        61,
        4
      ],
      "lambda": 5232,
      "L": 10660,
      "KA": [
        14,
        61,
        7
      ],
      "set_sha256": "545e680b75a416a4c3cd9e7515e233ac626cf549fe07d1feac9e69ad12088182"
    },
    {
      "N": 283,
      "generator": [
        14,
        61,
        5
      ],
      "lambda": 4107,
      "L": 10660,
      "KA": [
        14,
        61,
        7
      ],
      "set_sha256": "545e680b75a416a4c3cd9e7515e233ac626cf549fe07d1feac9e69ad12088182"
    },
    {
      "N": 283,
      "generator": [
        14,
        61,
        6
      ],
      "lambda": 2982,
      "L": 10660,
      "KA": [
        14,
        61,
        7
      ],
      "set_sha256": "545e680b75a416a4c3cd9e7515e233ac626cf549fe07d1feac9e69ad12088182"
    },
    {
      "N": 283,
      "generator": [
        14,
        61,
        7
      ],
      "lambda": 1857,
      "L": 10660,
      "KA": [
        14,
        61,
        7
      ],
      "set_sha256": "545e680b75a416a4c3cd9e7515e233ac626cf549fe07d1feac9e69ad12088182"
    },
    {
      "N": 285,
      "generator": [
        14,
        62,
        4
      ],
      "lambda": 5307,
      "L": 10810,
      "KA": [
        14,
        62,
        7
      ],
      "set_sha256": "790723a91ee69250cd2f797a546d6d3d5ef41aa760be7420c8d4872ab9ed1981"
    },
    {
      "N": 285,
      "generator": [
        14,
        62,
        5
      ],
      "lambda": 4167,
      "L": 10810,
      "KA": [
        14,
        62,
        7
      ],
      "set_sha256": "790723a91ee69250cd2f797a546d6d3d5ef41aa760be7420c8d4872ab9ed1981"
    },
    {
      "N": 285,
      "generator": [
        14,
        62,
        6
      ],
      "lambda": 3027,
      "L": 10810,
      "KA": [
        14,
        62,
        7
      ],
      "set_sha256": "790723a91ee69250cd2f797a546d6d3d5ef41aa760be7420c8d4872ab9ed1981"
    },
    {
      "N": 285,
      "generator": [
        14,
        62,
        7
      ],
      "lambda": 1887,
      "L": 10810,
      "KA": [
        14,
        62,
        7
      ],
      "set_sha256": "790723a91ee69250cd2f797a546d6d3d5ef41aa760be7420c8d4872ab9ed1981"
    },
    {
      "N": 287,
      "generator": [
        14,
        63,
        4
      ],
      "lambda": 5382,
      "L": 10960,
      "KA": [
        14,
        63,
        7
      ],
      "set_sha256": "3c2f89af22bea9068aa52b63ebae85b8bf6244f06e2762ae43a051f5ab22f7c9"
    },
    {
      "N": 287,
      "generator": [
        14,
        63,
        5
      ],
      "lambda": 4227,
      "L": 10960,
      "KA": [
        14,
        63,
        7
      ],
      "set_sha256": "3c2f89af22bea9068aa52b63ebae85b8bf6244f06e2762ae43a051f5ab22f7c9"
    },
    {
      "N": 287,
      "generator": [
        14,
        63,
        6
      ],
      "lambda": 3072,
      "L": 10960,
      "KA": [
        14,
        63,
        7
      ],
      "set_sha256": "3c2f89af22bea9068aa52b63ebae85b8bf6244f06e2762ae43a051f5ab22f7c9"
    },
    {
      "N": 287,
      "generator": [
        14,
        63,
        7
      ],
      "lambda": 1917,
      "L": 10960,
      "KA": [
        14,
        63,
        7
      ],
      "set_sha256": "3c2f89af22bea9068aa52b63ebae85b8bf6244f06e2762ae43a051f5ab22f7c9"
    },
    {
      "N": 289,
      "generator": [
        14,
        64,
        4
      ],
      "lambda": 5457,
      "L": 11110,
      "KA": [
        14,
        64,
        7
      ],
      "set_sha256": "b35fbeb1f79ed2c14349709d4561bc4ad74783b9b9ecaefbaeb71f16c08dc731"
    },
    {
      "N": 289,
      "generator": [
        14,
        64,
        5
      ],
      "lambda": 4287,
      "L": 11110,
      "KA": [
        14,
        64,
        7
      ],
      "set_sha256": "b35fbeb1f79ed2c14349709d4561bc4ad74783b9b9ecaefbaeb71f16c08dc731"
    },
    {
      "N": 289,
      "generator": [
        14,
        64,
        6
      ],
      "lambda": 3117,
      "L": 11110,
      "KA": [
        14,
        64,
        7
      ],
      "set_sha256": "b35fbeb1f79ed2c14349709d4561bc4ad74783b9b9ecaefbaeb71f16c08dc731"
    },
    {
      "N": 289,
      "generator": [
        14,
        64,
        7
      ],
      "lambda": 1947,
      "L": 11110,
      "KA": [
        14,
        64,
        7
      ],
      "set_sha256": "b35fbeb1f79ed2c14349709d4561bc4ad74783b9b9ecaefbaeb71f16c08dc731"
    },
    {
      "N": 306,
      "generator": [
        14,
        65,
        4
      ],
      "lambda": 6717,
      "L": 12445,
      "KA": [
        14,
        65,
        8
      ],
      "set_sha256": "c7de4bae3cbf768e6af0b876155f476aa765d8cff31a0d5dfdc7063b58f043d0"
    },
    {
      "N": 306,
      "generator": [
        14,
        65,
        5
      ],
      "lambda": 5532,
      "L": 12445,
      "KA": [
        14,
        65,
        8
      ],
      "set_sha256": "c7de4bae3cbf768e6af0b876155f476aa765d8cff31a0d5dfdc7063b58f043d0"
    },
    {
      "N": 306,
      "generator": [
        14,
        65,
        6
      ],
      "lambda": 4347,
      "L": 12445,
      "KA": [
        14,
        65,
        8
      ],
      "set_sha256": "c7de4bae3cbf768e6af0b876155f476aa765d8cff31a0d5dfdc7063b58f043d0"
    },
    {
      "N": 306,
      "generator": [
        14,
        65,
        7
      ],
      "lambda": 3162,
      "L": 12445,
      "KA": [
        14,
        65,
        8
      ],
      "set_sha256": "c7de4bae3cbf768e6af0b876155f476aa765d8cff31a0d5dfdc7063b58f043d0"
    },
    {
      "N": 306,
      "generator": [
        14,
        65,
        8
      ],
      "lambda": 1977,
      "L": 12445,
      "KA": [
        14,
        65,
        8
      ],
      "set_sha256": "c7de4bae3cbf768e6af0b876155f476aa765d8cff31a0d5dfdc7063b58f043d0"
    },
    {
      "N": 308,
      "generator": [
        14,
        66,
        4
      ],
      "lambda": 6807,
      "L": 12610,
      "KA": [
        14,
        66,
        8
      ],
      "set_sha256": "80e4b79467821cc17b6b9e331e27993ecc81d56538930441c73cd56b347c1706"
    },
    {
      "N": 308,
      "generator": [
        14,
        66,
        5
      ],
      "lambda": 5607,
      "L": 12610,
      "KA": [
        14,
        66,
        8
      ],
      "set_sha256": "80e4b79467821cc17b6b9e331e27993ecc81d56538930441c73cd56b347c1706"
    },
    {
      "N": 308,
      "generator": [
        14,
        66,
        6
      ],
      "lambda": 4407,
      "L": 12610,
      "KA": [
        14,
        66,
        8
      ],
      "set_sha256": "80e4b79467821cc17b6b9e331e27993ecc81d56538930441c73cd56b347c1706"
    },
    {
      "N": 308,
      "generator": [
        14,
        66,
        7
      ],
      "lambda": 3207,
      "L": 12610,
      "KA": [
        14,
        66,
        8
      ],
      "set_sha256": "80e4b79467821cc17b6b9e331e27993ecc81d56538930441c73cd56b347c1706"
    },
    {
      "N": 308,
      "generator": [
        14,
        66,
        8
      ],
      "lambda": 2007,
      "L": 12610,
      "KA": [
        14,
        66,
        8
      ],
      "set_sha256": "80e4b79467821cc17b6b9e331e27993ecc81d56538930441c73cd56b347c1706"
    },
    {
      "N": 310,
      "generator": [
        14,
        67,
        4
      ],
      "lambda": 6897,
      "L": 12775,
      "KA": [
        14,
        67,
        8
      ],
      "set_sha256": "b5fab8fcc4d73225def99c4537a2c903485a76b55676fcfdb4b067aa0c544492"
    },
    {
      "N": 310,
      "generator": [
        14,
        67,
        5
      ],
      "lambda": 5682,
      "L": 12775,
      "KA": [
        14,
        67,
        8
      ],
      "set_sha256": "b5fab8fcc4d73225def99c4537a2c903485a76b55676fcfdb4b067aa0c544492"
    },
    {
      "N": 310,
      "generator": [
        14,
        67,
        6
      ],
      "lambda": 4467,
      "L": 12775,
      "KA": [
        14,
        67,
        8
      ],
      "set_sha256": "b5fab8fcc4d73225def99c4537a2c903485a76b55676fcfdb4b067aa0c544492"
    },
    {
      "N": 310,
      "generator": [
        14,
        67,
        7
      ],
      "lambda": 3252,
      "L": 12775,
      "KA": [
        14,
        67,
        8
      ],
      "set_sha256": "b5fab8fcc4d73225def99c4537a2c903485a76b55676fcfdb4b067aa0c544492"
    },
    {
      "N": 310,
      "generator": [
        14,
        67,
        8
      ],
      "lambda": 2037,
      "L": 12775,
      "KA": [
        14,
        67,
        8
      ],
      "set_sha256": "b5fab8fcc4d73225def99c4537a2c903485a76b55676fcfdb4b067aa0c544492"
    },
    {
      "N": 312,
      "generator": [
        14,
        68,
        4
      ],
      "lambda": 6987,
      "L": 12940,
      "KA": [
        14,
        68,
        8
      ],
      "set_sha256": "a861f099f3d1399b50fc28b7ba8bc9dce74eb56d489b5e258064fa1ae0a64957"
    },
    {
      "N": 312,
      "generator": [
        14,
        68,
        5
      ],
      "lambda": 5757,
      "L": 12940,
      "KA": [
        14,
        68,
        8
      ],
      "set_sha256": "a861f099f3d1399b50fc28b7ba8bc9dce74eb56d489b5e258064fa1ae0a64957"
    },
    {
      "N": 312,
      "generator": [
        14,
        68,
        6
      ],
      "lambda": 4527,
      "L": 12940,
      "KA": [
        14,
        68,
        8
      ],
      "set_sha256": "a861f099f3d1399b50fc28b7ba8bc9dce74eb56d489b5e258064fa1ae0a64957"
    },
    {
      "N": 312,
      "generator": [
        14,
        68,
        7
      ],
      "lambda": 3297,
      "L": 12940,
      "KA": [
        14,
        68,
        8
      ],
      "set_sha256": "a861f099f3d1399b50fc28b7ba8bc9dce74eb56d489b5e258064fa1ae0a64957"
    },
    {
      "N": 312,
      "generator": [
        14,
        68,
        8
      ],
      "lambda": 2067,
      "L": 12940,
      "KA": [
        14,
        68,
        8
      ],
      "set_sha256": "a861f099f3d1399b50fc28b7ba8bc9dce74eb56d489b5e258064fa1ae0a64957"
    },
    {
      "N": 314,
      "generator": [
        14,
        69,
        4
      ],
      "lambda": 7077,
      "L": 13105,
      "KA": [
        14,
        69,
        8
      ],
      "set_sha256": "869492bd68eaf731dfcebb9dcdffe30a97d1a39f488b11abe544c9e4f397fc86"
    },
    {
      "N": 314,
      "generator": [
        14,
        69,
        5
      ],
      "lambda": 5832,
      "L": 13105,
      "KA": [
        14,
        69,
        8
      ],
      "set_sha256": "869492bd68eaf731dfcebb9dcdffe30a97d1a39f488b11abe544c9e4f397fc86"
    },
    {
      "N": 314,
      "generator": [
        14,
        69,
        6
      ],
      "lambda": 4587,
      "L": 13105,
      "KA": [
        14,
        69,
        8
      ],
      "set_sha256": "869492bd68eaf731dfcebb9dcdffe30a97d1a39f488b11abe544c9e4f397fc86"
    },
    {
      "N": 314,
      "generator": [
        14,
        69,
        7
      ],
      "lambda": 3342,
      "L": 13105,
      "KA": [
        14,
        69,
        8
      ],
      "set_sha256": "869492bd68eaf731dfcebb9dcdffe30a97d1a39f488b11abe544c9e4f397fc86"
    },
    {
      "N": 314,
      "generator": [
        14,
        69,
        8
      ],
      "lambda": 2097,
      "L": 13105,
      "KA": [
        14,
        69,
        8
      ],
      "set_sha256": "869492bd68eaf731dfcebb9dcdffe30a97d1a39f488b11abe544c9e4f397fc86"
    },
    {
      "N": 316,
      "generator": [
        14,
        70,
        4
      ],
      "lambda": 7167,
      "L": 13270,
      "KA": [
        14,
        70,
        8
      ],
      "set_sha256": "f7190654df83c2885328bd6754958fa3e47c39d20c5102c2acef693a4df90ea6"
    },
    {
      "N": 316,
      "generator": [
        14,
        70,
        5
      ],
      "lambda": 5907,
      "L": 13270,
      "KA": [
        14,
        70,
        8
      ],
      "set_sha256": "f7190654df83c2885328bd6754958fa3e47c39d20c5102c2acef693a4df90ea6"
    },
    {
      "N": 316,
      "generator": [
        14,
        70,
        6
      ],
      "lambda": 4647,
      "L": 13270,
      "KA": [
        14,
        70,
        8
      ],
      "set_sha256": "f7190654df83c2885328bd6754958fa3e47c39d20c5102c2acef693a4df90ea6"
    },
    {
      "N": 316,
      "generator": [
        14,
        70,
        7
      ],
      "lambda": 3387,
      "L": 13270,
      "KA": [
        14,
        70,
        8
      ],
      "set_sha256": "f7190654df83c2885328bd6754958fa3e47c39d20c5102c2acef693a4df90ea6"
    },
    {
      "N": 316,
      "generator": [
        14,
        70,
        8
      ],
      "lambda": 2127,
      "L": 13270,
      "KA": [
        14,
        70,
        8
      ],
      "set_sha256": "f7190654df83c2885328bd6754958fa3e47c39d20c5102c2acef693a4df90ea6"
    },
    {
      "N": 318,
      "generator": [
        14,
        71,
        4
      ],
      "lambda": 7257,
      "L": 13435,
      "KA": [
        14,
        71,
        8
      ],
      "set_sha256": "c774a69e088205d72c506f75707e3860bd28820e8dd2edea90ea3c46a3008da7"
    },
    {
      "N": 318,
      "generator": [
        14,
        71,
        5
      ],
      "lambda": 5982,
      "L": 13435,
      "KA": [
        14,
        71,
        8
      ],
      "set_sha256": "c774a69e088205d72c506f75707e3860bd28820e8dd2edea90ea3c46a3008da7"
    },
    {
      "N": 318,
      "generator": [
        14,
        71,
        6
      ],
      "lambda": 4707,
      "L": 13435,
      "KA": [
        14,
        71,
        8
      ],
      "set_sha256": "c774a69e088205d72c506f75707e3860bd28820e8dd2edea90ea3c46a3008da7"
    },
    {
      "N": 318,
      "generator": [
        14,
        71,
        7
      ],
      "lambda": 3432,
      "L": 13435,
      "KA": [
        14,
        71,
        8
      ],
      "set_sha256": "c774a69e088205d72c506f75707e3860bd28820e8dd2edea90ea3c46a3008da7"
    },
    {
      "N": 318,
      "generator": [
        14,
        71,
        8
      ],
      "lambda": 2157,
      "L": 13435,
      "KA": [
        14,
        71,
        8
      ],
      "set_sha256": "c774a69e088205d72c506f75707e3860bd28820e8dd2edea90ea3c46a3008da7"
    },
    {
      "N": 302,
      "generator": [
        15,
        65,
        4
      ],
      "lambda": 5949,
      "L": 12123,
      "KA": [
        15,
        65,
        7
      ],
      "set_sha256": "c3d1ded851fe178b5e7c00ba6b3afa600d2deaf20193937b2f43efdad385e894"
    },
    {
      "N": 302,
      "generator": [
        15,
        65,
        5
      ],
      "lambda": 4669,
      "L": 12123,
      "KA": [
        15,
        65,
        7
      ],
      "set_sha256": "c3d1ded851fe178b5e7c00ba6b3afa600d2deaf20193937b2f43efdad385e894"
    },
    {
      "N": 302,
      "generator": [
        15,
        65,
        6
      ],
      "lambda": 3389,
      "L": 12123,
      "KA": [
        15,
        65,
        7
      ],
      "set_sha256": "c3d1ded851fe178b5e7c00ba6b3afa600d2deaf20193937b2f43efdad385e894"
    },
    {
      "N": 302,
      "generator": [
        15,
        65,
        7
      ],
      "lambda": 2109,
      "L": 12123,
      "KA": [
        15,
        65,
        7
      ],
      "set_sha256": "c3d1ded851fe178b5e7c00ba6b3afa600d2deaf20193937b2f43efdad385e894"
    },
    {
      "N": 304,
      "generator": [
        15,
        66,
        4
      ],
      "lambda": 6029,
      "L": 12283,
      "KA": [
        15,
        66,
        7
      ],
      "set_sha256": "70c394407a6d8d01ae3856e59a4ee9e3045ff155b3a70ec0208b54d49cb421a3"
    },
    {
      "N": 304,
      "generator": [
        15,
        66,
        5
      ],
      "lambda": 4733,
      "L": 12283,
      "KA": [
        15,
        66,
        7
      ],
      "set_sha256": "70c394407a6d8d01ae3856e59a4ee9e3045ff155b3a70ec0208b54d49cb421a3"
    },
    {
      "N": 304,
      "generator": [
        15,
        66,
        6
      ],
      "lambda": 3437,
      "L": 12283,
      "KA": [
        15,
        66,
        7
      ],
      "set_sha256": "70c394407a6d8d01ae3856e59a4ee9e3045ff155b3a70ec0208b54d49cb421a3"
    },
    {
      "N": 304,
      "generator": [
        15,
        66,
        7
      ],
      "lambda": 2141,
      "L": 12283,
      "KA": [
        15,
        66,
        7
      ],
      "set_sha256": "70c394407a6d8d01ae3856e59a4ee9e3045ff155b3a70ec0208b54d49cb421a3"
    },
    {
      "N": 326,
      "generator": [
        15,
        69,
        4
      ],
      "lambda": 7613,
      "L": 14107,
      "KA": [
        15,
        69,
        8
      ],
      "set_sha256": "2be2e026971dbe50ec03b4ae2f8d2b8b341d1218a6e8c436d28e429cb7a46715"
    },
    {
      "N": 326,
      "generator": [
        15,
        69,
        5
      ],
      "lambda": 6269,
      "L": 14107,
      "KA": [
        15,
        69,
        8
      ],
      "set_sha256": "2be2e026971dbe50ec03b4ae2f8d2b8b341d1218a6e8c436d28e429cb7a46715"
    },
    {
      "N": 326,
      "generator": [
        15,
        69,
        6
      ],
      "lambda": 4925,
      "L": 14107,
      "KA": [
        15,
        69,
        8
      ],
      "set_sha256": "2be2e026971dbe50ec03b4ae2f8d2b8b341d1218a6e8c436d28e429cb7a46715"
    },
    {
      "N": 326,
      "generator": [
        15,
        69,
        7
      ],
      "lambda": 3581,
      "L": 14107,
      "KA": [
        15,
        69,
        8
      ],
      "set_sha256": "2be2e026971dbe50ec03b4ae2f8d2b8b341d1218a6e8c436d28e429cb7a46715"
    },
    {
      "N": 326,
      "generator": [
        15,
        69,
        8
      ],
      "lambda": 2237,
      "L": 14107,
      "KA": [
        15,
        69,
        8
      ],
      "set_sha256": "2be2e026971dbe50ec03b4ae2f8d2b8b341d1218a6e8c436d28e429cb7a46715"
    },
    {
      "N": 328,
      "generator": [
        15,
        70,
        4
      ],
      "lambda": 7709,
      "L": 14283,
      "KA": [
        15,
        70,
        8
      ],
      "set_sha256": "c97815ccd859fa411d62afd1cce1c96077b9883639d78c6f2adeb4e85e524c6c"
    },
    {
      "N": 328,
      "generator": [
        15,
        70,
        5
      ],
      "lambda": 6349,
      "L": 14283,
      "KA": [
        15,
        70,
        8
      ],
      "set_sha256": "c97815ccd859fa411d62afd1cce1c96077b9883639d78c6f2adeb4e85e524c6c"
    },
    {
      "N": 328,
      "generator": [
        15,
        70,
        6
      ],
      "lambda": 4989,
      "L": 14283,
      "KA": [
        15,
        70,
        8
      ],
      "set_sha256": "c97815ccd859fa411d62afd1cce1c96077b9883639d78c6f2adeb4e85e524c6c"
    },
    {
      "N": 328,
      "generator": [
        15,
        70,
        7
      ],
      "lambda": 3629,
      "L": 14283,
      "KA": [
        15,
        70,
        8
      ],
      "set_sha256": "c97815ccd859fa411d62afd1cce1c96077b9883639d78c6f2adeb4e85e524c6c"
    },
    {
      "N": 328,
      "generator": [
        15,
        70,
        8
      ],
      "lambda": 2269,
      "L": 14283,
      "KA": [
        15,
        70,
        8
      ],
      "set_sha256": "c97815ccd859fa411d62afd1cce1c96077b9883639d78c6f2adeb4e85e524c6c"
    },
    {
      "N": 311,
      "generator": [
        16,
        64,
        4
      ],
      "lambda": 6287,
      "L": 12830,
      "KA": [
        16,
        64,
        7
      ],
      "set_sha256": "746db8996d111906d2e33b51be6ab47f6c9cb073684b13e9b39a0d80a4757c87"
    },
    {
      "N": 311,
      "generator": [
        16,
        64,
        5
      ],
      "lambda": 4927,
      "L": 12830,
      "KA": [
        16,
        64,
        7
      ],
      "set_sha256": "746db8996d111906d2e33b51be6ab47f6c9cb073684b13e9b39a0d80a4757c87"
    },
    {
      "N": 311,
      "generator": [
        16,
        64,
        6
      ],
      "lambda": 3567,
      "L": 12830,
      "KA": [
        16,
        64,
        7
      ],
      "set_sha256": "746db8996d111906d2e33b51be6ab47f6c9cb073684b13e9b39a0d80a4757c87"
    },
    {
      "N": 311,
      "generator": [
        16,
        64,
        7
      ],
      "lambda": 2207,
      "L": 12830,
      "KA": [
        16,
        64,
        7
      ],
      "set_sha256": "746db8996d111906d2e33b51be6ab47f6c9cb073684b13e9b39a0d80a4757c87"
    },
    {
      "N": 313,
      "generator": [
        16,
        65,
        4
      ],
      "lambda": 6372,
      "L": 13000,
      "KA": [
        16,
        65,
        7
      ],
      "set_sha256": "3fa8bf2ac55aeb4f9806983a923c57c9b028b926106702251d2f667d6e235d32"
    },
    {
      "N": 313,
      "generator": [
        16,
        65,
        5
      ],
      "lambda": 4995,
      "L": 13000,
      "KA": [
        16,
        65,
        7
      ],
      "set_sha256": "3fa8bf2ac55aeb4f9806983a923c57c9b028b926106702251d2f667d6e235d32"
    },
    {
      "N": 313,
      "generator": [
        16,
        65,
        6
      ],
      "lambda": 3618,
      "L": 13000,
      "KA": [
        16,
        65,
        7
      ],
      "set_sha256": "3fa8bf2ac55aeb4f9806983a923c57c9b028b926106702251d2f667d6e235d32"
    },
    {
      "N": 313,
      "generator": [
        16,
        65,
        7
      ],
      "lambda": 2241,
      "L": 13000,
      "KA": [
        16,
        65,
        7
      ],
      "set_sha256": "3fa8bf2ac55aeb4f9806983a923c57c9b028b926106702251d2f667d6e235d32"
    },
    {
      "N": 315,
      "generator": [
        16,
        66,
        4
      ],
      "lambda": 6457,
      "L": 13170,
      "KA": [
        16,
        66,
        7
      ],
      "set_sha256": "ab7a9f949ff8cbc5622488e65949348194288cf85731ef62277b752665c93d79"
    },
    {
      "N": 315,
      "generator": [
        16,
        66,
        5
      ],
      "lambda": 5063,
      "L": 13170,
      "KA": [
        16,
        66,
        7
      ],
      "set_sha256": "ab7a9f949ff8cbc5622488e65949348194288cf85731ef62277b752665c93d79"
    },
    {
      "N": 315,
      "generator": [
        16,
        66,
        6
      ],
      "lambda": 3669,
      "L": 13170,
      "KA": [
        16,
        66,
        7
      ],
      "set_sha256": "ab7a9f949ff8cbc5622488e65949348194288cf85731ef62277b752665c93d79"
    },
    {
      "N": 315,
      "generator": [
        16,
        66,
        7
      ],
      "lambda": 2275,
      "L": 13170,
      "KA": [
        16,
        66,
        7
      ],
      "set_sha256": "ab7a9f949ff8cbc5622488e65949348194288cf85731ef62277b752665c93d79"
    },
    {
      "N": 317,
      "generator": [
        16,
        67,
        4
      ],
      "lambda": 6542,
      "L": 13340,
      "KA": [
        16,
        67,
        7
      ],
      "set_sha256": "2c850a27b731d46aefe4de06808be094083e225941e4ddd8d600b06584ebf211"
    },
    {
      "N": 317,
      "generator": [
        16,
        67,
        5
      ],
      "lambda": 5131,
      "L": 13340,
      "KA": [
        16,
        67,
        7
      ],
      "set_sha256": "2c850a27b731d46aefe4de06808be094083e225941e4ddd8d600b06584ebf211"
    },
    {
      "N": 317,
      "generator": [
        16,
        67,
        6
      ],
      "lambda": 3720,
      "L": 13340,
      "KA": [
        16,
        67,
        7
      ],
      "set_sha256": "2c850a27b731d46aefe4de06808be094083e225941e4ddd8d600b06584ebf211"
    },
    {
      "N": 317,
      "generator": [
        16,
        67,
        7
      ],
      "lambda": 2309,
      "L": 13340,
      "KA": [
        16,
        67,
        7
      ],
      "set_sha256": "2c850a27b731d46aefe4de06808be094083e225941e4ddd8d600b06584ebf211"
    },
    {
      "N": 319,
      "generator": [
        16,
        68,
        4
      ],
      "lambda": 6627,
      "L": 13510,
      "KA": [
        16,
        68,
        7
      ],
      "set_sha256": "3352825e708669bc6c1de54c0c39f2617d1623d1cf5761bdc9b94d6b4402f64f"
    },
    {
      "N": 319,
      "generator": [
        16,
        68,
        5
      ],
      "lambda": 5199,
      "L": 13510,
      "KA": [
        16,
        68,
        7
      ],
      "set_sha256": "3352825e708669bc6c1de54c0c39f2617d1623d1cf5761bdc9b94d6b4402f64f"
    },
    {
      "N": 319,
      "generator": [
        16,
        68,
        6
      ],
      "lambda": 3771,
      "L": 13510,
      "KA": [
        16,
        68,
        7
      ],
      "set_sha256": "3352825e708669bc6c1de54c0c39f2617d1623d1cf5761bdc9b94d6b4402f64f"
    },
    {
      "N": 319,
      "generator": [
        16,
        68,
        7
      ],
      "lambda": 2343,
      "L": 13510,
      "KA": [
        16,
        68,
        7
      ],
      "set_sha256": "3352825e708669bc6c1de54c0c39f2617d1623d1cf5761bdc9b94d6b4402f64f"
    },
    {
      "N": 321,
      "generator": [
        16,
        69,
        4
      ],
      "lambda": 6712,
      "L": 13680,
      "KA": [
        16,
        69,
        7
      ],
      "set_sha256": "b2a585a9a32eda13628db03b9ebe7ebc5ffcf8182351d7b5dbc82b0e249ef507"
    },
    {
      "N": 321,
      "generator": [
        16,
        69,
        5
      ],
      "lambda": 5267,
      "L": 13680,
      "KA": [
        16,
        69,
        7
      ],
      "set_sha256": "b2a585a9a32eda13628db03b9ebe7ebc5ffcf8182351d7b5dbc82b0e249ef507"
    },
    {
      "N": 321,
      "generator": [
        16,
        69,
        6
      ],
      "lambda": 3822,
      "L": 13680,
      "KA": [
        16,
        69,
        7
      ],
      "set_sha256": "b2a585a9a32eda13628db03b9ebe7ebc5ffcf8182351d7b5dbc82b0e249ef507"
    },
    {
      "N": 321,
      "generator": [
        16,
        69,
        7
      ],
      "lambda": 2377,
      "L": 13680,
      "KA": [
        16,
        69,
        7
      ],
      "set_sha256": "b2a585a9a32eda13628db03b9ebe7ebc5ffcf8182351d7b5dbc82b0e249ef507"
    },
    {
      "N": 323,
      "generator": [
        16,
        70,
        4
      ],
      "lambda": 6797,
      "L": 13850,
      "KA": [
        16,
        70,
        7
      ],
      "set_sha256": "bbcda18006698da802a83f8a39bb4fe9b7518c6ccbeb32bf4a30826bbb2c864e"
    },
    {
      "N": 323,
      "generator": [
        16,
        70,
        5
      ],
      "lambda": 5335,
      "L": 13850,
      "KA": [
        16,
        70,
        7
      ],
      "set_sha256": "bbcda18006698da802a83f8a39bb4fe9b7518c6ccbeb32bf4a30826bbb2c864e"
    },
    {
      "N": 323,
      "generator": [
        16,
        70,
        6
      ],
      "lambda": 3873,
      "L": 13850,
      "KA": [
        16,
        70,
        7
      ],
      "set_sha256": "bbcda18006698da802a83f8a39bb4fe9b7518c6ccbeb32bf4a30826bbb2c864e"
    },
    {
      "N": 323,
      "generator": [
        16,
        70,
        7
      ],
      "lambda": 2411,
      "L": 13850,
      "KA": [
        16,
        70,
        7
      ],
      "set_sha256": "bbcda18006698da802a83f8a39bb4fe9b7518c6ccbeb32bf4a30826bbb2c864e"
    },
    {
      "N": 325,
      "generator": [
        16,
        71,
        4
      ],
      "lambda": 6882,
      "L": 14020,
      "KA": [
        16,
        71,
        7
      ],
      "set_sha256": "648792676f7f8e70665579b708ffe84f14b0231ad204b205929586a16d9850a1"
    },
    {
      "N": 325,
      "generator": [
        16,
        71,
        5
      ],
      "lambda": 5403,
      "L": 14020,
      "KA": [
        16,
        71,
        7
      ],
      "set_sha256": "648792676f7f8e70665579b708ffe84f14b0231ad204b205929586a16d9850a1"
    },
    {
      "N": 325,
      "generator": [
        16,
        71,
        6
      ],
      "lambda": 3924,
      "L": 14020,
      "KA": [
        16,
        71,
        7
      ],
      "set_sha256": "648792676f7f8e70665579b708ffe84f14b0231ad204b205929586a16d9850a1"
    },
    {
      "N": 325,
      "generator": [
        16,
        71,
        7
      ],
      "lambda": 2445,
      "L": 14020,
      "KA": [
        16,
        71,
        7
      ],
      "set_sha256": "648792676f7f8e70665579b708ffe84f14b0231ad204b205929586a16d9850a1"
    },
    {
      "N": 327,
      "generator": [
        16,
        72,
        4
      ],
      "lambda": 6967,
      "L": 14190,
      "KA": [
        16,
        72,
        7
      ],
      "set_sha256": "5e425e6e8f411640c8b3c4eb7d0e1bc224325f912c4776981d1b0ddad09b9fb6"
    },
    {
      "N": 327,
      "generator": [
        16,
        72,
        5
      ],
      "lambda": 5471,
      "L": 14190,
      "KA": [
        16,
        72,
        7
      ],
      "set_sha256": "5e425e6e8f411640c8b3c4eb7d0e1bc224325f912c4776981d1b0ddad09b9fb6"
    },
    {
      "N": 327,
      "generator": [
        16,
        72,
        6
      ],
      "lambda": 3975,
      "L": 14190,
      "KA": [
        16,
        72,
        7
      ],
      "set_sha256": "5e425e6e8f411640c8b3c4eb7d0e1bc224325f912c4776981d1b0ddad09b9fb6"
    },
    {
      "N": 327,
      "generator": [
        16,
        72,
        7
      ],
      "lambda": 2479,
      "L": 14190,
      "KA": [
        16,
        72,
        7
      ],
      "set_sha256": "5e425e6e8f411640c8b3c4eb7d0e1bc224325f912c4776981d1b0ddad09b9fb6"
    },
    {
      "N": 329,
      "generator": [
        16,
        73,
        4
      ],
      "lambda": 7052,
      "L": 14360,
      "KA": [
        16,
        73,
        7
      ],
      "set_sha256": "249d310d87e6625fcaa64769ba3eff27b3f6e443b46c0952c8d97141dd90bed1"
    },
    {
      "N": 329,
      "generator": [
        16,
        73,
        5
      ],
      "lambda": 5539,
      "L": 14360,
      "KA": [
        16,
        73,
        7
      ],
      "set_sha256": "249d310d87e6625fcaa64769ba3eff27b3f6e443b46c0952c8d97141dd90bed1"
    },
    {
      "N": 329,
      "generator": [
        16,
        73,
        6
      ],
      "lambda": 4026,
      "L": 14360,
      "KA": [
        16,
        73,
        7
      ],
      "set_sha256": "249d310d87e6625fcaa64769ba3eff27b3f6e443b46c0952c8d97141dd90bed1"
    },
    {
      "N": 329,
      "generator": [
        16,
        73,
        7
      ],
      "lambda": 2513,
      "L": 14360,
      "KA": [
        16,
        73,
        7
      ],
      "set_sha256": "249d310d87e6625fcaa64769ba3eff27b3f6e443b46c0952c8d97141dd90bed1"
    }
  ]
}


==> anc/verification/requirements.txt <==
numpy==2.3.5
sympy==1.14.0


==> anc/verification/run_checks.py <==
"""Check an extracted, article-only verification snapshot; no Git needed."""
import argparse
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent


def require(test, message):
    if not test:
        raise RuntimeError(message)


def check_hashes():
    data = json.loads((ROOT / 'MANIFEST.json').read_text())
    names = data['files']
    for name, expected in names.items():
        path = ROOT / name
        require(path.is_file() and not path.is_symlink(), 'Missing/linked file: ' + name)
        require(hashlib.sha256(path.read_bytes()).hexdigest() == expected,
                'HASH MISMATCH: ' + name)
    actual = {p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*') if p.is_file()
              and '__pycache__' not in p.parts and p.suffix != '.pyc'}
    require(actual == set(names) | {'MANIFEST.json'},
            'Unexpected or missing files: ' + str(actual ^ (set(names) | {'MANIFEST.json'})))
    print(f'PASS: {len(names)} SHA-256 hashes and exact file inventory', flush=True)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--mode', choices=['hashes', 'quick', 'full'], default='hashes')
    p.add_argument('--output', type=Path)
    a = p.parse_args()
    require(__debug__, 'Do not use python -O; assertions must be enabled')
    check_hashes()
    if a.mode == 'hashes':
        return
    require(a.output is not None, '--output is required for execution')
    out = a.output.resolve()
    require(not out.is_relative_to(ROOT), 'Use an output directory outside the snapshot')
    require(not out.exists(), 'Use a new output directory; existing results are preserved')
    out.mkdir(parents=True)
    limit = 329 if a.mode == 'full' else 44
    python = sys.executable
    env = os.environ.copy()
    env['PYTHONDONTWRITEBYTECODE'] = '1'
    scripts = ['manuscript_checks.py', 'structure_checks.py', 'scope_example.py',
               'direct_certificate.py',
               'check_witnesses.py', 'test_witness_checker.py',
               'symbolic_identities.py', 'check_inequality_certificates.py',
               'test_release_audits.py']
    commands = [(name, [python, str(ROOT / 'audits' / name)]) for name in scripts]
    commands += [
        ('c_certificates', [python, str(ROOT / 'audits/reproduce.py'), '--limit', str(limit),
                            '--output', str(out / 'c')]),
        ('generator_coverage', [python, str(ROOT / 'audits/check_generator_coverage.py'),
                                '--limit', str(limit), '--output', str(out / 'generators.json')]),
        ('independent_finite', [python, str(ROOT / 'audits/independent_full_certificate.py'),
                                '--limit', str(limit), '--output', str(out / 'independent.json')]),
    ]
    results = []
    for name, command in commands:
        print('Running:', name, flush=True)
        start = time.perf_counter()
        with (out / (name + '.stdout')).open('w') as stdout, \
                (out / (name + '.stderr')).open('w') as stderr:
            result = subprocess.run(command, cwd=out, env=env, stdout=stdout, stderr=stderr)
        results.append(dict(name=name, command=command, exit_code=result.returncode,
                            seconds=round(time.perf_counter() - start, 3)))
        summary = dict(status='RUNNING' if result.returncode == 0 else 'FAIL',
                       mode=a.mode, fresh_enumeration_bound=limit, commands=results)
        (out / 'run_summary.json').write_text(json.dumps(summary, indent=2) + '\n')
        require(result.returncode == 0, 'FAILED: ' + name + '; see output logs')
    # Compare the newly enumerated Python rows with the newly generated C rows,
    # including quick runs, for which the independent script does not load a baseline.
    import csv
    data = json.loads((out / 'independent.json').read_text())
    with (out / 'c/direct_full_certificate.csv').open() as f:
        rows = [{k: int(r[k]) for k in ('N', 'KA_aperture', 'equality_visits')}
                for r in csv.DictReader(f)]
    require(data['per_N'] == rows, 'Fresh C/Python enumeration disagreement')
    check_hashes()
    summary.update(status='PASS', fresh_C_Python_rows_agree=True,
                   limitation='Quick enumeration is not the full finite proof.' if limit < 329
                   else 'Finite component only; the analytic proof is still required.')
    (out / 'run_summary.json').write_text(json.dumps(summary, indent=2) + '\n')
    print('PASS:', a.mode, '; fresh enumeration through N =', limit, flush=True)


if __name__ == '__main__':
    main()

